An Algorithm for Comparing Similarity Between Two Trees

An important problem in geometric computing is defining and computing similarity between two geometric shapes, e.g. point sets, curves and surfaces, etc. Important geometric and topological information of many shapes can be captured by defining a tree structure on them (e.g. medial axis and contour trees). Hence, it is natural to study the problem of comparing similarity between trees. We study gapped edit distance between two ordered labeled trees, first proposed by Touzet \cite{Touzet2003}. Given two binary trees $T_{1}$ and $T_{2}$ with $m$ and $n$ nodes. We compute the general gap edit distance in $O(m^{3}n^{2} + m^{2}n^{3})$ time. The computation of this distance in the case of arbitrary trees has shown to be NP-hard \cite{Touzet2003}. We also give an algorithm for computing the complete subtree gap edit distance, which can be applied to comparing contour trees of terrains in $\mathbb{R}^{3}$.

==> Pictures/complete_subtree_gap_model.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[      3862,         92]
NotebookOptionsPosition[      3607,         78]
NotebookOutlinePosition[      3963,         94]
CellTagsIndexPosition[      3920,         91]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 GraphicsBox[{
   CircleBox[{0.59103238450272, 0.804091251937053}, \
{0.03379803237689516, 0.03379803237689538}], 
   CircleBox[{0.7005813674602549, 0.702834994256801}, 0.03379803237689516], 
   CircleBox[{0.4915041741000782, 0.7028349942568013}, \
{0.03379803237689505, 0.03379803237689549}], 
   LineBox[{{0.5572343521258246, 0.4708578364372472}, {0.5868183915281824, 
    0.42885885606149177`}}], 
   LineBox[{{0.6125625060570387, 0.5683704035157089}, {0.6421465454593964, 
    0.5263714231399534}}], 
   LineBox[{{0.5161836640886717, 0.4714466551552906}, {0.48929718186588556`, 
    0.43687097194404556`}}], 
   {EdgeForm[{GrayLevel[0.], Opacity[1.], AbsoluteThickness[1]}], EdgeForm[
    None], FaceForm[Hue[0., 1., 1.]], 
    DiskBox[{0.5912636753448941, 0.6009253934430692}, \
{0.033566741534720945`, 0.03379803237689505}]}, 
   {EdgeForm[{GrayLevel[0.], Opacity[1.], AbsoluteThickness[1]}], EdgeForm[
    None], FaceForm[Hue[0., 1., 1.]], 
    DiskBox[{0.6583971584143361, 0.4925733907630584}, \
{0.033566741534720945`, 0.03379803237689516}]}, 
   {EdgeForm[{GrayLevel[0.], Opacity[1.], AbsoluteThickness[1]}], EdgeForm[
    None], FaceForm[Hue[0., 1., 1.]], 
    DiskBox[{0.5363071645119993, 0.5000000000000002}, \
{0.033566741534720945`, 0.03379803237689516}]}, 
   {EdgeForm[{GrayLevel[0.], Opacity[1.], AbsoluteThickness[1]}], EdgeForm[
    None], FaceForm[Hue[0., 1., 1.]], 
    DiskBox[{0.5912636753448942, 0.4030729395671505}, \
{0.033566741534720945`, 0.03379803237689505}]}, 
   LineBox[{{0.577766178695338, 0.5683704035157089}, {0.5502432572041346, 
    0.5276271477064846}}], 
   LineBox[{{0.6204893073396103, 0.7844842672640091}, {0.6761109749979585, 
    0.726850069417708}}], 
   LineBox[{{0.5652351451938447, 0.7800042000630012}, {0.5124601869028036, 
    0.7281975896305115}}], 
   LineBox[{{0.4636869553043297, 0.6814427216408248}, {0.24909290306021262`, 
    0.39450841762626454`}, {0.43296816118908465`, 0.39387257475528814`}, {
    0.4636869553043297, 0.6814427216408248}}], 
   LineBox[{{0.7280109201638026, 0.6799361039894766}, {0.9240838612579191, 
    0.3999201865265935}, {0.7244583668755032, 0.39852211237351515`}, {
    0.7067539346423531, 0.6663621791179897}}], 
   LineBox[{{0.5951022598672314, 0.7695507099273158}, {0.5787395144260499, 
    0.7347776883319919}, {0.6081749559576728, 0.7093614737554399}, {
    0.5696043773989944, 0.67921435488199}, {0.5873088096321446, 
    0.6375812303851226}}], 
   CircleBox[{0.47866215452590855`, 0.40307293956715073`}, 
    0.03379803237689516]},
  ContentSelectable->True,
  ImagePadding->{{0., 0.}, {0., 0.}},
  ImageSize->{892.84375, 670.},
  PlotRange->{{0., 1.3333333333333335`}, {0., 1.}},
  PlotRangePadding->Automatic]], "Input",
 CellChangeTimes->{{3.604230892821169*^9, 3.6042313756116133`*^9}, {
  3.604231676023139*^9, 3.604231694474072*^9}, {3.6048447616834507`*^9, 
  3.604844775927705*^9}, {3.6048448478270607`*^9, 3.6048448486572733`*^9}, {
  3.604845492249667*^9, 3.6048456832696943`*^9}, {3.604845730505623*^9, 
  3.604845755686983*^9}}]
},
WindowSize->{1106, 752},
WindowMargins->{{20, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, \
2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 3046, 56, 685, "Input"]
}
]
*)

(* End of internal cache information *)


==> Pictures/complete_subtree_gap_recurrence.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     95516,       1641]
NotebookOptionsPosition[     95224,       1626]
NotebookOutlinePosition[     95579,       1642]
CellTagsIndexPosition[     95536,       1639]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[""], "Input",
 CellChangeTimes->{3.604234380392934*^9}],

Cell[BoxData[
 GraphicsBox[{
   CircleBox[{0.6694821471844808, 0.876918227654455}, \
{0.028186292511580557`, 0.02818629251158067}], 
   CircleBox[{0.24159618913747832`, 0.3527352202167749}, \
{0.02818629251158039, 0.028186292511581}], 
   {EdgeForm[{GrayLevel[0.], Opacity[1.], AbsoluteThickness[1]}], EdgeForm[
    None], FaceForm[Hue[0., 0.6666666666666666, 1.]], 
    DiskBox[{0.42036504422983106`, 0.5402327585898119}, \
{5.551115123125783*^-17, 1.1102230246251565`*^-16}]}, InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztmm9MG2Ucxxs1wRBCaNoGEDjaAh7vjeGF88XWF9PElMgS3oglI+6SYYKK
NWa4lJloFyU0w6zZXENQhhnVgUHFYRkKCDRsZdDZyjoHeuJlu5IWbv13LVf0
7ja7HleBa/GuJPdJIG2ep9fft/f8nt+fe1RNb9RBj0kkkrefJP/VHX33YGvr
0RNHniDfHDqhP9b0OPniReoN+Ue9/ltEJKvBYad9bGRkbNLpI4S2JT0wt6kW
VJcDpSUlpWXlVaDRExTaJM74ehuUshxJEtLT44jQVnEj6PmiMFeyheP9t4S2
ixv3b57fqkEiMfywIrRd3EihAtS7QxtC28WNOP6XGap5JEGjH/7Ft880UMQD
Xnh2zDY0NGQbm15c8UXjQluULkQshuN4LLZPQ4WIiIiIiEhKCMRj77eYjQYK
o8kyYvfgQtvECQJ1mhrBChVQpJBLCyikMkUJoAJrjQ50f0RtzDMIVpbL6FKi
vsXYNzDQ09HyMAPMkQKVOnvWV6oEMvaSqpjOunXWiYW7q+uhSCSErVr1iWw2
F2i9kt1LC+msKKVKUhAavoWGNzYTA/d+/OBRTp5fcgXOXh3ufkhGVw59c97o
JmPo157Xkssj8/yaQDbuBDp5uCiP8oUzMyHWwr/W8XKyiq45vxAm7oz9Yw3d
3tBd88dYg2jngbx9oAJ3v073aLRGe2yTNQh/LWc0cCTdTkwIK3fAN2PKp6yr
+ebPKHvU1d3A7BpoZrAsLFYJ28nnKOu05rUUoQBuL2QsJ1DXG2TdL+Ehllql
1IqBrL+xrQu6u6XMO3H653uZisDcpsbq6urakT3csQPzh+nldBVlN2aI0fbn
mSJaPHgmy4mA7f21VUo6N8h5a/BOBpdiEg/ah6zWoethtnXBBZ2U4djaU9Np
9aCIoA9xjA0aGkE1UJS44pGz8xlbn2AzhofDeArrkFEDwyUkoNUT2uVFccRh
MVssZpPhnebaavDpqgqgtLiA2emt7ZrbOxX/BXaxjukTmk50Y7c+EVj4RCFX
KOSygvy8hz8+qG2BtDyrIJDhIuZPB126vXuXiKPXjXqStlPGjgt9VtvErGsZ
WfVOaflV4ep+lenX2ilOfVkiuu4j8a+tY8FQOLZBUHcRn2/gVQUrTECDeOZh
IjLHpwrMyQoTU949uC6vKohRAzNMgBmGiX/hUwU7THSmFyZY8KgC+Z4VJm6n
SBV8S26Hm2MOwZ8KrDtFmGDNwj2taiWgPObiJIMvFWSY2PIsFbqcIkxg82fp
ZL7JGeFydZ5UEPaPDjI3J+2UP0WWOG44QA3WfxbitP3yo4KATzIfzIOQNUWY
wF3ND5L5L+9wiyH8qFifeYF5J95PdboAudpOLydNqmR+W3hREbzZs8UnFoLs
8g89d4h2f92lANcYwouK+07mo/n6iwHWivHZuxR06818Y51zSsKPCuYBA80Z
x1Y7cc97gJwcqtF/FWC3S3aEFxVx37Qm+VvO32COo73HVQX0YhpHd1suMeDH
u+PByxCY+JZnDD8lRgjMY26sfJDndgwvR9PLb3mKF5uh379LFDI5MsA0OOlx
O77tNYJVKjnt+W19E1jahyd4y0DiEWR2IHFuRVZcplICTxXSmxKo67E5/Jmc
w+EzpyUiXthls5r1kK6eBmppu2C1LSyjoVhm+Tm/VRLVGAkHfF70Lo131R8M
p7ElseBbxf+DqCJ7EFVkDxEnQ8W5famC+GPo2SQVmg+nhLZoRwgfApMgJDDs
dtoHe006dUlyDZYrB5qNlpFJh2eJnIaS85aWYCyrDgXgrlcq1CQVJGq1shwo
LpSxDkdL8qSKkjJARU2rrKDnf7qQTQ8NY+43ybwSJKkh0WwLNaOGmkp+4HN3
NqnYjHqXFxeXSah1tbIt1AyYmkp+IP1UU0REREQg/gFqvc76
       "], {{0, 73}, {66, 
       0}}, {0, 255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["

1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ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         "], "RGB", "XYZ"], Interleaving -> True],
      Selectable->False],
     BaseStyle->"ImageGraphics",
     ImageSizeRaw->{66, 73},
     PlotRange->{{0, 66}, {0, 73}}], 
    Scaled[{0.5042132541043124, 0.8755809470424357}], Center, {0.05810808118099174, 0.03800937829483729},
     {{1., 0.}, {0., 1.}}], InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztWVFoE3cYP5zQISKGpLSu9dpo5R73sIc+zD3UPNQHSbFCnzTFMg/coIMs
MHSSThiRWRoqGJRJqNSKvdlWombtUrPVzvbQRdu4ZPM6q0R32Eu5tGcuyfV6
SZe7auzlTvGh/9we7gcX7vgC/x//77vf//d9Z277qhndAEHQ1x/mf5oPf9Ng
tx8+dmBj/mHPMceRtg/yNw356+P8Jd6v6NChoxhcLIwHR0aC42Fa0JQIE3U3
ITtq4OqqqurtNbsQF8FqRYXuPVhrLIPWwHBqjNSECktcrtgEFeFo/yNNyLx8
eL6YCgQ5f3n+fyGDOKKpZU3IZLl/PWj9GyYWh/9PWhsqEp1kPHY3GPD5fIHg
xN/P6aWsZlRWIfA8x3E8r63E6NChQ8e6QyAJvP+Cx+UU4XJfGMEJThMeVNjd
iuw0w5XlJsNWEQZjeRVsRppcIaqk2ssQQ0hdjVGyLi3trr7BwZ7O9leHY5kB
rrPhpbKbAhncZ94m2QMbdnv6xfxiKpNJMfOYo3Beb4LtwyXJF9m1s1r0lQjq
f0Sll3OFwNyv378xD1uqhmPA6UT7UaPkVPrux5dystBfPZ+vdVWeqQWwVKjx
xsrNYp10T6YURXGvc/9aMmfuJ4BywU9bJONvu5fglUS7dm8uHRku+qXUhFhd
OJ9TBGPXTLIOBfKGGXBc6En3FnGR+uvPlpTRiPeg3IhbJhlwjlMInPhUXMTq
WVCRkFhHhSxHiK2XVeze+nGZtRvENKDYP8pF2KjXIN+XU7/PgeOykpxqlHJ0
i1J2HsJox2dyLu0EB7IryLK4D8N8f6SVi7DTNoOsdq3fTQDulXI8l05zKouQ
o05ZuUAIRqTAcnkrmEvN8nqxdFHLAOvlHRBIf6V87IBemdGqiYx4D8lL13pH
s95aIS/oEKdNilaYsEJe7sS1oZKXF6dcXhDA8vIOKOWlC7S8vBXkzwp5mVGx
dvRsNBQF7fkYr4q8KP7FEfYdtXDtkQhINnl5KZpqogMq8sJMnZVcR1s4A5AL
/kNDsbwkVA7QMeduMdhyMQXQTsROyOfOCIqpyAsX+WLVdfz0GKD2LE7ule/L
SbUZOHmrQ8qRRc11rBvYhz1F9TLNKs0fdW6PVOG2K0mQ2vMyLJ88t1xKKtJA
42fKpU7P82AR6PlQNAa3dIeKl+OIb2FTPlTvuJpUNhLriiw9YVlDpun8A3mc
6j1q3iplaIwC77Ky7ACKFMh84vytEBEYwtNat3qSd/qfLJXiBM+lnt60viZT
ZoTdQ+NENHSj14XsMpuk4j7ed5sp2aQ+myHvDhY+WRi3bTfXwh9VSK8PYusJ
hBIl/pIiZOKxSADzOFBbiwS0/fiPWGD6CZXiNTESOT6dpOPUCwnx+QSbBvzy
6NCh4/3wH0/LeuY=
       "], {{0, 65}, {47, 0}}, {0, 255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["

1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ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         "], "RGB", "XYZ"], Interleaving -> True],
      Selectable->False],
     BaseStyle->"ImageGraphics",
     ImageSizeRaw->{47, 65},
     PlotRange->{{0, 47}, {0, 65}}], 
    Scaled[{0.5828905978103457, 0.6895239998603337}], 
    Center, {0.05849049236656208, 0.04560149935574502}, {{1., 0.}, {0., 1.}}],
    InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztXQtQE1f3j/iIRYpQQHmGh9Cl9TlWxVqZKrG1Uy1Y/T6m6mfwUTPIv4Ot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       "], {{0, 80}, {127, 0}}, {0, 
       255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["

1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ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         "], "RGB", "XYZ"], Interleaving -> True],
      Selectable->False],
     BaseStyle->"ImageGraphics",
     ImageSizeRaw->{127, 80},
     PlotRange->{{0, 127}, {0, 80}}], 
    Scaled[{0.48175677332612293`, 0.7406576088329497}], 
    Center, {0.06164188417244345, 0.05113037366756463}, {{1., 0.}, {0., 1.}}],
    InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztnUFv4kYUx4nbQ79Gv4DZj+DkAzhoe3R82JUcDj1QtpXK5pZwSTgFLsAF
OJAckhwQB8Qhi7YcGksVUmNpg5QigpRF2kUVSi2lFkUJtbFxSJZxghl44+z8
JCIC4uH5e97f42fP8P3r0Mt1xufz/fyd/uflq1+X37x59faHb/V/Vt7+Ir3+
Rn/yo/4I6g/j+YBCoVAoFAqFQqFQKBTKc6FR3Y9uGESJZ7iVsaNqC1iydplZ
8hr+RBdUs3pW9HmOtawKqVkntrL0+EayLC8IUigUikRCk9BflQSefSwMx+lh
BMkMZGJ+XpIk/Q2e5zj20SA6fLwGKFm/dYiSjJcimcLxn+eXV9e9m5ub2ydw
8+mYQ7VTyFz2nhJE/6qb3vVV8/yPQmYbtRt25A6gaEp6Qm6GkqXLq57Zhqmi
aUoWIRl7/Hm6UDpDCXsfCptfhtura9NGw0cn5r/f0djQ++b1tFrZIO2RS7r3
7dvbZiFyPxxfg3O0fuN+bvK7zZ5LuYao2cDkXOd3Z7Og23/zwvgu2AFMzlo6
MNbHNptuO5iFVhMR/rhbm3WA8Pm37btwa3twydmO3uUmV/r434zhVCWF0AxH
NnWrnB0O7tCpNfbsNgqZs9k6mYGSWkNolsTgQFrNjr5VBcvOWsLOzcjF7JI5
GFoSR8cYEy1bhzoMtKJLVhsjpY8Y4jkZGo423okGdujU6nZuYulmDoYm4Gmj
LRq708YRzwVy3MpNKX+GJSDa0FJ4NKtnrZ0CdtbZ2rBykz/5B0vAORvasCdb
AYEOnfZeYyMlTBGRhpbEZEBdeccMuPUOJjvl2IrVolNM/Wzehmak/6oZMaWA
ZGcjPDpsXmCKiDa0DK4WyjumaLwMoZmqpC072z3BFRJtaAqur0itDr+C3QIp
c1ejVm7mzzCdwDkY2immbqEpa+ZXrIIcOrvxZbNBmzhGtAYLMLSBKpvJyc1Y
LXFJ/922UWSJFP7CFXEBhqbv64zE6smZP4MZo5kF5RmLQGMswNAMzDI4tq2G
ZQGG9uxwMjTAKj7ZLMTQnhlIQxOwGtqzAm1oKWpoCBwM7ZQaGgJqaNODNrQM
NTQEaEPLwFRvPICqZFGGplBDQ6CgbtsQqKGhoIY2PZpCDW1a0IYmUUNDgTa0
PJRm7VqlWCzKDdj7lx1wMLQ6xPb05VyYGd6hzjAi5D2SDjgY2sJvTdE6tZho
CDbahFWQy1WPQoSh9bV2vZre0PUaE2woGuCdpQ4s3tC67Xar1WrUFbla2c8l
wsEAwzBmPvoe3v5NpmhqFpGcczM0NeFnLEYTVibvNWJFczK0OXU0Nf7FbAKW
E7aThfNP57u8B0TTIAzt4qSUPzgoFErH73//cN78+9qaxWF0+1UPiAY0QhtN
Z3n4uidEQ4/Q8iAjNC+IBmBoznhANAdDAxqHe0A08k45yRcNaWgSjKENPCAa
2tDyYCfJpIvmZGh9qI0iXTTyDG1AvGjIU044QxuQLpqDoTUAq35Ei0akoQ0I
Fw1paNIBaHWZZNHINLQB0aIhDY09uIBMTpJF68oxhKGBbyGxorWR6+pwOCan
zwSBovU7DTkm+tEVeX8aeEmuxYumNhS5Ui6XKxblYvHoaD+XSydi0XBQfGFd
ykBKpmNcnmVeBMRgNJbI7R8Vy5WqiR5Nj1utKo25rmywaNHqOXHs8s4EnMR6
KB0ShlmZ59XbBYumHa5PIcsMLD8j0Qb1A3vVI9aAM+ANhOESZ1MwXPmMNxY/
44z1zwxGoYXt0jxHvwv3NHOOls1T1kd70hpqD6POsw0EHj3Jh4rmAiqaC6ho
LqCiuYCK5gIqmguoaC6gormAiuYCe20Wm+UqsTMJ4OmrnVYlHf6y6OAPppVW
R4MtwxNAu5IWxWBYx/g1gnBQDIxqfZMKNcMan85KQLQ+EA4Hg2I4USFzWsac
qMUDbmp9D3/CIP5VJW7j8CffsIB1r3qFrl+Z79rlKrNUxa4fflU9za5izVSs
mm+RikKhUCgUCoVCoXiV/wHrwg65
       "], {{0, 107}, {103, 0}}, {0, 255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["

1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ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         "], "RGB", "XYZ"], Interleaving -> True],
      Selectable->False],
     BaseStyle->"ImageGraphics",
     ImageSizeRaw->{103, 107},
     PlotRange->{{0, 103}, {0, 107}}], 
    Scaled[{0.5003124841465846, 0.22621451719964125`}], 
    Center, {0.20665110371618192`, 0.05252352504783124}, {{1., 0.}, {0., 
    1.}}], LineBox[{{0.6469220256920856, 0.8582460661434542}, {
    0.25863886611221726`, 0.37414782710554106`}}], 
   LineBox[{{0.6976684396960613, 0.8603822260315389}, {1.083273193756493, 
    0.37414782710554145`}}], 
   LineBox[{{0.2697824816490586, 0.3527352202167753}, {1.067806676373893, 
    0.3527352202167756}}], 
   LineBox[{{0.678908281597751, 0.8486501893717545}, {0.6632462613720667, 
    0.8101542306040376}, {0.6893662879231581, 0.7769559954706964}, {
    0.6801889812970989, 0.7523540666120029}, {0.6916528054351647, 
    0.7365171215493345}}], 
   LineBox[{{0.6689518328120365, 0.6966715367589067}, {0.5549684556516079, 
    0.6503778233284792}}], 
   LineBox[{{0.6864604586515486, 0.6822901053289738}, {0.641295854672904, 
    0.6503778233284786}}], 
   LineBox[{{0.7171574698119405, 0.6885839792799276}, {0.7676451524735416, 
    0.6503778233284788}}], 
   CircleBox[{1.0988528366717423`, 0.354100191324041}, \
{0.028186292511580557`, 0.02818629251158067}], 
   {EdgeForm[{GrayLevel[0.], Opacity[1.], AbsoluteThickness[1]}], FaceForm[
    GrayLevel[0.]], 
    DiskBox[{0.7785481097984065, 0.6218551596572053}, \
{0.028226640661461744`, 0.028226640661460967`}]}, 
   {AbsoluteThickness[1], StrokeForm[{RGBColor[0., 0., 0.], Opacity[1.]}], 
    EdgeForm[{RGBColor[0., 0., 0.], Opacity[1.]}], EdgeForm[None], 
    LineBox[{{0.5397680684081059, 0.5975580805122801}, {0.40383897544024056`, 
     0.3544437936824023}, {0.5529748936004062, 0.3509078130490807}, {
     0.5561735191909727, 0.5936285189957442}}]}, 
   {AbsoluteThickness[1], StrokeForm[{RGBColor[0., 0., 0.], Opacity[1.]}], 
    EdgeForm[{RGBColor[0., 0., 0.], Opacity[1.]}], EdgeForm[None], 
    LineBox[{{0.6277302721486862, 0.5959587677169969}, {0.577233220100738, 
     0.35276951309984006`}, {0.6828503377455, 0.35276951309984006`}, {
     0.6548686111436492, 0.5971707469446724}}]}, 
   {EdgeForm[{GrayLevel[0.], Opacity[1.], AbsoluteThickness[1]}], EdgeForm[
    None], FaceForm[GrayLevel[0.]], 
    DiskBox[{0.6986123150208889, 0.7064050603256418}, \
{0.02822664066146141, 0.028226640661460634`}]}, 
   GeometricTransformationBox[InsetBox[
     GraphicsBox[
      TagBox[RasterBox[CompressedData["
1:eJzt3UtI1esax3Fd6l5LELWL4iAVM2dZDaxAMDuadBlE7KIOZEE7z4kgOpHB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        "], {{0, 600}, {83, 
        0}}, {0, 255},
        ColorFunction->RGBColor],
       BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ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          "], "RGB", "XYZ"], Interleaving -> True],
       Selectable->False],
      BaseStyle->"ImageGraphics",
      ImageSizeRaw->{83, 600},
      PlotRange->{{0, 83}, {0, 600}}], 
     Scaled[{0.2527937214478156, 0.19489750497832936`}], 
     Center, {0.04182890164382492, 0.31274296200851237`}, {{1., 0.}, {0., 
     1.}}], {{{{-0.001977951254265856, -1.149929100737877}, {
      0.6435222167546925, -0.0035344602686628365`}}, {0.8795320377769305, 
      0.11415912481410317`}}}], 
   {EdgeForm[{GrayLevel[0.], Opacity[1.], AbsoluteThickness[1]}], EdgeForm[
    None], FaceForm[GrayLevel[0.6363636363636364]], 
    DiskBox[{0.5471399008238642, 0.6253086564366878}, \
{0.02822664066146141, 0.028226640661460856`}]}, 
   {EdgeForm[{GrayLevel[0.18181818181818182`], Opacity[0.], AbsoluteThickness[
    1]}], FaceForm[GrayLevel[0.6363636363636364]], 
    DiskBox[{0.6421590336979662, 0.6218551596572052}, \
{0.0282266406614613, 0.028226640661460745`}]}, InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztnU+o5Madxzs7C8+HkMne5jC8Fx9yjMhxgg0v2ksOPjQkBx/Sh8Swuo7I
LrvWJW/QIUYsG1uQQ98EBhGwToKAyEF4kAfSF+EgAro0WMOgGHQQz3KChsiZ
2eru99RqqUqtP6V//X4f8mfseU/6VamqvlW/+tWv3nzv8U+5f5nNZv/5Bvqf
n/7yf9hf/eqXws/+Ff3Dvwv/9R/v3UN/+G/03/9FP7P582sAAAAAAAAAAAAA
AAAAAAAAAAAAAAAAAAAAAAAAAIA7wG9+85tf//rXf/nLX4Y2ZM+f//xnZNJv
f/vboQ0BAAAAgGH47LPPvv3tb89ms08++WRoW/Z8/PHHyKQHDx4g84a2BQAA
AAB65Ztvvnn69OlOnR89evTpp58ObdGeP/7xj8gkZBgyDxk5tDkAAAAA0BOv
Xr1yHGe25fz8/MWLF0NblAeZ9PDhw52Fnuchg4e2CAAAAAA6BC2cr6+vnz9/
vtO++/fvo38c2ig8yEhk3s5O9GdkJzJ+aKMAAAAAoBOePn06u2XM6rwDmZdq
NALc3QAAAMCpkgo0Er6hbakKCDQwCZIkiaMoCHzPD5KhjQEAYFqkMdvjXztn
SdfRyHiI6waGIYnDEEmv57rOamUZuq4qiixJgsBzi8WcZZlZFnYVDW0wAADT
4cMPP3zw4MHkls87Ukc3KgIqyNDmAHcOW57PajC3QaABAKjGu+++m2rcw4cP
nz9/PrRF9UAGp0Hd3/3ud1FxhrYIuFs4ywUI9MSJA9/3PM8P46EtAYA9WXX+
4Q9/+Kc//anHl1PrFMhsZHzqAXj8+DEV+wCgCrCCnjKJo0ts9vMIajC0TQDw
euvZzgZCX15e9vVm+p0CGZ8+7eLiAnzdQG94piKKkiSK203neW7LGQR6xIQq
j/tavA6BfMDgICHLipqiKL28tpNOgYzPFYeWuQBQl9CzZY6k0yDQY8FRSHsT
rBUObRxwt/nss8/SwLDvfe97vbmFu+sUqAipRkOybmBofBEv0SDQ4yB2yDsT
jO7BZjQwGJ7nfec730mb45MnT3p6cced4urqKn0cKuDkAt6AU8I3RRDo0RK7
CnEomrEm7EMDw5Fti32eTuq6U2TPi80meGQMOCViZwkCPVoiWyaPRfwaNqGB
gbi+vs62xT5zcPXQKaaVsBQ4YSIQ6BGT+AYpSkCyYP0MDENOnXsW6B46RVag
d4BGA4MAAj1uIhUXDsMp9tCGAXeXnEB7ntfv+/voFDmNBoEGBgEEeuwkvipk
xiOW121YOwODkb2lcSCB7qNT5AQaHN3AIIBAT4IkjkJEBGHbwMAgOc6OFM+e
PRvqGuVOO8XLly9R0WARDQwLCDQAABX58ssvHz16NPDyuS9yU5G3334bFX9o
o4C7BQg0AAAVyWnWnRLo0y4sME5AoAEAqMIXX3zB83x2mHj//fdP2PGLioYK
mC0vKj6qhKHtAu4QINAAAFThDh4+GvZAGQCAQAMAcBTP8z766CMQaFQJ4OgG
egMEGgCAozx58iQ3RlxcXHz11VdD29UtqIDn5+e5gveXdRy484BAAwBwlKJA
D21RTxQX0SDQQG+AQAMAUM7XX3+dC5e6ywKNqiKOISMB0Acg0AAAlHN5eVkc
I4Y2qieKAo24uroa2i7gTgACDQBAOTmBvmt5L1Fhc9lNQaCBfgCBBgCgnKJA
D21R34BAA4MAAg0AQDkg0CDQwCCAQAMAUMLjx49z8gQCfXFxgaplaKOAWzb3
pgT+LUEQRqcSxTesQG/rNVexSR8v3r/89u3eBvT+8tdHvueH3VgYBbalK7Ik
bhAEUVJ1y+voXcAISCJ/ZWg3H1wU5aVirNy6HzwOfdsy1OXtYyRpqWiW7Yb0
xqdihFh/Aj2aTpETaASqlv7NaEeSxJsLwNBgt3Yde2UZhq6qiiyK2rHLOkN/
bRkaamUC4qbBSrKsaLppO+tjo2Y3xKGzMpaiMGcZnITNZgy74ARFM9f+GFab
Seh79srUUYWnfR7V4VLRDcv1AlIN9i/QaFyyTU3iOVK9oorlBFm3nID2d0+i
wF2ZqEVyc5bw7s3r55ygGnZhGAhUYb79gYVDd3YW+5rEkazhJB2ufz45QnPJ
Ez44IyhmePwJyXqlCQtSF9o2U0FerSs86RhF//YHH3zQ/rFHGFmnQEU+OzvL
2jBugU4cQ1OWS6QEPM8t5kjEypoKK60Iz4kdQ+FKBsu01c45WbOCXpatgWvJ
/Py4TQcl5BTMkN4DsWebS7FKFbKCrLmFuUSfAu07psTVq9g5L1suhb7oO0al
SjqAEZbm7czGk/a/PV/Rq5zAViuYxa+IMyxgcvjy8U6wMD3iYBe6Bl+5Lc8F
rWX/yQn0xcVFu+cdZ5ydIreIHrdAR3Kd0W4u28VHBLa2qPGMHczSXHdXqsAx
CMrMcvzGB6Vqmqookigs8Ms/RtIoDt6lxIGlSnUlZ7bpsEs307D7EejQNQW8
rWixLKFq1XW09F8KBPlmONltvBQIHRmz0EDvFRVVt1a247rrDa69sjRF5hc5
Q+fqyla47BOoVc5aF7OlFBVj7Ydxghb6RZsXEBVwEsQ6v/+yC0nzNs7oJHCN
wmDIGn5RgCJTPvxBlltqpoPaTRTHceSvV4pQeBIjOE0bz4sXL3IXQHct0KPt
FDmBRtWCKqe/19cjUuqshAoCHeriwe8vBNlYudtGliSbvUHfsXQxP1SmT7Po
z5wS/9aBeQAnKfYaP1GLQ9/Sl5ixn+HMdaftJnF0Ce+wYBaSotuut90kT1CP
DQPf3Syx+dzPi5qze1b3Ah0ZMs5VNRcMG7dIQBMPDVs6Rj22UVIksJV8lxZV
h+zw35FEvlk2+aFTOb4pZcxa5ptMbOfHWd6AVfTU8c29+vCae/B3gZlvcozo
Z38gXkvZIYrlDefg71NCRy30IN5t5H5Ecpx7UKcCPeZOUdyG7sGZ0JRILnNp
5zkQ6NgVMw1xM4ckbzUGjoYdJ1nJpPhdYs8sruWRYdX2lpO1pRSNFG4VkDKh
I2KnRnPBJPTWWzPD1aHwsYIeb/YYuhTo2MXpHCMb7rFfXC85TAuTzBr3yHiG
ePha3vLqlCoJNPyyn0LlJL6RFo8VddzYWZwDMzrZ7QlMgMTl9h/dLP61VpjJ
LpTbYSRYZf9SUFflTSGw5PyzWLmBr7tPgR55p5iUQL8Od3Gv6004mLUJI5Tm
ZMneC3RkZ5rZwqjguIzXGvaZnEbH1x2sigrFLFelYoezsrivxIoG3aYT2sWJ
8eY9ilW5KmJPyWxfMYLhuyr2i1EQ6HCFWTkz1XeOEkvG7IFIVqVPE+fKNZdr
ftFbG6TifKh95fjpVInhsQPRa6yTCrtVBEwFV007hIDtsY5SbPDCpt0GVuYv
WN2t0v4SQ8iPFvNl7fbTo0CPvVNMS6BxxNYSH3d3W4eeyOz/VfWJT6ZhHzx1
1TpE8cCjcts61Ertv0hYNJPhNVqu4nVuPXjzAsGpXwmOSoog3ddtWw0KV7gA
A6Gmny3WcOvoCh/IP/SSt9mritR8SdpWjpuOwzkf5uF7MbtICxWW0FMlWae9
TrTwa1lnWew0rLoyM92VW1VeBidecWkzt2oOF70J9Pg7xfQFGuEJhfqb3Qq0
lbo7OaVmM1ljFaXl3AmnzjO5egfAEGDiMzkKGu1quApg6upd5oFHNLqdBkUO
bkaFDXo5+qgVzqPPlRc8u9M3a+9siXI7X+0qJ7PVqJYUI3YwMxx2SeHYDDAE
oZWONkQBwgl0Fr5mrFdQDOaoO2bmBPr8/LyTO6Cn0Cmur69zd0NPUKBRG8MM
qPOlm/i30zlWauBstETsbiC/broVHeFcu/sdn8bEGG1iJavNI9c6ftbT0oFg
3lQpdmeijQaFuCYw49Rj+84EsP4TViYd3Hu9GZcOGsvcbj3D9g4mSG0qJ9HT
J/F6WeMNLUyLZ5cQyj1N4nR/eaEQO0KpQC/qLn4RK8yCgXfrjJk5ge5GkibT
KXqpjW7BtjFOMZSb9snoXhNNDVeY1S56mtYsQgAno7RmYlhTJYJT67il+D3i
2dJub6wvEsMGmmsQYT9CrBHdlSPBrseJh5ETXz8oFpXPehA+2kKgM7ZppR3B
N3CzMlhBT5R9+2EM8khAWIZsfktbNxnoIhsTAlp9LPr5z3+ey87RiSRNp1Pk
BBpVznvvvdfXy+lQ7qUhZyw5RoCbO6HG1mQZiQmfQCiN/cV5sEtIrlH6qTVh
y6BpNR6C26W6eUNDDcJOcZE8m41CtG7BNiqSuyPn357NqUyw40yEbXOBttMV
zZGNM8IxxvL1BTBW9pP2MjUJScklBL3h9BZ7iJIRigHkeL7//e/nfrcLgZ5Q
pyjuyDMM09fL6UAU6I0k1g5R2IPdfWi0DY1fk84Vin6SwMIsohs4um18yiGK
qSbxc5XGGmTinyY0Xz7vCAzcc/GPzVcapQm2t3fDNRbofSjFkYklYZ7DUzq5
APRMujRelGz0RDYhSVKT41E3j8QeomSkig/sRaCn1ClOVqC3wyuDOfpXHfz0
qb5A458jmlRzu2YOPGZrwai1jgxMvHZSPVZAmFA10iAfK6NoCdv+SHiAXVzI
OD9/oURlTsXqJPvjfg0FOnKU2ycciZ1YY2MC67YfYCzs95JKPNWElEGthiZS
GqKK6Q57EOhpdYqTFegtaqNtlFsIAl3zZB+hxTbzP5eB3U6q7lwir20ZvUEs
NBmKAk3aQWu2fZZjhc14gqvPYolYsVWQ3g17H05DgU4jdo75UgiuTqpOHqA/
9v6fMlcSoSc2j4N9TRb9ZbUW3INAT6tTnLRAl5xuqwJhA6LeB4oLZ1q3dHCS
DuvlRs2w6nSYsBqlHhFBTaDx56FmFPzbWwITewwc06iwJZKbBuntaSvQ+zMv
Suk5blJggADr52mSNl2mLC8lfnxjBKPNq+P9+vSwO1QLMe1eoCfWKU5YoFFL
a7fwIwh0HcEifeUFBR9sAd/Az/iqOahJq9HGh5VI0BJoggOKWghHgk8ohzlr
RggjRxrdcqYQLW++CdvgQpRMGsMjMxZS4EH7w2LAIKR9uSzWq5hlevcr7QSI
1CtHItCT6xQnLNCtt/KJAl19sCR85dmy8V0vJeC3oY83xQ3YU2Db5lB+DKEB
lASaeHkKrYysaATDvqH47QjZxbelErV1iztBXWPJ87x0LA0y3vzUqvJtjgSf
k6flSgoYjli9abhMifeM4ItmmuT2yUAa8UYi0JPrFCcs0K1FsL1AY/LqbOnk
7uMSzTq6F489vbiFYvz2DXQEmhSAuhkKaFVuuMQ5FXAuhZLz3dtKFGTLpbqR
X4l4pSlLRSu/6CxcFe442NLJHBLohcRfKfJSM8t8X4Ru2CJ7wAbiEDQSgZ5c
pzhlgW47ULcW6OJtbjdUjWmsi43NqFXBTU2a93aRM4eKQJNiURrnpcG+pHoY
f/4oNKE2eVHWTXvtB1E8kuPFiY53nbSM36DMm2+++W8T5yc/+cnQtZilkw1o
shNvPAJdhRF1itMV6Par1LYCTYjamnV36zcxXo7TStfBxHwF5EteqBtZ73u5
CmkkoFi3tc7ZkbwlRBh2zgmSqpvO2h9MrgmBdp3ESLQACVy9yh0fP/rRj4au
xQzdbEATA02nJdBj6hQg0GTaCjQuLe3OtK5SuZID2ks91YTeOqNzoLiikbW+
FyE2fvt5KHonsI4FUtAdKUVqRZBaK7rlhb3GoJBPeo5kgX8DCDRdOtqAJqRH
nlVPGDUGgR5VpwCBJtNSoCOCv7nDXOtkgS5zqsdrorKwHdx8SuN7ket2C2rD
21Q1rf7DEBYDJVHxaw2bJ7Ue7EI0K9xaToNRnPSsAgg0XbrZgCbvlI0pUckx
xtUpQKDJtBVoUrzEMAJNHvLJ+7nNb9yob2Q9gSbWbfcwpdndPYtYmbVgBaXZ
rSzVIZwjG+Px59/97nf/N3F+//vfD12LKfj5besQZfylcluqJj8ZXKDH1ilA
oMmckkCX7QGVCDS9iOijRtb6XiVDAcOLktgNgiCIkmL7R4QzCVYC6Y6gesz1
LpfSK6nrvOvAKCGcgGirQcTEQTWkf3CBHlunAIEm01KgPXzizBpPqE0HAk1f
ICh8L/IZq9lcGYe8xI5R7oavimR1M3UnnvRsk74emACEM5WtN6Bt/NGk2SZ1
UFXf+cACPb5OAQJNpp1Ak+eTQwh02e2u0xPoxCUkERvb/cXxemXIAlczvjuP
0sHpS1I8TxfvAkZFRxvQxJjYOsn8hxXoEXYKEGgyLVfQ+OuQ6jyhNtRX0F0c
zO92D7qzum1HHHiOoSkCv2gk1tQ9bNnLpjPgMo0Dp0VHG9DkY4Z1GtWgAj3G
TgECTaazPegBjlmVTQJLBJrX6d982q1Ad1a3FInDwHNtpNdidb2me0c84aLb
hTKu488AfTragMbfn76BLQ2qzDGkQI+yU4BAk+numJXckRu25Bx0SW1E5M0j
ujdBlxpZM0iMGIXFu+M6wnuUJPRcU1ty8yNa3e7u1APWhKUClWusgTHT0Qa0
pxM3nWq12wEFepydAgSaTEuBLkmm0VWqz2bnoMkpSUcr0MS7t7qr2zKS0LVt
Z922JweuwZPDv+kl6idsvixGEl8HdAghG3DbFNzEsa6mR2s4gR5ppwCBJtM2
kxg5HWVHl2WUXY1d1gEJsYuz8WYSe+0bpJQgA1yS6NwOekbQfvUemTLRDVJy
mL06CSEvjWiWOzmTKAgikPBpgz+f2HbuR3AOz+onUhhKoEfbKUCgybQVaNLd
5Z0JNHHNzopW+S/ivTvbXNzUHcZUvlfi6ySPcEm8ekekJaKVzWCt46cfVI6l
ryT8UqE8Du22jJwLGj1dutmAJvq364dX+b7/8OHD7DP6EejRdoqcQKPK+etf
/9rVy7phtAKNFJq0Fur3Pmg0Dzwyj12rpF+tcJd0TSh9L4+0hOZU+oFt5aQl
OjYRqgH20MrRW8mOQ2gkx056prXNQRqT6dLNBjQxa1Az3c9JUh8CPeJOMUBt
0Ga8Ao1WpgSFXiitR9oiREcTezRTfeLhE9xtfpd2jASt70XahmYEo+cwsX2J
GIlebWFmIO1DAognPd2y2t9nax/XMXOgHl1sQBOHjqank3KSdHZ29u6777Yw
8Dij7RTvvPMOKn7WJBDoDO0FmrhV2oXrmBiMvVArzO98keAylqhsfGag9b1i
l7SDQH/VvyUyl5IoLlde3tBMidhjvooaFBtPa4FueNIzvQShi5gEoC862YAm
zZMbp/Ev7rp2rErj7RT379/vtyo6YcwCTXY70xcRUiYfaVWppxBOGdQ7xlgF
et+LeI215tFfQ6fT7OJlGdkSVc9qeJxCMrq2At3wpOd+LU/xqBfQN4Tchq02
oEleu4XaePTtW6BH3ClAoEuhIdCvX7uE7V3a6eMIS+DqTlfSjjlNt+0Git+L
5Jvq4HTYfpo9X+YfflCiSv6KiuRbYMtyEfw5R7YgM3lsOnJNAH1A8rCVO3LL
MfHL51Z+pJ4FesydAgS6FDoCTYxAEGkmYCfd6VzL0eQoeIlWqQYpUv1epEU0
7bCNzFHxYtLUwxId3/GvDF2BJgT5H0mbkxg8Q+PtwMCQLmteNh0oSbvPLdMP
vvXWWz1uvI66U+QEGlULqpzuXtcRYxdo4jGEsuxedcHvBNWNXiA55HmKYVek
ze6G3ysinGWjEPCcITO4YaQ/1wLp5QbMt0C5VTwAvj0vyisqTGcmjN7BxgHQ
F8RY66ZbqMQd7fat5PLyMvvMLgV61J0iJ9CoWrp7V3eMX6BJaWqKztKGhPhU
YA02R5o5fFo/v8332s9mD6G3iM5s3mHD7wstkNLdFvkEMvNW+pxg7z894o3c
BzbQdN0DvVNyud5cadDz1hpu0TGnE8+cE+jz8/Pr62saDy4w4k6BigwCXQpF
gUYNAZtYg8oEDJ9nr6nvJcSXmkrYeUgeJWbz5p5hwu45pfC2WN9PAPg1rhaK
LZCVabw6F77S9h4QrO+iNHV5xoD+078AFCnJt99gUwY/mjEirdVkTqARSKro
PDrPeDtFcQP6xAS69VYgQaCbjpP49FBM22tY8UFobaayBBltnVzFv3EjMHgf
d5s0WSRHd/tIvGz1ioQNfVwLZNpHkuc2DY9lHTwK7vaWssacpDMTiglYgEEg
bUDffN9aU9nYwSyeGYFioEqPAj3eTnEyAu0SQpta50UkBCC1OJa+ws0lGF5v
3LRDbGogRmg5s4tdDSeibS6KirRtwyaI84aW+QZ9ExvRPbda5Mc+eCb5M+Gn
iC2nXjmfJIVLaWONK9Q+2UfnGeLtD0H2sKlTcvvbDVXnk7GL8QmzIt2l5Jdf
fvno0aPsGzoT6PF2ipxA8zyPqqXbV3YC4RaS1vF1pPTpmx2KFmtzG3eDBis2
iawIHZyFqLPQcDRFrorR0rncSCZCbe8lJks02/Y8l29h/Xis5jT5YGtd3D+j
1H1HvKNkoTRtKbF2uLHeLjzsBq+wb0gK6cnWpFztHD0wXognoF0z9fBWmE8m
voVp6AuFTgL6Q3KL6M4EerydIifQV1dXXb+ROnHo6WKZ60YynLDJPCcJ1hYu
eCD9hJzh+nHSUAjXhoh5JK/UisNyddyCkaPZWeK1jpn7MLzl16jTJHSyn0i2
A9LB8M2zF6Ll1nl6ATRpwX43XrHqGO1rB+2KL/eUky8R28yX6s8OQk04qHh6
J/IK15YxUtE6NzMzmVPZTAcGhbABzej+Rrv3TW2xJA9BiWtgHrKQzY7Wkb0J
9Gg7xdQEOjYknuM3cBy3WCzYEm/pIex8jn4e/db2d3k9dzA/diUu8+D5vOpz
N6tBFj2Y5wUEz8vVd2EiV8dNLFhZt8NjMu07hoD7ZW5ZR4MqEtrYiYqgWsf3
D5LAVA623WVrM30ok7O0Yll2vvlkPLcofK/jr13hw7pZ3nCOzV+ScKUdXmzD
CEffX4ziXirZORgj6VX9YeHazBnPcCrFXKu+mZ8cSpmt7ch3lty+9Ayv9X+3
NkAdwgb0TYaNw72huWLmhrF4beu4AWeu2l0snW/ICfTZ2Vl3CjW2ThHHMSps
7jD46AU6OrqNUpF8ognCFWz1ma9qfbnEV7FCi5qApK4cL4wzUp3EgeeamrzA
VgLD6W53lxiEhoxd885lzfIxHgpkqqPJOWFfGOub2qki0FmKiUFa2IxkmlN0
ywui7DwojsK1bSlSXthZXq3iycqVaJf5IVgdhgcwC8WwD1+7Jwp929TEwtdF
ky7axyyTYiAEywmSJCwOZ6ZzyYCd55MAvwGdvarJM3LuOGbBC6Io8hx+tcJJ
OqVjl0QURfnxj3+ce29nbxtXp7i+vs4Zg6ri008/7f7NbcCF2zViLAK9JXRN
cUFesu+8BGW+AlbWurlc+pDIs0h2Muwc9WZJkkRR4BaYHs0vDzbtexHoDbFv
y1zZrA6t0xGEykVLiaoJkbIlykY+xJ5ZnCUw8wWqLVmWNzUm8Nga2/4cZ3Q2
6Vqby1I30VyxIKnnqUDagD48FBB7llBhBcRJqhv0NHF78uRJ7u2dvm48naIo
0Kgq+nl1C+LbMODNoDqfb93WW8d1nltv9Y7ND21+er4ZirdKlz96E7v89rnV
Hsxnnps+eOdu5xvH9YWerRaWb+WwnKhZ3d0TTrRTEYtRjyQYXtbXBZd9bwK9
I/JdtJyv4X1BS2yj3uksJ507YqLCQkslXRSGh5nzat7N2AGxbyhibnLALni0
zIcLJU+JEL8Bjc3FkXi2IfL5ifhmBi4ujZXbKJ6nOUWB9jzv1atXHb5yBJ0C
FdBxnFzBpyDQd4HYX9u6uhT4BWZhx6C1FyfKirlySZ7SnkiitWOpS4lHq7+C
mSxaIUpL016TbEyDxNCUCM2G0MRH2Cwpl4qq6rphWSvbcddrzw+CMIrimFZJ
M3VbMHoTS8ALS810/Ubx3rtAUJYc6X1bY/j18u2XNVZOEPXtV07iG5rGPAKj
Br8BzUil+8dpoxiyVXz44YcPHjzIGd5VSrFDBuwUxeUzqgRUFX3bARwlyXaT
8Y6eSVK7OQ9fnITyEBRHNWYSmZeP+ssC0wefzIGZSOaZp0+fDiLQA1IUaFQJ
QxsFAAAA0IawAS22uQ+yR0CgQaABAABOkjob0GPkm2++yW3I3r9///nz50Pb
1RWoaLnjz6j4qBKGtgsAAACgzAq/Ad0+bWx/eJ6XMx/9m6GN6oo7VVgAAIA7
DGEDWqCVmK4P0Prx2bNnd0SzcgINy2cAAIDThJiCe0IL6A052Xr06NE0r404
wueff567IuTkN9wBAADuJuEKn4Lb6DoLGG1evnz5hz/84eQX0bmIOFRkWD4D
AACcJPgN6NsU3NMiF9vM8/wXX3wxtFE0QcX5xS9+ActnAACAOwDhOnten9j6
ecvXX3+duz7jxA4fZZfP9+7dQ4VFRR7aKAAAAKADQvwGNK9VzTA/QrIF+eij
j07G0Y2Wz6g4adG6vFsTAAAAGBjCBvRMXU/4jrKLi4tvfetbaVlOJkP11dVV
WihUwB/84AdDWwQAAAB0BWEDmmt8oc9IOD8/TzX6/fffPwE/MCoCKkiqzqiA
Q1sEAAAAdEcgYW9Qmys9XE3bNWgdnRbo7bffnrRGI+NREdLioKINbREAAADQ
IYmnYf3bi6UztGkUyAo04vLycmiLmpOLfAOBBgAAOGHiwJGw7m20gJbMiXu4
N3z11Vfn5+enJ9BoKY2KNrRFAAAAAC0i29CWS0XVNGVzRTv2bFUWZsHxm+vX
FVVVFPR/mrEKp3by6sWLF2nSrbOzs7feemtoi5qAzEbG70pxqunRAAAA7iyu
ujimyMeR7HDoctQGyRnP8zv77927N7nIZ2QwMntnPyoIqDMAAMCJYS8J7uxa
Ar2ankC/Pjw+PLmzw+m1kqd0oBsAAABIWWt8Tm2ZAsf0mXcmG9uNpG2XIfPs
7OyDDz4Y2pyqXF1d7ZzbyHhQZwAAgFMlChFRFMdJUraXnOyIt0Qbwi1TDxtL
k2S+8cYbT548efny5dAWlYHMQ0amc6MTS1gKAAAAACmff/755eVlepp4zJdA
Za/lQgYjs5HxQxsFAAAAAB2SPXvlOM4INRqZ9OzZs52FFxcXcKIKAAAAuCMg
yUuTdSMp/Pvf/z60RXv+9re/7dQZmQfZSAAAAIA7SLqO/uSTT4a2Zc/HH388
g1TbAAAAwN1md4JphAINa2cAAADgLpMkyT/+8Y9Xr14Nbcief/7zn8ik8jB7
AAAAAAAAAAAAAAAAALiz/D+LPcEz
       "], {{0, 118}, {651, 0}}, {0, 255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["

1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ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         "], "RGB", "XYZ"], Interleaving -> True],
      Selectable->False],
     BaseStyle->"ImageGraphics",
     ImageSizeRaw->{651, 118},
     PlotRange->{{0, 651}, {0, 118}}], 
    Scaled[{0.5016494491668269, 0.29607706616158014`}], 
    Center, {0.5467931748076794, 0.04107844285658497}, {{1., 0.}, {0., 1.}}], 
   InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztmL1qwlAYhmPboYPEqeAggV5Kewn2ChTatWCLP5PdxAvIDWRyFbK5BM0u
CjaIi3cQQVDxt68UQuE7MTlgcjp8D0RixDfPeY+Bc3wsvxffbjRN+7jHS7FU
e6pUSo2XO7x5bny+lm9x8oDjC8f5/MQwDPP/2O1234TZbKba68x0OqVuh8NB
tdcJ/VAxNCmbs9/vR6ORRjAMw/f9JMzjA4FcLkfd5vP58XhUK4Z+qBiaRJ9S
Uf1+X9d1GpXJZNROQVj5ANcxBWrF0A8VQ5PoM35Uq9XK5/PCMQZT4HlecmMJ
o9frCX9gAYVCwbKs9MUmk8llMfTZbrdjplWr1QtRv+CZSnREQrrdbqSYaZrp
iw2Hw0ixer0eM437l4X75/5TgPvn/oVcvX/hOioAn6rqP1JMVf+RYvH7x1K2
0+mEBWKVOx6Pt9ttoiMSslqtcOswMVx3XXe5XKYvhjYui6FPqU3TYrHAV2gU
1rGDwUB2N3dFcGvHcbLZLHWzbXuz2agVE+6b0CT6lA3EfNUI2JolIS9Ls9mk
buv1WrXXeetKxZT/Y8MwDMMwzF9+AD0UN0A=
       "], {{0, 21}, {128, 0}}, {0, 255},
       
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["

1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ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         "], "RGB", "XYZ"], Interleaving -> True],
      Selectable->False],
     BaseStyle->"ImageGraphics",
     ImageSizeRaw->{128, 21},
     PlotRange->{{0, 128}, {0, 21}}], 
    Scaled[{0.5320393580883214, 0.6219383270462174}], 
    Center, {0.058784116200070284`, 0.022556713911990305`}, {{1., 0.}, {
    0., -1.}}]},
  ContentSelectable->True,
  ImagePadding->{{0., 0.}, {0., 0.}},
  ImageSize->{833.69140625, 627.},
  PlotRange->{{0., 1.3333333333333335`}, {0., 1.}},
  PlotRangePadding->Automatic]], "Input",
 CellChangeTimes->{{3.604232799156579*^9, 3.604233229475752*^9}, {
  3.604233331818173*^9, 3.604233622917281*^9}, {3.604234388592593*^9, 
  3.604234441557078*^9}, {3.604853885839023*^9, 3.604853912095491*^9}, {
  3.604854173579035*^9, 3.6048548377952137`*^9}, {3.6048549338145027`*^9, 
  3.604854935267098*^9}, {3.6048549926029053`*^9, 3.60485502473438*^9}, {
  3.6048550960289583`*^9, 3.604855110937607*^9}, {3.604855693901311*^9, 
  3.604855727096381*^9}}]
},
WindowSize->{1030, 752},
WindowMargins->{{8, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, \
2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 68, 1, 28, "Input"],
Cell[628, 23, 94592, 1601, 642, "Input"]
}
]
*)

(* End of internal cache information *)


==> Pictures/gap_in_binary_tree.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[      4002,         98]
NotebookOptionsPosition[      3749,         84]
NotebookOutlinePosition[      4103,        100]
CellTagsIndexPosition[      4060,         97]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 GraphicsBox[{
   CircleBox[{0.59103238450272, 0.804091251937053}, \
{0.03379803237689516, 0.03379803237689538}], 
   CircleBox[{0.6586284492565103, 0.7025083226900609}, \
{0.03379803237689516, 0.03379803237689527}], 
   CircleBox[{0.5234363197489296, 0.702508322690061}, \
{0.03379803237689516, 0.03379803237689538}], 
   CircleBox[{0.4558402549951391, 0.6021684358926043}, \
{0.033798032376895215`, 0.03379803237689538}], 
   CircleBox[{0.7262245140103007, 0.6021684358926042}, \
{0.03379803237689516, 0.03379803237689527}], 
   CircleBox[{0.7938205787640912, 0.4999999999999998}, \
{0.03379803237689516, 0.03379803237689538}], 
   LineBox[{{0.6081072186459883, 0.7702932195601581}, {0.637691258048346, 
    0.7282942391844026}}], 
   LineBox[{{0.6776344619322267, 0.6687102903131658}, {0.7072185013345845, 
    0.6267113099374103}}], 
   LineBox[{{0.5572343521258246, 0.4708578364372472}, {0.5868183915281824, 
    0.42885885606149177`}}], 
   LineBox[{{0.5502432572041346, 0.6767224061957194}, {0.5798272966064923, 
    0.634723425819964}}], 
   LineBox[{{0.6125625060570387, 0.5683704035157089}, {0.6421465454593964, 
    0.5263714231399534}}], 
   LineBox[{{0.7452305266860171, 0.568370403515709}, {0.774814566088375, 
    0.5263714231399536}}], 
   CircleBox[{0.47521750148607506`, 0.4030729395671502}, \
{0.03379803237689516, 0.03379803237689538}], 
   CircleBox[{0.3882441902413485, 0.5046558688141422}, \
{0.03379803237689516, 0.03379803237689538}], 
   LineBox[{{0.5027404229772784, 0.6754666816291884}, {0.475217501486075, 
    0.6347234258199641}}], 
   LineBox[{{0.5161836640886717, 0.4714466551552906}, {0.48929718186588556`, 
    0.43687097194404556`}}], 
   LineBox[{{0.5703364877310687, 0.7708820382782013}, {0.5434500055082826, 
    0.7363063550669563}}], 
   {EdgeForm[{GrayLevel[0.], Opacity[1.], AbsoluteThickness[1]}], EdgeForm[
    None], FaceForm[Hue[0., 1., 1.]], 
    DiskBox[{0.5912636753448941, 0.6009253934430692}, \
{0.033566741534720945`, 0.03379803237689505}]}, 
   {EdgeForm[{GrayLevel[0.], Opacity[1.], AbsoluteThickness[1]}], EdgeForm[
    None], FaceForm[Hue[0., 1., 1.]], 
    DiskBox[{0.6583971584143361, 0.4925733907630584}, \
{0.033566741534720945`, 0.03379803237689516}]}, 
   {EdgeForm[{GrayLevel[0.], Opacity[1.], AbsoluteThickness[1]}], EdgeForm[
    None], FaceForm[Hue[0., 1., 1.]], 
    DiskBox[{0.5363071645119993, 0.5000000000000002}, \
{0.033566741534720945`, 0.03379803237689516}]}, 
   {EdgeForm[{GrayLevel[0.], Opacity[1.], AbsoluteThickness[1]}], EdgeForm[
    None], FaceForm[Hue[0., 1., 1.]], 
    DiskBox[{0.5912636753448942, 0.4030729395671505}, \
{0.033566741534720945`, 0.03379803237689505}]}, 
   LineBox[{{0.577766178695338, 0.5683704035157089}, {0.5502432572041346, 
    0.5276271477064846}}], 
   LineBox[{{0.44141946910917995`, 0.5683704035157089}, {0.41389654761797656`,
     0.5276271477064846}}]},
  ContentSelectable->True,
  ImagePadding->{{0., 0.}, {0., 0.}},
  ImageSize->{892.84375, 670.},
  PlotRange->{{0., 1.3333333333333335`}, {0., 1.}},
  PlotRangePadding->Automatic]], "Input",
 CellChangeTimes->{{3.604230892821169*^9, 3.6042313756116133`*^9}, {
  3.604231676023139*^9, 3.604231694474072*^9}}]
},
WindowSize->{981, 748},
WindowMargins->{{4, Automatic}, {0, Automatic}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, \
2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 3188, 62, 685, "Input"]
}
]
*)

(* End of internal cache information *)


==> Pictures/general_gap_binary_recurrence_left.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     85785,       1484]
NotebookOptionsPosition[     85493,       1469]
NotebookOutlinePosition[     85848,       1485]
CellTagsIndexPosition[     85805,       1482]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[""], "Input",
 CellChangeTimes->{3.604234380392934*^9}],

Cell[BoxData[
 GraphicsBox[{
   CircleBox[{0.3766579700730842, 0.8154259001389336}, \
{0.02818629251158039, 0.02818629251158078}], 
   CircleBox[{0.14252001093280187`, 0.3924494055277733}, \
{0.02818629251158039, 0.02818629251158078}], 
   CircleBox[{0.6044152903049458, 0.3924494055277734}, \
{0.028186292511580446`, 0.028186292511580946`}], 
   CircleBox[{1.2199836344729162`, 0.39443605189066444`}, \
{0.02818629251158078, 0.028186292511581057`}], 
   CircleBox[{0.7635906446448784, 0.3924494055277735}, \
{0.028186292511580224`, 0.028186292511581}], 
   LineBox[{{0.3638436609269455, 0.7872396076273529}, {0.15650150326031773`, 
    0.4206356980393542}}], 
   LineBox[{{0.9837960251454451, 0.7872396076273527}, {0.7764538674788174, 
    0.4206356980393542}}], 
   LineBox[{{0.4024182460548503, 0.7972514261555527}, {0.5896170964361538, 
    0.420673813019771}}], 
   LineBox[{{1.0203519894238717`, 0.7930794154734663}, {1.2106506609978114`, 
    0.4191969737810465}}], 
   LineBox[{{0.1707063034443822, 0.3924494055277735}, {0.5762289977933651, 
    0.3924494055277734}}], 
   LineBox[{{0.7917769371564585, 0.3924494055277735}, {1.1917973419613352`, 
    0.3924494055277734}}], 
   CircleBox[{0.43995365108488094`, 0.5432564593433937}, \
{0.02185353707837362, 0.02185353707837312}], 
   CircleBox[{1.0596524257166124`, 0.5432564593433937}, \
{0.025006521409577598`, 0.02500652140957671}], 
   {EdgeForm[{GrayLevel[0.], Opacity[1.], AbsoluteThickness[1]}], EdgeForm[
    None], FaceForm[Hue[0., 0.6666666666666666, 1.]], 
    DiskBox[{0.42036504422983106`, 0.5402327585898119}, \
{5.551115123125783*^-17, 1.1102230246251565`*^-16}]}, 
   {EdgeForm[{GrayLevel[0.], Opacity[1.], AbsoluteThickness[1]}], EdgeForm[
    None], FaceForm[GrayLevel[0.]], 
    DiskBox[{0.3525191967424228, 0.543256459343394}, \
{0.02500652140957693, 0.02500652140957671}]}, 
   {EdgeForm[{GrayLevel[0.], Opacity[1.], AbsoluteThickness[1]}], EdgeForm[
    None], FaceForm[GrayLevel[0.]], 
    DiskBox[{0.39309359259693066`, 0.616193822966694}, 
     {0.02500652140957682, 0.02500652140957671}]}, 
   LineBox[{{0.3895441021436098, 0.5964209623062352}, {0.36663869040646535`, 
    0.5625400752484278}}], InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztmm9MG2Ucxxs1wRBCaNoGEDjaAh7vjeGF88XWF9PElMgS3oglI+6SYYKK
NWa4lJloFyU0w6zZXENQhhnVgUHFYRkKCDRsZdDZyjoHeuJlu5IWbv13LVf0
7ja7HleBa/GuJPdJIG2ep9fft/f8nt+fe1RNb9RBj0kkkrefJP/VHX33YGvr
0RNHniDfHDqhP9b0OPniReoN+Ue9/ltEJKvBYad9bGRkbNLpI4S2JT0wt6kW
VJcDpSUlpWXlVaDRExTaJM74ehuUshxJEtLT44jQVnEj6PmiMFeyheP9t4S2
ixv3b57fqkEiMfywIrRd3EihAtS7QxtC28WNOP6XGap5JEGjH/7Ft880UMQD
Xnh2zDY0NGQbm15c8UXjQluULkQshuN4LLZPQ4WIiIiIiEhKCMRj77eYjQYK
o8kyYvfgQtvECQJ1mhrBChVQpJBLCyikMkUJoAJrjQ50f0RtzDMIVpbL6FKi
vsXYNzDQ09HyMAPMkQKVOnvWV6oEMvaSqpjOunXWiYW7q+uhSCSErVr1iWw2
F2i9kt1LC+msKKVKUhAavoWGNzYTA/d+/OBRTp5fcgXOXh3ufkhGVw59c97o
JmPo157Xkssj8/yaQDbuBDp5uCiP8oUzMyHWwr/W8XKyiq45vxAm7oz9Yw3d
3tBd88dYg2jngbx9oAJ3v073aLRGe2yTNQh/LWc0cCTdTkwIK3fAN2PKp6yr
+ebPKHvU1d3A7BpoZrAsLFYJ28nnKOu05rUUoQBuL2QsJ1DXG2TdL+Ehllql
1IqBrL+xrQu6u6XMO3H653uZisDcpsbq6urakT3csQPzh+nldBVlN2aI0fbn
mSJaPHgmy4mA7f21VUo6N8h5a/BOBpdiEg/ah6zWoethtnXBBZ2U4djaU9Np
9aCIoA9xjA0aGkE1UJS44pGz8xlbn2AzhofDeArrkFEDwyUkoNUT2uVFccRh
MVssZpPhnebaavDpqgqgtLiA2emt7ZrbOxX/BXaxjukTmk50Y7c+EVj4RCFX
KOSygvy8hz8+qG2BtDyrIJDhIuZPB126vXuXiKPXjXqStlPGjgt9VtvErGsZ
WfVOaflV4ep+lenX2ilOfVkiuu4j8a+tY8FQOLZBUHcRn2/gVQUrTECDeOZh
IjLHpwrMyQoTU949uC6vKohRAzNMgBmGiX/hUwU7THSmFyZY8KgC+Z4VJm6n
SBV8S26Hm2MOwZ8KrDtFmGDNwj2taiWgPObiJIMvFWSY2PIsFbqcIkxg82fp
ZL7JGeFydZ5UEPaPDjI3J+2UP0WWOG44QA3WfxbitP3yo4KATzIfzIOQNUWY
wF3ND5L5L+9wiyH8qFifeYF5J95PdboAudpOLydNqmR+W3hREbzZs8UnFoLs
8g89d4h2f92lANcYwouK+07mo/n6iwHWivHZuxR06818Y51zSsKPCuYBA80Z
x1Y7cc97gJwcqtF/FWC3S3aEFxVx37Qm+VvO32COo73HVQX0YhpHd1suMeDH
u+PByxCY+JZnDD8lRgjMY26sfJDndgwvR9PLb3mKF5uh379LFDI5MsA0OOlx
O77tNYJVKjnt+W19E1jahyd4y0DiEWR2IHFuRVZcplICTxXSmxKo67E5/Jmc
w+EzpyUiXthls5r1kK6eBmppu2C1LSyjoVhm+Tm/VRLVGAkHfF70Lo131R8M
p7ElseBbxf+DqCJ7EFVkDxEnQ8W5famC+GPo2SQVmg+nhLZoRwgfApMgJDDs
dtoHe006dUlyDZYrB5qNlpFJh2eJnIaS85aWYCyrDgXgrlcq1CQVJGq1shwo
LpSxDkdL8qSKkjJARU2rrKDnf7qQTQ8NY+43ybwSJKkh0WwLNaOGmkp+4HN3
NqnYjHqXFxeXSah1tbIt1AyYmkp+IP1UU0REREQg/gFqvc76
       "], {{0, 73}, {66, 
       0}}, {0, 255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["

1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ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         "], "RGB", "XYZ"], Interleaving -> True],
      Selectable->False],
     BaseStyle->"ImageGraphics",
     ImageSizeRaw->{66, 73},
     PlotRange->{{0, 66}, {0, 73}}], 
    Scaled[{0.2833440963205476, 0.815612964534919}], 
    Center, {0.058108081180991776`, 0.0380093782948373}, {{1., 0.}, {0., 
    1.}}], InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztWVFoE3cYP5zQISKGpLSu9dpo5R73sIc+zD3UPNQHSbFCnzTFMg/coIMs
MHSSThiRWRoqGJRJqNSKvdlWombtUrPVzvbQRdu4ZPM6q0R32Eu5tGcuyfV6
SZe7auzlTvGh/9we7gcX7vgC/x//77vf//d9Z277qhndAEHQ1x/mf5oPf9Ng
tx8+dmBj/mHPMceRtg/yNw356+P8Jd6v6NChoxhcLIwHR0aC42Fa0JQIE3U3
ITtq4OqqqurtNbsQF8FqRYXuPVhrLIPWwHBqjNSECktcrtgEFeFo/yNNyLx8
eL6YCgQ5f3n+fyGDOKKpZU3IZLl/PWj9GyYWh/9PWhsqEp1kPHY3GPD5fIHg
xN/P6aWsZlRWIfA8x3E8r63E6NChQ8e6QyAJvP+Cx+UU4XJfGMEJThMeVNjd
iuw0w5XlJsNWEQZjeRVsRppcIaqk2ssQQ0hdjVGyLi3trr7BwZ7O9leHY5kB
rrPhpbKbAhncZ94m2QMbdnv6xfxiKpNJMfOYo3Beb4LtwyXJF9m1s1r0lQjq
f0Sll3OFwNyv378xD1uqhmPA6UT7UaPkVPrux5dystBfPZ+vdVWeqQWwVKjx
xsrNYp10T6YURXGvc/9aMmfuJ4BywU9bJONvu5fglUS7dm8uHRku+qXUhFhd
OJ9TBGPXTLIOBfKGGXBc6En3FnGR+uvPlpTRiPeg3IhbJhlwjlMInPhUXMTq
WVCRkFhHhSxHiK2XVeze+nGZtRvENKDYP8pF2KjXIN+XU7/PgeOykpxqlHJ0
i1J2HsJox2dyLu0EB7IryLK4D8N8f6SVi7DTNoOsdq3fTQDulXI8l05zKouQ
o05ZuUAIRqTAcnkrmEvN8nqxdFHLAOvlHRBIf6V87IBemdGqiYx4D8lL13pH
s95aIS/oEKdNilaYsEJe7sS1oZKXF6dcXhDA8vIOKOWlC7S8vBXkzwp5mVGx
dvRsNBQF7fkYr4q8KP7FEfYdtXDtkQhINnl5KZpqogMq8sJMnZVcR1s4A5AL
/kNDsbwkVA7QMeduMdhyMQXQTsROyOfOCIqpyAsX+WLVdfz0GKD2LE7ule/L
SbUZOHmrQ8qRRc11rBvYhz1F9TLNKs0fdW6PVOG2K0mQ2vMyLJ88t1xKKtJA
42fKpU7P82AR6PlQNAa3dIeKl+OIb2FTPlTvuJpUNhLriiw9YVlDpun8A3mc
6j1q3iplaIwC77Ky7ACKFMh84vytEBEYwtNat3qSd/qfLJXiBM+lnt60viZT
ZoTdQ+NENHSj14XsMpuk4j7ed5sp2aQ+myHvDhY+WRi3bTfXwh9VSK8PYusJ
hBIl/pIiZOKxSADzOFBbiwS0/fiPWGD6CZXiNTESOT6dpOPUCwnx+QSbBvzy
6NCh4/3wH0/LeuY=
       "], {{0, 65}, {47, 0}}, {0, 255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["

1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ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         "], "RGB", "XYZ"], Interleaving -> True],
      Selectable->False],
     BaseStyle->"ImageGraphics",
     ImageSizeRaw->{47, 65},
     PlotRange->{{0, 47}, {0, 65}}], 
    Scaled[{0.23916329313657259`, 0.49583847410967963`}], 
    Center, {0.05849049236656208, 0.04560149935574502}, {{1., 0.}, {0., 1.}}],
    InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztXQtQE1f3j/iIRYpQQHmGh9Cl9TlWxVqZKrG1Uy1Y/T6m6mfwUTPIv4Ot
ilaw+PpMbX2Mr/iAOjjKJ1ABi5QSUawFQywFBSViRGAiRkwwQCAJARb8n2Q1
JJuAyWYh2OlvBgfHvXfP/e255/zuvWdX39XrFzNtKBTKxpHwx+JVW+Zu2LBq
65Jh8JeQrZvWrh4KvyyCn+3wo/79+d8C1dXV33777cSJE5cuXfrXX3/19+2U
SmVkZKSvr++qVasqKir6+3aDFo2Njffu3duyZcukSZNWrFhRWFgol8v7+6Zd
XV2VlZXR0dF+fn7Af3l5uUQi6e+bDjagKJqRkbFgwQIEQYAEHo/X1tbW3d09
MLd++PDh119/7e/vP2vWrISEhM7OzgG47yABkCwQCMD9xowZ88UXX9y6dau9
vX0gDQD+RSLRV199NXLkyPDw8LKysoF57oMBjx492rx5s5eXl6ura3p6Ovj8
wNsA8QdijoeHx+jRoxkMRlVV1cDbMMAAlwPm4+LiaDQauP2GDRtqa2ut5XWt
ra179+51c3MD/tesWQOx6O8df2Cyg7YB5mG+L1u2DHyPvPGqhOW8fA4nv6Bc
iprUAB7606dP169fP2LECAcHh4iIiJqaGpKMGXTo6Oi4cOHC+PHjhw4dOmHC
BMh0IHjI6VrGPxiG+HnTPD08PL28AxCWwDTdBI8+Ozt7xowZQ4YMeeutt44f
Pz7A2WfAAIkVvP3NN98Et9+/f399fT0EXjI6lp79j48TlaIDx++vi0xs3NLS
AnnH1tYWXGLu3LkFBQVkmDS4AB7FZDKdnJxsbGymTJlSXFxMEvPP5YL/jbWl
4LAu9b7pPTx79mz27NnQCh4BnU6HXECKYYMH9+/fnzZtGjAPng+zu7m5maye
W+6cxFNPocRfrjO9B5ABHA4Hwj40dHZ2/u2338iybTBAoVCcOnUKgqp6qyQk
pKioCOI/WZ0bIR/ZxFeYkcch89bV1X3++efQdPjw4YsXL4a5QJZ51gWEl9LS
UlhMwbhA1O3evRuiPYnyskv1mM0M6mGevinnrtRcCaVSqU6fPg1RETrw9PQ8
d+4cTAeyLLQiIKPBuEDkwLjmzJkD0Z7scXW1SoR/5udlZWXl5XMr66Tt5icT
cAZwiUWL1DuXVCoVZOeTJ09INdIKALe/ffs2LOFBSw8bNmz58uXV1dX9cSO0
owO8t6OD+GNVKpXffPMNTE+QnS4uLufPn3/dnR9GBNHe19cXPApGlJiYKJPJ
rG2UcQDVeXl57u7uYCr4yWeffdbU1GRtoyxCVVXVypUrYSwwonfeeefmzZtk
Kcz+AOTZ9957D0sdIA+uXr1qbYssAri6h4cHNpwVK1bU1tZa26K+0NbWFhMT
g1kLay7Q/Na2iDgg1e7cuROEPTacn3/+eZAv3iHt8vl8zFqI/DBVX9+0y+Vy
FyxYACkMxgIqDlbugznmYHj69Om4ceO0kefo0aPWtoggLl68OHnyZGwgYWFh
r4UXQeRhs9mYzaDQIiMjrW0REYDwS0pKQhBEG/BfC/HQ2dn5yy+/YDaDToC1
IQRPaxtlNkDPr1+/3tHREYufDAbjdSEfFmtgMGb2xIkTr127Rrw7lbiEk3qQ
xYoHsA6ezS6olqr6vF4mKMlPTWRjLaAN+2xmebXU3NvCShakso2NuhjGwcFh
8+bNJLkQKhLw1OZhxh1M5PAEfY7HzN5RFHITjUbDnB/UAgg2Yl3J+NlhiD/N
w9XJ0REYcHB0Guvu5ReAxCQWGFnqoNKCVFYgEuBL83R1ccZaQBvnsW7efgGB
UWy+iUdEmiHk5+fPmTMHG8IHH3yQm5trebZFxeUHI5BxvjS1eZhxTi4eNF8k
jFUiJm012tzcDHMWs5xKpe7du5fAUhcV5S/0cdccMgTFstNyMhK0+0/2Ll4B
MZm6/MsEnCgkwMvVUfPvQcxYVlJyRlZWGotJf9HGztknAEktF5tya1jGgk7A
FrbqvS463fJDCpkgE/H3dtJs3YdHs5IzMpL2Rb+wjepI82fwTPaNvgHZ6rvv
vtOGfZi/IIHM7EN6dpmnhnl6EremsVXZ3iaXVGWEanf/7N02ZgqwS6s5BwN8
Pew0tO9IyCqrFEoamxWKNpVK2Sypy0/YpG3k6u2fyHs1/yKRKCoqClvYkkK+
2pF83TTbxYy0P8rqG5oVbW0KWUPaJu1+pi1tQy4p8UeXfGxX5N69e2b1IOUd
wc53YtP4CvTl/m23PJmB6NC/RfT8uSAz3s9DvZVKCY3NKxE2yVW43d4OuTSL
Fd5jDG1BwavmeF1d3ZdffoldD0vFTz/9lMfjmWW/PkQHxmkcCWHm3BcrO3sM
fHrtv5Se8XjkCkmgH1aCe/bsAZ35Ysbb2d29e9ecDqRJ/3LWzM9D9UpdorrL
T/67x1qKw7iICF83B02gYZeIGjt6icoqKbeHfQrVKza/b/Z1yQfBAyHUksIA
fipT4xz05FJJu75n3Ev6Umc4FPZtEgQVRPhLly5pY6a55KPCHMztd/xRr2+s
6tL66brWUmxtNQ7FrpK09pUOu9svMnumDMUhpKBP+XPnzp0lS5Zg1/r7+4Pg
J350JS6Y72qn8aMihcEjL973ue5oDpeSUw7R0NAwb968lwzZcjgc09tWnFuh
boZEC1Q4RlsTl+gd82uizY4ySesrD5bqcuN02lCXnCzp4+Ljx4+7ublhl8I6
KyUlxXTjceD9SNdYzChuNHx84gOz7fqDfLlcDqES6xPU8vLly01uKk0IU5tE
3/mHwWlawxE6RR+hWbVNpqgE2e3jejNm4ak+9uVBgWMK31LyVfz/0xSFhLJ4
HQb+oRJedNZ3pdPl5BwW6JIPmDFjhqktpTc+08ScIyUGp8DivGD9KovwfTfw
+bUX4M+pbZfe6b0wadu2bdoLLSFfWnTQXt1H0KVHRrZDK07/R9+R6EUykspR
9MmfOnWqqQbfPIxp4VsKvCXia7v0PYV++Ympe7wtt3BFAstKe1+wkkQ+mrft
A83sZBubnMLtY/ViDsI4KyfpWJ4w+TePLNQYfKYFbwl6bfcsfe6PNJjsKZVn
1uqTPz2vvtdwRQ75aPUGR7WzMNOqDEmV80876hv0feFTskoiiJIvT16odnxG
8n0DSx7v1i+qox8oNn2W3jmJm+PUE+W9Fj6RQ37r7fnqDoKuig0rQdAr24P1
7TFUF8RBlPwucVlOcnLGgya8NkDFHH2/pxz40/TtMnnKMnv91n1JC3LI75Lz
stLSsv5SGpIqL2M46jlS6A4uieXdhMNON9quULShhn5/GRfwQ7lS012l4She
JtF/732dS1LM7+5QKZUqI6SKrsTrhXsKkiZQELqFcRAmvxeg+bG4gH/smenc
y8uX4otRw0p6l3VkqZ1eIDu3WD/e0w+IO8l8w4Js8h/vdiQe8OWVZ/Q9jTIg
asc4UFGOq74nMFMekHs2TC75lgX857cTl+G573Pi9Cv5FadX6JsSesPs2sxX
gFzyH+MVvlkBX3o0GO/4oX1OnP4k30DeMzNNXCeaDlLJR/PjLAj40huzDTaE
jpX2NXH6j3xZuYG8v0H+W8ykkm9RwBf//l8D7hl3DJbPuug38tEr8fry3sjm
IQkgkXzLAr7q141OOOrpsXmG21y62Llzp/YYi0zyDeX9ATLlfc999MmfNWsW
4a4sUvjy2ysccNwHpT9U9t3ozJkzfn5+pJMv+s1A3j8wcnQlreaX8C0609Il
H7woKiqKaE8WKXzx9T24XIsw/yd71R60QCBYvnw5dj08hVOnTpHxmrnstBF5
b3CVSrDBz4fms7aCKPvd3d0ikUhbejFq1KgbN24QtdmSgC9LjsDFHOR0RfOr
T150jhHt7e2ZTOb9+2a8HmgUIO9xbx0y043Ie9ntY5p9kNXlRJ92Z2dnamqq
trja/DNcXZuJB3yV8BdX3DyPvtBqwlpSl3wbG5v58+dzuVxi9mvHwfthrv44
Qm80Gtlwux6vfqmTEn5GQVR/qlSqXbt2DR061HLyH3NwAR/JlZjo+KpLX7vj
xvuryKQtlCdPnkRHR48cOfLFXLO8bgcVbtPfkkWYaUbkvaoiCtuF/vkhYe2v
WzoyZMgQd3d3otPWIOBTJuU3mNRSzk9x19/I3JRc0WbakJRK5fnz56dMmUIa
+c1Fn+gPY6exd8xFV7drTKYb24U2FbrkDx8+fN26dURfZcIHfAqFerLUlK5E
+31cdZvRd6RJDasHegHkrMLCwo8++ghrGxgYCDkXBkVoCGrI7yTh4n2Z3NAY
8YkQTUZmpPRZitEXurq6qqqqtFLnjTfeOHz4MLFCRwj4eI1OoQQfeHX45bGX
6TZEmOzqplfISxzKysqWLl2KRR4qlRoZGWnJW+ct5fqHmOHnDOstpLzDLprK
KvatV0uC3gDZlsPhYG/TQMxxdXWF5Eusq8ecWAPuKVTnfxX0WfFXzWHRnHsc
DWEcumtCbQkOEolkz549np6eWCcWlojjju/ph0rw9qgEcTR1nVjQpgutfa8A
+wRWIo7dBfsURmVlJaGeUE7sTH3isXcVbL2Yqb2EHrRcXT3YI6eDotn3xS0E
Zh2KorC2evfdd7F+QPZLpWbXmWvRJeXqHuaEnbyl/+/is+t8NWtBxnWxRacq
QH56ejp2Fwj4ERERRMu9hLtwCp+VX5ahmQt2rgtZ2biTKFRWnRof6u3Ws6Bl
HsoSNpjt81rk5OTMnDkTK+CZNm0an88n/tZ/lzxdp2TuvfjfdcwWsCP8sZ3O
fTk17ZbtcEJuXb16NXYXW1vbmJgYYv0YBvwDRY1oW2NyrNqJqI7u/kgEO5VT
zueX8/LPHoxBAvxcHV4+LISRlFciabGo7vTBgweg9iFnUTRh/8qVKxaU6Hcr
an/VllhTnWgHMwsE/JLssywkwBeLkbHJf8gIvPmvj/r6em3A9/LyysvLI9aP
QcAP5TarbVM01uUkxGLxx9nVw9vHx5vmOdbppaxEQlkJWWU1YkVvVbMmAybs
jz/+OHr0aKzjH374waJPS3W1if7M0L5i4OTm5etDcx/rqHWVRnO+NGIUujEH
JuyECRNAMxPqySDg0489ezkl2+WNNWXcZDYrmsEIV4PBZG5iHUrIyudW1Iia
DarECQOUA0Qe7P4hISHmFrrjgbZJhBV5aexNTMzscGZ0bEJaHimu8lzzaRpt
fe+IESO2bt1KtCdhLG739Yj+lk43qmhtbhCL69UQSyTS5ha5qsOw6sEiNDQ0
wBCwiezt7Z2bm2vxe9DdHcpWqQQzu17S0ChXWiBudPvt7gaF//bbb2NujyCI
QCAg1hUEfNyJz7Fi4mKDMCDygHKbMWMGRfNy2bZt28x/xWaAAKaeOHECe30S
3B5SLUwEYl0ZBvxikopIzQK4k1Ao3Lx5s4uLC7jTokWLLN/e7CcA1WvWrLHR
ALRZUVERUW1mJOBLrfTBWpVKlZ2dHRwcDIMC2Z+RkTEAH6w2F7AqKS4uBs4p
mj3wuLg44i+uoviAb9ahLbkA/6mtrd24cSNoTpjOa9euBQk62D7CAKtvCImg
h8FDJk2axOVyCS9J0MfZ+CN+rjU/VA4SDlKtj48PiOfAwED43ZJNNtKBfdd9
6tSpFM3CKj4+3hLzHnO26nNP//2Zlb9YJZFI5s2bN2zYMFizR0ZGQiKwrj26
AKq3b98OsxJ8AzzEMj1sEPCDvn9q7VkO3sVms2FGwxjd3NwuXbo0SJwfc3uQ
wcA8jUaD4GPZ553xAT8oPm8wfKkNZDnM6LFjx4Lzr1y5EvsPC6xrEjAPYn7L
li3gEmAVk8m0cEqiwkxcwI+//Jgsay0BjBQInz9/PmTeMWPGwEyHx2Fdk2DF
B9re09MT20y4fPmyJUoAlQtT8AevlLjLj0g02BLIZLILFy7Q6fRRo0bNnDkT
frfixwYhvBQWFn788ceQiSZPnpyYmEhg60lenc+KiYEZHRMVgbzt54p/g4Ti
5DUuMDAsKkbzkZSYGHY2vz/GYgpAv4HIB6k/d+7c0aNHQwouKSmx1ucrxWLx
kiVLwA3Gjx//008/gbAn4PZ3f1rsaG/v4OBgb2fwNe0eUO3sNR9Jsbd3nnvM
up+2hGGeP39+zpw5sJbfu3evVT5cDG6fkpJiZ2c3ceLEo0ePEj7ifJCy7gXB
CBKEA4JB7zGE7rxm9fwLhO/bt8/f3x9sTEpKAiE6kP95h1KpzMnJCQkJcXJy
gtWfJdtNHS3iSgw1NUIcajBU6kLUSGyPmkwA1RBw9u/fDwx8+OGHJ0+ehOQ7
MPGntbU1MzMT8s60adMg6V+/fn2wLbcHAKA0YLKnpaV98sknwcHBx44dq6sz
46P3xNDR0ZGamgoZZ/r06fDEIcNaXe5aEU1NTRB7QXK8//77V65c6e/bQbqB
Bz116lRQmA0NplWP/X0B8QfcLz09PS4urrS0tL9vB9E+JiYGtM0AZ5lBCyBB
oVBIpdIB2HCAe4HDQ9j/h/l/8A8I4P8B67UtUg==
       "], {{0, 80}, {127, 0}}, {0, 
       255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["

1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ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         "], "RGB", "XYZ"], Interleaving -> True],
      Selectable->False],
     BaseStyle->"ImageGraphics",
     ImageSizeRaw->{127, 80},
     PlotRange->{{0, 127}, {0, 80}}], 
    Scaled[{0.31766165794601264`, 0.6667893491008032}], 
    Center, {0.06164188417244345, 0.05113037366756463}, {{1., 0.}, {0., 1.}}],
    InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztmv9PG2Ucxxs1mVkIaUMb2AoFCt3xD5j6q1ZNNKYkm5KYTcgWV5XEymZx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       "], {{0, 
       73}, {68, 0}}, {0, 255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["

1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ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         "], "RGB", "XYZ"], Interleaving -> True],
      Selectable->False],
     BaseStyle->"ImageGraphics",
     ImageSizeRaw->{68, 73},
     PlotRange->{{0, 68}, {0, 73}}], 
    Scaled[{0.7486980077532223, 0.8175251366705656}], 
    Center, {0.04283000029339236, 0.04054742103002607}, {{1., 0.}, {0., 1.}}],
    CircleBox[{0.9984397329272574, 0.8154259001389331}, \
{0.028186292511580335`, 0.028186292511581}], InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztmf9rG2Ucxw8VJqWUhjakLm3apMtu/0H8VQ8FRSJsWhC1Y8NFHRjrzJwJ
EvNDTZHRWWFhpREGXWQNkmKM2+LG1a00lKwdLuuyGm1mzzZ2ufTWJb0kT7Nr
ar5Mel/aUC95MpG84cIFHu51n8/77vl8nueUhz/cr3sCQZCPn8797D904rlj
xw4ZDzyV+/O80XDk8JO5k5dyx97ckT/f+D8IEMFJ3OvFxwMUgE+jQ6cOoqoO
Ratc3trWrkbNIRoqjxp+W9lUh7DUeOIiAY9Hh76VcXB56b+bg0dM3Brk8xDk
87F78Iip387xeag+kGDgEbOZv2x6bBOH6d0zsUwWHjCn9dXYgh+/4Ha7L+C+
2YUYWIeKeyQmswYAWMtATGZNNdX02EWFA55hu9VclNU27AkScUgsEA3Yju5T
q9p3y6SSxqIkzbLdHSr1QetopNJ1PzJuR/e0N9fnp2pNl35gyOF2Oy3dmuLk
XSd5phO1VrDuh72nOtukBZjOgU8TS7EEnQQgtRK9Y9ksGhJlL16RWTU6aVPJ
mwq0AT9BJjPswrDu79du1ilJ6w9EuckFhHePojlfY3VDd8ktqix59Ut2Ke4Z
La/ZYIgvVPJCMg03SHrLGnvn7Dts4oHTv5QDDNjfkBR6CNtUdDuDbg2+xSa+
+vUN8Txq8kVpvkXDTD+uPty2h7hqfqFSxMDga7vy19COLaW3HcQQn3H7VEw0
EYQ+KASotU6A7XskZtEj4TZx5ssRccDotb6GQoBXImslhi16jFwgNkaKfCMD
Z14uPKGX0qW6MsZrfJYD1PTfE9vF0X9MOJ3umWiq1CCGMEl2cSLs9Ymec7JM
JpUCTMkuV2hi30RULHBHIgQm/rwMtVkFno+4IWLiTdyRmHljIxfYJ97EHQGJ
x2/iRNVNXIZr4pzQRLhAwlV1E3uqbiIvp9BNFADhmggIFxeI9PuWYQI35kd5
Jmp9cHMKPD28nH5VM7FMVd/E0XerbWJPA89EP9wIwwIT/RRM4MacS2AiBTdE
F9/E01U38TpkE0eqbOLtb97kmeiPQw0xYpXVc4DdjqTYfWmGpoi8Su3H0MFz
TdwITWOLooBgcsSM7lWr8upE95mnt158g4uftHB4qOHXtJg2IzjyvqKF/Tg0
vn7mpnAYQ1yScx8aw/e/PxTBAyF9C9caBKl7ZUiwxRY/f0TOHqMxOKiUmADB
3PkGhC/008vcazHT9vc494VZZqikCFxO6VmHAIj0XyfZNzVuP6qQsngaAz6/
In5NmpjCODSNxXHtwdqjV4yhQvbjaBsLp9EN+AiqrC81WfCTpbClhhbT1Xtl
KhgOh4OB8RHbcVStlG4mHTvpxImttsj+rdIrf7pO6pDiUr5epuhQ5l6Sjva2
luZ/YChmsjmnZxfiqUzZtKKy6Tg5e9PnOmsz6XVd2qK6unUG68CQG/fdvrtw
fzVV+bksy6STq/dj5FKkqKUoST1I0CBTeuOhpv+E/gb2qf9y
       "], {{0, 73}, {38, 
       0}}, {0, 255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["

1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ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         "], "RGB", "XYZ"], Interleaving -> True],
      Selectable->False],
     BaseStyle->"ImageGraphics",
     ImageSizeRaw->{38, 73},
     PlotRange->{{0, 38}, {0, 73}}], 
    Scaled[{0.7949196852683108, 0.5432564593433938}], 
    Center, {0.06605280055555042, 0.03856723181006762}, {{1., 0.}, {0., 1.}}],
    LineBox[{{0.9984397329272574, 0.7872396076273527}, {1.0198547330739538`, 
    0.7516793565264926}, {0.9984397329272574, 0.7173690992151811}, {
    1.0266260254388377`, 0.6923307180438354}, {1.0198547330739538`, 
    0.6412003443762707}, {1.0596524257166124`, 0.6161938229666941}, {
    1.0596524257166124`, 0.565109996421767}}], 
   LineBox[{{0.37753705026529427`, 0.787239607627353}, {0.39309800669987577`, 
    0.7474182943118166}, {0.37666968779394583`, 0.7274501177849457}, {
    0.4024185164932667, 0.6903328507646123}, {0.37753705026529427`, 
    0.6657425641618273}, {0.4024185164932667, 0.6411522775590425}}], 
   InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztnUFv4kYUx4nbQ79Gv4DZj+DkAzhoe3R82JUcDj1QtpXK5pZwSTgFLsAF
OJAckhwQB8Qhi7YcGksVUmNpg5QigpRF2kUVSi2lFkUJtbFxSJZxghl44+z8
JCIC4uH5e97f42fP8P3r0Mt1xufz/fyd/uflq1+X37x59faHb/V/Vt7+Ir3+
Rn/yo/4I6g/j+YBCoVAoFAqFQqFQKBTKc6FR3Y9uGESJZ7iVsaNqC1iydplZ
8hr+RBdUs3pW9HmOtawKqVkntrL0+EayLC8IUigUikRCk9BflQSefSwMx+lh
BMkMZGJ+XpIk/Q2e5zj20SA6fLwGKFm/dYiSjJcimcLxn+eXV9e9m5ub2ydw
8+mYQ7VTyFz2nhJE/6qb3vVV8/yPQmYbtRt25A6gaEp6Qm6GkqXLq57Zhqmi
aUoWIRl7/Hm6UDpDCXsfCptfhtura9NGw0cn5r/f0djQ++b1tFrZIO2RS7r3
7dvbZiFyPxxfg3O0fuN+bvK7zZ5LuYao2cDkXOd3Z7Og23/zwvgu2AFMzlo6
MNbHNptuO5iFVhMR/rhbm3WA8Pm37btwa3twydmO3uUmV/r434zhVCWF0AxH
NnWrnB0O7tCpNfbsNgqZs9k6mYGSWkNolsTgQFrNjr5VBcvOWsLOzcjF7JI5
GFoSR8cYEy1bhzoMtKJLVhsjpY8Y4jkZGo423okGdujU6nZuYulmDoYm4Gmj
LRq708YRzwVy3MpNKX+GJSDa0FJ4NKtnrZ0CdtbZ2rBykz/5B0vAORvasCdb
AYEOnfZeYyMlTBGRhpbEZEBdeccMuPUOJjvl2IrVolNM/Wzehmak/6oZMaWA
ZGcjPDpsXmCKiDa0DK4WyjumaLwMoZmqpC072z3BFRJtaAqur0itDr+C3QIp
c1ejVm7mzzCdwDkY2immbqEpa+ZXrIIcOrvxZbNBmzhGtAYLMLSBKpvJyc1Y
LXFJ/922UWSJFP7CFXEBhqbv64zE6smZP4MZo5kF5RmLQGMswNAMzDI4tq2G
ZQGG9uxwMjTAKj7ZLMTQnhlIQxOwGtqzAm1oKWpoCBwM7ZQaGgJqaNODNrQM
NTQEaEPLwFRvPICqZFGGplBDQ6CgbtsQqKGhoIY2PZpCDW1a0IYmUUNDgTa0
PJRm7VqlWCzKDdj7lx1wMLQ6xPb05VyYGd6hzjAi5D2SDjgY2sJvTdE6tZho
CDbahFWQy1WPQoSh9bV2vZre0PUaE2woGuCdpQ4s3tC67Xar1WrUFbla2c8l
wsEAwzBmPvoe3v5NpmhqFpGcczM0NeFnLEYTVibvNWJFczK0OXU0Nf7FbAKW
E7aThfNP57u8B0TTIAzt4qSUPzgoFErH73//cN78+9qaxWF0+1UPiAY0QhtN
Z3n4uidEQ4/Q8iAjNC+IBmBoznhANAdDAxqHe0A08k45yRcNaWgSjKENPCAa
2tDyYCfJpIvmZGh9qI0iXTTyDG1AvGjIU044QxuQLpqDoTUAq35Ei0akoQ0I
Fw1paNIBaHWZZNHINLQB0aIhDY09uIBMTpJF68oxhKGBbyGxorWR6+pwOCan
zwSBovU7DTkm+tEVeX8aeEmuxYumNhS5Ui6XKxblYvHoaD+XSydi0XBQfGFd
ykBKpmNcnmVeBMRgNJbI7R8Vy5WqiR5Nj1utKo25rmywaNHqOXHs8s4EnMR6
KB0ShlmZ59XbBYumHa5PIcsMLD8j0Qb1A3vVI9aAM+ANhOESZ1MwXPmMNxY/
44z1zwxGoYXt0jxHvwv3NHOOls1T1kd70hpqD6POsw0EHj3Jh4rmAiqaC6ho
LqCiuYCK5gIqmguoaC6gormAiuYCe20Wm+UqsTMJ4OmrnVYlHf6y6OAPppVW
R4MtwxNAu5IWxWBYx/g1gnBQDIxqfZMKNcMan85KQLQ+EA4Hg2I4USFzWsac
qMUDbmp9D3/CIP5VJW7j8CffsIB1r3qFrl+Z79rlKrNUxa4fflU9za5izVSs
mm+RikKhUCgUCoVCoXiV/wHrwg65
       "], {{0, 107}, {103, 0}}, {0, 255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["

1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ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         "], "RGB", "XYZ"], Interleaving -> True],
      Selectable->False],
     BaseStyle->"ImageGraphics",
     ImageSizeRaw->{103, 107},
     PlotRange->{{0, 103}, {0, 107}}], 
    Scaled[{0.2826208849765529, 0.3367107883331386}], 
    Center, {0.20665110371618192`, 0.05252352504783124}, {{1., 0.}, {0., 
    1.}}], InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztnH1TU1cex7knD/Rt7AswdtkXYIK1/tXA0r92Ura1ndh165SVtQOt9kFT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       "], {{0, 102}, {105, 0}}, {0, 255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["

1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ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         "], "RGB", "XYZ"], Interleaving -> True],
      Selectable->False],
     BaseStyle->"ImageGraphics",
     ImageSizeRaw->{105, 102},
     PlotRange->{{0, 105}, {0, 102}}], 
    Scaled[{0.7488046195216249, 0.3367107883331387}], 
    Center, {0.18545313712267827`, 0.05252352504782996}, {{1., 0.}, {0., 
    1.}}], LineBox[{{0.4099413012637796, 0.5959582471073634}, {
    0.4285329830606637, 0.5618376787968721}}]},
  ContentSelectable->True,
  ImagePadding->{{0., 0.}, {0., 0.}},
  ImageSize->{833.69140625, 627.},
  PlotRange->{{0., 1.3333333333333335`}, {0., 1.}},
  PlotRangePadding->Automatic]], "Input",
 CellChangeTimes->{{3.604232799156579*^9, 3.604233229475752*^9}, {
  3.604233331818173*^9, 3.604233622917281*^9}, {3.604234388592593*^9, 
  3.604234441557078*^9}, {3.604853885839023*^9, 3.604853912095491*^9}}]
},
WindowSize->{1030, 752},
WindowMargins->{{8, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, \
2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 68, 1, 28, "Input"],
Cell[628, 23, 84861, 1444, 642, "Input"]
}
]
*)

(* End of internal cache information *)


==> Pictures/general_gap_binary_recurrence_right.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    126796,       2172]
NotebookOptionsPosition[    126538,       2158]
NotebookOutlinePosition[    126893,       2174]
CellTagsIndexPosition[    126850,       2171]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 GraphicsBox[{
   CircleBox[{0.3766579700730842, 0.8154259001389336}, \
{0.02818629251158039, 0.02818629251158078}], 
   CircleBox[{0.14252001093280187`, 0.3924494055277733}, \
{0.02818629251158039, 0.02818629251158078}], 
   CircleBox[{0.6044152903049458, 0.3924494055277734}, \
{0.028186292511580446`, 0.028186292511580946`}], 
   CircleBox[{1.2199836344729162`, 0.39443605189066444`}, \
{0.02818629251158078, 0.028186292511581057`}], 
   CircleBox[{0.7635906446448784, 0.3924494055277735}, \
{0.028186292511580224`, 0.028186292511581}], 
   LineBox[{{0.3638436609269455, 0.7872396076273529}, {0.15650150326031773`, 
    0.4206356980393542}}], 
   LineBox[{{0.9837960251454451, 0.7872396076273527}, {0.7764538674788174, 
    0.4206356980393542}}], 
   LineBox[{{0.4024182460548503, 0.7972514261555527}, {0.5896170964361538, 
    0.420673813019771}}], 
   LineBox[{{1.0203519894238717`, 0.7930794154734663}, {1.2106506609978114`, 
    0.4191969737810465}}], 
   LineBox[{{0.1707063034443822, 0.3924494055277735}, {0.5762289977933651, 
    0.3924494055277734}}], 
   LineBox[{{0.7917769371564585, 0.3924494055277735}, {1.1917973419613352`, 
    0.3924494055277734}}], 
   CircleBox[{0.3556835131869205, 0.54010347501219}, \
{0.021853537078373564`, 0.02185353707837312}], 
   CircleBox[{1.0596524257166124`, 0.5432564593433937}, \
{0.025006521409577598`, 0.02500652140957671}], 
   {EdgeForm[{GrayLevel[0.], Opacity[1.], AbsoluteThickness[1]}], EdgeForm[
    None], FaceForm[Hue[0., 0.6666666666666666, 1.]], 
    DiskBox[{0.42036504422983106`, 0.5402327585898119}, \
{5.551115123125783*^-17, 1.1102230246251565`*^-16}]}, 
   {EdgeForm[{GrayLevel[0.], Opacity[1.], AbsoluteThickness[1]}], EdgeForm[
    None], FaceForm[GrayLevel[0.]], 
    DiskBox[{0.4489210560927294, 0.5369504906809864}, \
{0.02500652140957682, 0.02500652140957671}]}, 
   {EdgeForm[{GrayLevel[0.], Opacity[1.], AbsoluteThickness[1]}], EdgeForm[
    None], FaceForm[GrayLevel[0.]], 
    DiskBox[{0.39309359259693066`, 0.616193822966694}, 
     {0.02500652140957682, 0.02500652140957671}]}, 
   LineBox[{{0.3895441021436098, 0.5964209623062352}, {0.36663869040646535`, 
    0.5625400752484278}}], InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztmm9MG2Ucxxs1wRBCaNoGEDjaAh7vjeGF88XWF9PElMgS3oglI+6SYYKK
NWa4lJloFyU0w6zZXENQhhnVgUHFYRkKCDRsZdDZyjoHeuJlu5IWbv13LVf0
7ja7HleBa/GuJPdJIG2ep9fft/f8nt+fe1RNb9RBj0kkkrefJP/VHX33YGvr
0RNHniDfHDqhP9b0OPniReoN+Ue9/ltEJKvBYad9bGRkbNLpI4S2JT0wt6kW
VJcDpSUlpWXlVaDRExTaJM74ehuUshxJEtLT44jQVnEj6PmiMFeyheP9t4S2
ixv3b57fqkEiMfywIrRd3EihAtS7QxtC28WNOP6XGap5JEGjH/7Ft880UMQD
Xnh2zDY0NGQbm15c8UXjQluULkQshuN4LLZPQ4WIiIiIiEhKCMRj77eYjQYK
o8kyYvfgQtvECQJ1mhrBChVQpJBLCyikMkUJoAJrjQ50f0RtzDMIVpbL6FKi
vsXYNzDQ09HyMAPMkQKVOnvWV6oEMvaSqpjOunXWiYW7q+uhSCSErVr1iWw2
F2i9kt1LC+msKKVKUhAavoWGNzYTA/d+/OBRTp5fcgXOXh3ufkhGVw59c97o
JmPo157Xkssj8/yaQDbuBDp5uCiP8oUzMyHWwr/W8XKyiq45vxAm7oz9Yw3d
3tBd88dYg2jngbx9oAJ3v073aLRGe2yTNQh/LWc0cCTdTkwIK3fAN2PKp6yr
+ebPKHvU1d3A7BpoZrAsLFYJ28nnKOu05rUUoQBuL2QsJ1DXG2TdL+Ehllql
1IqBrL+xrQu6u6XMO3H653uZisDcpsbq6urakT3csQPzh+nldBVlN2aI0fbn
mSJaPHgmy4mA7f21VUo6N8h5a/BOBpdiEg/ah6zWoethtnXBBZ2U4djaU9Np
9aCIoA9xjA0aGkE1UJS44pGz8xlbn2AzhofDeArrkFEDwyUkoNUT2uVFccRh
MVssZpPhnebaavDpqgqgtLiA2emt7ZrbOxX/BXaxjukTmk50Y7c+EVj4RCFX
KOSygvy8hz8+qG2BtDyrIJDhIuZPB126vXuXiKPXjXqStlPGjgt9VtvErGsZ
WfVOaflV4ep+lenX2ilOfVkiuu4j8a+tY8FQOLZBUHcRn2/gVQUrTECDeOZh
IjLHpwrMyQoTU949uC6vKohRAzNMgBmGiX/hUwU7THSmFyZY8KgC+Z4VJm6n
SBV8S26Hm2MOwZ8KrDtFmGDNwj2taiWgPObiJIMvFWSY2PIsFbqcIkxg82fp
ZL7JGeFydZ5UEPaPDjI3J+2UP0WWOG44QA3WfxbitP3yo4KATzIfzIOQNUWY
wF3ND5L5L+9wiyH8qFifeYF5J95PdboAudpOLydNqmR+W3hREbzZs8UnFoLs
8g89d4h2f92lANcYwouK+07mo/n6iwHWivHZuxR06818Y51zSsKPCuYBA80Z
x1Y7cc97gJwcqtF/FWC3S3aEFxVx37Qm+VvO32COo73HVQX0YhpHd1suMeDH
u+PByxCY+JZnDD8lRgjMY26sfJDndgwvR9PLb3mKF5uh379LFDI5MsA0OOlx
O77tNYJVKjnt+W19E1jahyd4y0DiEWR2IHFuRVZcplICTxXSmxKo67E5/Jmc
w+EzpyUiXthls5r1kK6eBmppu2C1LSyjoVhm+Tm/VRLVGAkHfF70Lo131R8M
p7ElseBbxf+DqCJ7EFVkDxEnQ8W5famC+GPo2SQVmg+nhLZoRwgfApMgJDDs
dtoHe006dUlyDZYrB5qNlpFJh2eJnIaS85aWYCyrDgXgrlcq1CQVJGq1shwo
LpSxDkdL8qSKkjJARU2rrKDnf7qQTQ8NY+43ybwSJKkh0WwLNaOGmkp+4HN3
NqnYjHqXFxeXSah1tbIt1AyYmkp+IP1UU0REREQg/gFqvc76
       "], {{0, 73}, {66, 
       0}}, {0, 255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["

1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ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         "], "RGB", "XYZ"], Interleaving -> True],
      Selectable->False],
     BaseStyle->"ImageGraphics",
     ImageSizeRaw->{66, 73},
     PlotRange->{{0, 66}, {0, 73}}], 
    Scaled[{0.2833440963205476, 0.815612964534919}], 
    Center, {0.058108081180991776`, 0.0380093782948373}, {{1., 0.}, {0., 
    1.}}], InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztWVFoE3cYP5zQISKGpLSu9dpo5R73sIc+zD3UPNQHSbFCnzTFMg/coIMs
MHSSThiRWRoqGJRJqNSKvdlWombtUrPVzvbQRdu4ZPM6q0R32Eu5tGcuyfV6
SZe7auzlTvGh/9we7gcX7vgC/x//77vf//d9Z277qhndAEHQ1x/mf5oPf9Ng
tx8+dmBj/mHPMceRtg/yNw356+P8Jd6v6NChoxhcLIwHR0aC42Fa0JQIE3U3
ITtq4OqqqurtNbsQF8FqRYXuPVhrLIPWwHBqjNSECktcrtgEFeFo/yNNyLx8
eL6YCgQ5f3n+fyGDOKKpZU3IZLl/PWj9GyYWh/9PWhsqEp1kPHY3GPD5fIHg
xN/P6aWsZlRWIfA8x3E8r63E6NChQ8e6QyAJvP+Cx+UU4XJfGMEJThMeVNjd
iuw0w5XlJsNWEQZjeRVsRppcIaqk2ssQQ0hdjVGyLi3trr7BwZ7O9leHY5kB
rrPhpbKbAhncZ94m2QMbdnv6xfxiKpNJMfOYo3Beb4LtwyXJF9m1s1r0lQjq
f0Sll3OFwNyv378xD1uqhmPA6UT7UaPkVPrux5dystBfPZ+vdVWeqQWwVKjx
xsrNYp10T6YURXGvc/9aMmfuJ4BywU9bJONvu5fglUS7dm8uHRku+qXUhFhd
OJ9TBGPXTLIOBfKGGXBc6En3FnGR+uvPlpTRiPeg3IhbJhlwjlMInPhUXMTq
WVCRkFhHhSxHiK2XVeze+nGZtRvENKDYP8pF2KjXIN+XU7/PgeOykpxqlHJ0
i1J2HsJox2dyLu0EB7IryLK4D8N8f6SVi7DTNoOsdq3fTQDulXI8l05zKouQ
o05ZuUAIRqTAcnkrmEvN8nqxdFHLAOvlHRBIf6V87IBemdGqiYx4D8lL13pH
s95aIS/oEKdNilaYsEJe7sS1oZKXF6dcXhDA8vIOKOWlC7S8vBXkzwp5mVGx
dvRsNBQF7fkYr4q8KP7FEfYdtXDtkQhINnl5KZpqogMq8sJMnZVcR1s4A5AL
/kNDsbwkVA7QMeduMdhyMQXQTsROyOfOCIqpyAsX+WLVdfz0GKD2LE7ule/L
SbUZOHmrQ8qRRc11rBvYhz1F9TLNKs0fdW6PVOG2K0mQ2vMyLJ88t1xKKtJA
42fKpU7P82AR6PlQNAa3dIeKl+OIb2FTPlTvuJpUNhLriiw9YVlDpun8A3mc
6j1q3iplaIwC77Ky7ACKFMh84vytEBEYwtNat3qSd/qfLJXiBM+lnt60viZT
ZoTdQ+NENHSj14XsMpuk4j7ed5sp2aQ+myHvDhY+WRi3bTfXwh9VSK8PYusJ
hBIl/pIiZOKxSADzOFBbiwS0/fiPWGD6CZXiNTESOT6dpOPUCwnx+QSbBvzy
6NCh4/3wH0/LeuY=
       "], {{0, 65}, {47, 0}}, {0, 255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["

1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ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         "], "RGB", "XYZ"], Interleaving -> True],
      Selectable->False],
     BaseStyle->"ImageGraphics",
     ImageSizeRaw->{47, 65},
     PlotRange->{{0, 47}, {0, 65}}], 
    Scaled[{0.350932092313122, 0.5851014063628077}], 
    Center, {0.038180153868165874`, 0.03935173738472877}, {{1., 0.}, {0., 
    1.}}], InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztXQtQE1f3j/iIRYpQQHmGh9Cl9TlWxVqZKrG1Uy1Y/T6m6mfwUTPIv4Ot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       "], {{0, 80}, {127, 0}}, {0, 
       255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["

1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ
UQQJAcEAFBVExUBB6n7BeH//93/vc587PDP72TNnzpwz50wcVsAn3N4fAQCI
pIIbe2KsPoVCjHdAwV8M4qP8fCAY4LngBnDhiRERIQh6AELDoij2pgb8rm7u
/NgXAAn/0QFqoEQkRUbo29pagf+xfB8D2wLBiMy2rP+Z778tDL5+kSQAIFsY
+/hGkkJhfB0AFC0pghIFALoLpgvFRkVs43cwZqbACsJ4fRsH7GAM/Tb2+YWF
d3gc7Q1hrA4AFZ5IpAQAQGsE0/ljSAGwHFpfuI8xzJccBrPGwViHFEiEaZzN
MI90aGj4Nn4NY3Gf/5AT8P/I9Pkrk0gM+It/2bJTqIzIkREhxPj/43L87yU0
JPrPHAJwxQdSzOy3bYbXrSg43HIb42F8Ncxntw2MGWHcSvbd4d/GA4HRZk6/
+adJkYbwmgFWGH/zJRpZwpgbAAR1dLCT/m8sSqTsjIX5EQbkKHPH39iZEm7/
Wz4iKCxkt9UvOYjEQD/zP/iEX6Sxwx8ef7KJOYxhXyEuJwQ6uvzSE9EcQ3be
DWNaGHdFBjtY/h47nBBouPsPDyXafltn2LeId/4UE/tfPEh8aOQfu5CCJOLO
XOwwVo4KdDT7NRZp5etnZPxrXqSrX5jTb32QgRFRBva/+RMiQnbie5t+wi/E
dJsuCOPyyBiHP2N7ouCg+mU7ciyIaGH7S2fkQkSUreNvfVaAFTAERoAfRMPV
B4SDIEAeWGxahL/96jEBREABAcAPyPym/BnhstMTBrcOIAF8gJEfiPw7zmCn
1w/EwPSNv9RfrQzw3+mN2RkRDN7AOBTFidJBaaGs4FYProoodZTGn3H8dH9m
xRhjjDBmGBOMxF89SLDWIXClAPJ/Q7OEP/1g67Z1Cftjwz/y0G/QQ+hZ9BP0
NPopcAavd6T85vIip1H+pTk/sAbTsDST39b5wDLn//CgRGGtVVAGKG1Yf1h3
FCuKE8iglGFL9FG6sG0qMPU/NYz+q9s/a/nv+ba1/k97ftNpJWlVfmvh89cz
hn+5/i3F8D/WyBf+tPw3J/Iw8hqyF9mB7EO2IpsAP/IushnZj7yzjf9Gwuud
SPgzm/2ObsGwHPIfHvlq+Xn59f9vduJvDSg7/gZRfnFR25vAMDwinkIOCIzi
14dPYT9+8zCSrDS/oryCMgDbZ/qvI+Or/c5ZDbEO/kMjjwGg2gATJ/6hBcAx
3TILAM7qH5pIDRzy8Jl5H0eKpsT8om1fKQAN3xN08M7gALxACIjDNikCVaAF
9IAxsAA2wBG4gb3wqgeCUFjrWJAIUkEmyAF54DQoAMWgDFwGtaARNIFW0AF6
wEPwGDwBU3BszIH3YAl8B2sQBGEhAsQEcUB8kAgkBSlC6pAOZAxZQfaQG+QN
BUBhUDSUCKVDOdAJqAAqgaqgBugW1AH1QUPQU2gGmoe+QD8RSAQewYzgQYgi
5BDqCH2EJcIRsQcRgNiHSEBkII4hziJKETWIm4gOxEPEE8Q04j1iGb4KaZCs
SAGkDFIdaYi0Qboj/ZEU5AFkNjIfWYqsQ7bAvh5BTiMXkasoDIoJxY+SgePT
DOWEIqH2oQ6gjqAKUJdRN1FdqBHUDGoJtYkmoLnRUmhNtDnaFR2AjkVnovPR
l9A30N3w3plDf8dgMKwYMYwavDfdMEGY/ZgjmPOYekw7ZgjzCrOMxWI5sFJY
bawNloiNwmZiz2FrsHexw9g57AoVDRUflSKVCZU7VRhVGlU+1RWqNqphqrdU
azh6nAhOE2eD88XF43Jx5bgW3CBuDrdGzUAtRq1N7UgdRJ1KfZa6jrqb+hn1
VxoaGkEaDRo7GjJNCs1Zmqs092lmaFbxjHhJvCHeEx+NP4avxLfjn+K/EggE
UYIewZ0QRThGqCLcI7wgrNAy0crSmtP60ibTFtLepB2m/UiHoxOh06fbS5dA
l093jW6QbpEeRy9Kb0hPpD9AX0h/i36cfpmBiUGBwYYhlOEIwxWGPoZ3jFhG
UUZjRl/GDMYyxnuMr5iQTEJMhkwkpnSmcqZupjlmDLMYszlzEHMOcy3zAPMS
CyOLMoszSxxLIcsdlmlWJKsoqzlrCGsuayPrGOtPNh42fTY/tiy2OrZhth/s
XOx67H7s2ez17E/Yf3LwcxhzBHMc52jieM6J4pTktOOM5bzA2c25yMXMpcVF
4srmauSa5EZwS3Lbc+/nLuPu517m4eUx5YngOcdzj2eRl5VXjzeI9xRvG+88
HxOfDh+Z7xTfXb4FfhZ+ff4Q/rP8XfxLAtwCZgLRAiUCAwJrgmKCToJpgvWC
z4WohdSF/IVOCXUKLQnzCVsLJwpXC0+K4ETURQJFzoj0ivwQFRN1ET0k2iT6
ToxdzFwsQaxa7Jk4QVxXfJ94qfioBEZCXSJY4rzEY0mEpIpkoGSh5KAUQkpV
iix1XmpIGi2tIR0mXSo9LoOX0ZeJkamWmZFllbWSTZNtkv0oJyznLndcrldu
U15FPkS+XH5KgVHBQiFNoUXhi6KkIkmxUHFUiaBkopSs1Kz0WVlK2U/5gvKE
CpOKtcohlU6VDVU1VYpqneq8mrCat1qR2rg6s7qt+hH1+xpoDQONZI1WjVVN
Vc0ozUbNT1oyWsFaV7Te7RLb5berfNcrbUFtonaJ9rQOv463zkWdaV0BXaJu
qe6snpCer94lvbf6EvpB+jX6Hw3kDSgGNwx+GGoaJhm2GyGNTI2yjQaMGY2d
jAuMX5gImgSYVJssmaqY7jdtN0ObWZodNxs35zEnmVeZL1moWSRZdFniLR0s
CyxnrSStKFYt1ghrC+uT1s92i+wO291kA2zMbU7aPLcVs91ne9sOY2drV2j3
xl7BPtG+14HJwcvhisN3RwPHXMcpJ3GnaKdOZzpnT+cq5x8uRi4nXKZd5VyT
XB+6cbqR3Zrdse7O7pfclz2MPU57zHmqeGZ6ju0R2xO3p28v596QvXe86LyI
Xte80d4u3le814k2xFLiso+5T5HPEsmQdIb03lfP95TvvJ+23wm/t/7a/if8
3wVoB5wMmA/UDcwPXCQbkgvIn4PMgoqDfgTbBFcGb4W4hNSHUoV6h94KYwwL
DusK5w2PCx+KkIrIjJjep7nv9L4liiXlUiQUuSeyOYoZfjz3R4tHH4yeidGJ
KYxZiXWOvRbHEBcW1x8vGZ8V/zbBJKFiP2o/aX9nokBiauJMkn5SyQHogM+B
zmSh5IzkuRTTlMup1KnBqY/S5NNOpH1Ld0lvyeDJSMl4ddD0YHUmbSYlc/yQ
1qHiw6jD5MMDWUpZ57I2s32zH+TI5+TnrB8hHXlwVOHo2aNbx/yPDeSq5l7I
w+SF5Y0d1z1++QTDiYQTr05an7x5iv9U9qlvp71O9+Ur5xefoT4TfWb6rNXZ
5nPC5/LOrRcEFjwpNCisL+Iuyir6cd73/PAFvQt1xTzFOcU/L5IvTpSYltws
FS3NL8OUxZS9KXcu761Qr6i6xHkp59JGZVjl9GX7y11ValVVV7iv5FYjqqOr
52s8ax7XGtU218nUldSz1udcBVejry40eDeMNVo2dl5Tv1Z3XeR60Q2mG9k3
oZvxN5eaApumm92ah25Z3Ops0Wq5cVv2dmWrQGvhHZY7uW3UbRltW3cT7i63
R7QvdgR0vOr06py653pvtMuua6Dbsvt+j0nPvV793rv3te+39mn23Xqg/qDp
oerDm/0q/TceqTy6MaA6cHNQbbD5scbjlqFdQ23DusMdI0YjPaPmow+f7H4y
NOY0NjHuOT494Tvx7mnI08+TMZNrUynP0M+yn9M/z3/B/aL0pcTL+mnV6Tsz
RjP9sw6zU69Ir96/jny9PpfxhvAm/y3f26p3iu9a503mHy94LMy9j3i/tpj5
geFD0Ufxj9c/6X3qX3JdmvtM+bz15chXjq+V35S/dS7bLr/4Hvp97Uf2CsfK
5VX11d6fLj/frsWuY9fPbkhstGxabj7bCt3aiiBSiDtPASRcEf7+AHypBIDg
BgDTYwCoaX/lXL8LEn58bOelzpAs9B7RhYxEiaAW0CUYL6wAdoqqFBdErUi9
TjOILyZE0e6mk6DH0M8ydDNeYspiDmdxZjVmc2EP5cjkvMjVwj3Ms8iH4xcW
0Bf0FkoSLhS5JTop9lOCS1JHykc6XaZKdlDuqwK7oq4SSTlHpUF1SO2jBkFT
Ustkl4/2AZ0C3et6A/pvDTaN2I1lTYxMXcyCzRMtjllesKqzvrO732bS9o3d
NwfIEe/E5sztwucq5CbmLu2h6Km5x3CvpZeTN4kY7nOAdNS32K/BvztgMnAp
iCqYP0Qj1CEsPDw7omJfB+VF5Fo0e4xKrGPcvvi8hPr9g4mfDtAnK6U4pcal
FaV3ZLzJxB9SOuyelZZdlTNyZP2YaK5NXvzx8hOPTn46TZevcMbpbNy5ooKO
wrfnCRdUij0vppdcKR0q+1HBfUm/0u/yoarLV3qrX9ds1bHXy181bfBspFzL
un7hxtWbrU33mntu3Wu5fbu2teBOahvprl47W/tCx63O1HumXbiuB92ZPfo9
a73X7wf3CfZNPjj+0Kof3z/0KH/AfZB3cPZx+ZD/sPjw/MiV0aAnkk/ej1WP
B09IT3x4Wj+5b0p5auVZ6/PUFyYvCS9Hpwtm9s4Kzs6/uvH60JzXG+23Qu/o
59ELiPfUi1wf1D56fDq01PL521flb3HLbT+wK3arRT/frMtuRG+2bG3t+F8I
uopwQzIgG1EeaGp0LcYVftXUUxFx7LiH1Bk0Bng0/h7hIK05HS3dBH0pQwij
GhOW6TlzP0sPazvbHfZmjmucV7lquCt5ynnL+Mr4SwVKBEuFyoUrRapEa8Ua
xK9LtEh2SHVLP5AZlp2Qey7/QuG54jOlSeVxlSeqI2qD6g80ujU7tG7vuq5d
q1OuW6CXq59uEGsYZLTHeLeJnqmCGb85vQWwWLJ8ZtVtXbP7pM1+Wx87c3t5
Bw5HyHHeadj5tkuFa65bgrufh43nrj1ie5m8IK+P3lPEPp8mUoXvSb8M/9SA
tMB0cnpQWnB6SFpoelh6eFpE2r40SlpkWlRqdEpMSmxyXHL8gYSk/YmJiUn7
DyQkx6fEwdGRm16R0XpwNPP9YWQWZ7ZijtkR76Oxx47klue1HH984s3J9dMM
+WJntM/anfMvSCw8XlR+vuXCYPGriz9K8WUC5aoVFpf2VlLgCCm8UlfdUTNa
+7bu51V8A2+j3DX96/Y3SDcjmzKaT92qgE+wrtaRO6/aFu4+bq/tyO4MuGfU
xd+13j3Rc6332H1yn+EDngffHw72Vz5KHnAelHmMejw51DCcOeI5qvAE/WRq
rGE8e4L81HJScYrvGdNzuhdMLwWmtWa8Z0++Gp0Tf3PkHZjPei+4+Ohj1pLd
F/FvNMsrPz6tLqx92Pi6438p0AVZQhMID8QHZDByBZWGZkeXYlQwD+EX7QZV
IU4HN019iEaR5iU+h7CLsEh7ns6enoa+m+EYoxeTAjOKeZSlgjWOzZqdj32Z
4wFnCVcctw2POC/EO8l3jT9XIEjQREhIaBN+RzWL5otFidtKiEusSw5JVUjH
y1jLCsh+luuQP67grSiruKrUCZ8PDqrsqlNqxepEDUGNGc1irb27uHaNa5/U
sdEl6A7rFeiTDKQNvhreNsowtjJhNpkyLYPPC0XzVYt2y0NWNtas8Hui1IZs
K2v7za7FPtnB2JHaccDpuLOjC5vLpOsFNx93cfePHjc9U/ZY7GXd+xp+B2QQ
XXykSQjSpO91vzz/0ADLQCkyDflD0OPg6yH5obFhruGaEVwRG/teUjoiy6Iy
o8kx1rEKcaxxa/GzCQ/2NyYWJh08EJHsmWKeqpomlM6YAWV8Pvgmc+7Q/OGP
WV+yv+f8PLJ5DJGLycMdJ5ygP8l8iu00Zz7vGYGzwufECiQLZYoUzitfUCvW
uqhTol9qWUYqT60ovtRWOXl55QprtXKNXW1oXXZ95dWuhunG9etsN5Ru2jQF
NR+8VdLSenus9XMb/q5ou17Hns7998501XX39Dzv/dZH90DuoVP/wUdtg5jH
XkO9I5ajs2NFE7GTCc8uvcTN1Lw+83boffSn3G96qzXb/v/1v7ftglEFoEIX
PhDge8OhFICyVjjPVIfvjwoAbAkAOGoAhGMCgF40A8jt3N/7A4ITTypAD2ec
IkAJzoqd4cw5Dc4lb4Ah8AmigxQgRygBzgEfQMsILoQBIghxEtGGWECyI02R
scgq5DMUPcoElQTnZEtwHhYI515zGBFMIKYa8wmrgk3C9lDRU3lSVVH9wJnh
inBfqM2pS6k3aNxpmvHs+AT8C4IRoYaWlTaV9hOdF90wvQn9HQZVhgZGWcY6
Jjmma8wazJ0sliwTrAGsK2x57JLs3Rw+nBAcpQZcc9zZPPI8Y7zJfOJ8I/wH
BKQEngoeFtIQWhA+L2InihVtE4sRlxdflKiSDJASk1qQrpWJlNWQQ8j1y59V
8FVUUkIqjSpfUklQtVUTVdtUH9do1DymFbzLQltSB6/zUXdEr1n/okGWYZSR
t7G1iaGpjpmGubKFgqW8lby1wm5FG1VbLTt9e3MHB0cvp1DnJJc81wq3Vvdx
j+U9rHs1vUjex4htPl98xf1I/hcDXpJ5g0jBtaEgzCP87j4ZSkWUZPTtWLd4
TMK9xLwDISmeaR4ZAZkZh2uynx9lz3U+Xnhy+PTKWf4Cm6LMC10lVGV2FaWV
P6441DTWszQkXnt106b59m2JO+faqTsTu5Z7D/Rt9e8bGB4SGiE+yR2veXpr
6vrz0pcpM46veF+/fFPwzmZ+633NB9dPqKW6L67fUMsNP4irzD/71tM39XfO
DwigAQ1gBvxADujD3g8Fh0AZ6ACzEBqSguyhRDj7H0dgEApwbp+DaEEsIvmQ
jsgcZBdyE6WJikU1oVbQWuhkdDeGgHHGlMJe18YexU5TKVNlUc3gtHDncKvU
HtTtNGI0uTQ/8YH4CYIFoY1WlbaeTpquml6GvpFBk6GL0Y5xhimSmYq5hEUL
9nYcnGHeZ4/hEOGY4DzKZcy1yX2bJ4FXi3eTr4v/iICzoJDgZ6F7wvkiwaKG
YjxiP8WfStyWvCAVK20jIymLlX0n1ydfp3BKMUmJrOyiYqqqoSarLqrBr8mt
xbmLS5tPR0RXRk9N38jA0dDfKME41yTP9JTZWfMLFpWWDVZt1v27n9t8tkPb
czuoOdo5RTjnuTS6jrlteIh52u1J3lvvNUNk8bEkHfS967cWoBWYSL4bjAqx
Cj0dNhMhvy+VMhIlDt9IU3Fq8fkJK4meSfeSpVPOpmHSYzPeZxIPPc1yzB46
Ynt0NNctb/oE+ZR2vuhZpgJk4er5L8WfSr6UrV5CXWa5IlljVOd79VDj1esv
mxhumd3OuNPdTtPp2HWh52Uf60PjR4GDSUMZI8lPAscNnxIm+55Fv2B+WToj
PFv4Gjvn/6btHWHeYeH0+4EPqI+qn3yWjny++mX069dlxu8yP0xXiKv7f55Y
q1q/uzG2ubDjfwS8+xmBALz3LYAvvPNLQQ9YhFggfSgCKoXGEHiELiIaUYt4
hxRF+iEvIxdRSqhE1H00K9offQtDi/HD3MVyYRPgN6cOVTmOgNuP+0hNon5G
40ozjvfAzxJCCeu0eXQSdD30ZAYGhjuM4UyiTDPMpSwBrIqsG2yd7NkcTpwi
nCtcA9xVPId4yXw2/OoCooJsQnhhjAhSFC1GLc4sISCpJGUpTZbJkq2VG5Vf
VxRVslM+oFKt+lSdSkNN00/r9K5u7WVdUT1X/RyDdsPvxtImgaZXzD5YKFkm
WfXtZrcJsm2zZ3YIdex1FnZJc51xN/So2IPbG+41RtTxqfJl9Uv3/xroR+4N
FghJCp0K3xVRQsFGhkdNxZjHtsTLJJQlciXlJzOlnExjSS84KJhZc1gtqyfH
+cjCsZQ8juONJ/VP3c5XOdN4Tr7gWpHq+dZiw4uPSt3L5isSKgmXy65oVY/V
RtYzXr3W6HJt88alJtvmjZba1r1tjHf7OtLu7er61lNzP+SBaj/0aGDw/BB5
RGl0eaxuYs8kaqroueiL8mm2mdjZ/tfsc7Zv0t9WvLs7/3Bh8P39xTsfSj5m
fnJdEl/69rnhS9hXka+Pv+1fFl6+8935+9KP1BXcyvFVztXCn4w/s9egtfi1
uXXr9RsbPBsHN+Y39TcLNr9uWW9d2vZ/pL+S4s71AeENAEC/2Nr6KgoA9gQA
G8e3ttZKt7Y2yuBk4xkA7SG/fs/ZuWvoASjq3UY9XU0p//5d5b8ADejVhw==

         "], "RGB", "XYZ"], Interleaving -> True],
      Selectable->False],
     BaseStyle->"ImageGraphics",
     ImageSizeRaw->{127, 80},
     PlotRange->{{0, 127}, {0, 80}}], 
    Scaled[{0.31766165794601264`, 0.6667893491008032}], 
    Center, {0.06164188417244345, 0.05113037366756463}, {{1., 0.}, {0., 1.}}],
    InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztmv9PG2Ucxxs1mVkIaUMb2AoFCt3xD5j6q1ZNNKYkm5KYTcgWV5XEymZx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       "], {{0, 
       73}, {68, 0}}, {0, 255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["

1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ
UQQJAcEAFBVExUBB6n7BeH//93/vc587PDP72TNnzpwz50wcVsAn3N4fAQCI
pIIbe2KsPoVCjHdAwV8M4qP8fCAY4LngBnDhiRERIQh6AELDoij2pgb8rm7u
/NgXAAn/0QFqoEQkRUbo29pagf+xfB8D2wLBiMy2rP+Z778tDL5+kSQAIFsY
+/hGkkJhfB0AFC0pghIFALoLpgvFRkVs43cwZqbACsJ4fRsH7GAM/Tb2+YWF
d3gc7Q1hrA4AFZ5IpAQAQGsE0/ljSAGwHFpfuI8xzJccBrPGwViHFEiEaZzN
MI90aGj4Nn4NY3Gf/5AT8P/I9Pkrk0gM+It/2bJTqIzIkREhxPj/43L87yU0
JPrPHAJwxQdSzOy3bYbXrSg43HIb42F8Ncxntw2MGWHcSvbd4d/GA4HRZk6/
+adJkYbwmgFWGH/zJRpZwpgbAAR1dLCT/m8sSqTsjIX5EQbkKHPH39iZEm7/
Wz4iKCxkt9UvOYjEQD/zP/iEX6Sxwx8ef7KJOYxhXyEuJwQ6uvzSE9EcQ3be
DWNaGHdFBjtY/h47nBBouPsPDyXafltn2LeId/4UE/tfPEh8aOQfu5CCJOLO
XOwwVo4KdDT7NRZp5etnZPxrXqSrX5jTb32QgRFRBva/+RMiQnbie5t+wi/E
dJsuCOPyyBiHP2N7ouCg+mU7ciyIaGH7S2fkQkSUreNvfVaAFTAERoAfRMPV
B4SDIEAeWGxahL/96jEBREABAcAPyPym/BnhstMTBrcOIAF8gJEfiPw7zmCn
1w/EwPSNv9RfrQzw3+mN2RkRDN7AOBTFidJBaaGs4FYProoodZTGn3H8dH9m
xRhjjDBmGBOMxF89SLDWIXClAPJ/Q7OEP/1g67Z1Cftjwz/y0G/QQ+hZ9BP0
NPopcAavd6T85vIip1H+pTk/sAbTsDST39b5wDLn//CgRGGtVVAGKG1Yf1h3
FCuKE8iglGFL9FG6sG0qMPU/NYz+q9s/a/nv+ba1/k97ftNpJWlVfmvh89cz
hn+5/i3F8D/WyBf+tPw3J/Iw8hqyF9mB7EO2IpsAP/IushnZj7yzjf9Gwuud
SPgzm/2ObsGwHPIfHvlq+Xn59f9vduJvDSg7/gZRfnFR25vAMDwinkIOCIzi
14dPYT9+8zCSrDS/oryCMgDbZ/qvI+Or/c5ZDbEO/kMjjwGg2gATJ/6hBcAx
3TILAM7qH5pIDRzy8Jl5H0eKpsT8om1fKQAN3xN08M7gALxACIjDNikCVaAF
9IAxsAA2wBG4gb3wqgeCUFjrWJAIUkEmyAF54DQoAMWgDFwGtaARNIFW0AF6
wEPwGDwBU3BszIH3YAl8B2sQBGEhAsQEcUB8kAgkBSlC6pAOZAxZQfaQG+QN
BUBhUDSUCKVDOdAJqAAqgaqgBugW1AH1QUPQU2gGmoe+QD8RSAQewYzgQYgi
5BDqCH2EJcIRsQcRgNiHSEBkII4hziJKETWIm4gOxEPEE8Q04j1iGb4KaZCs
SAGkDFIdaYi0Qboj/ZEU5AFkNjIfWYqsQ7bAvh5BTiMXkasoDIoJxY+SgePT
DOWEIqH2oQ6gjqAKUJdRN1FdqBHUDGoJtYkmoLnRUmhNtDnaFR2AjkVnovPR
l9A30N3w3plDf8dgMKwYMYwavDfdMEGY/ZgjmPOYekw7ZgjzCrOMxWI5sFJY
bawNloiNwmZiz2FrsHexw9g57AoVDRUflSKVCZU7VRhVGlU+1RWqNqphqrdU
azh6nAhOE2eD88XF43Jx5bgW3CBuDrdGzUAtRq1N7UgdRJ1KfZa6jrqb+hn1
VxoaGkEaDRo7GjJNCs1Zmqs092lmaFbxjHhJvCHeEx+NP4avxLfjn+K/EggE
UYIewZ0QRThGqCLcI7wgrNAy0crSmtP60ibTFtLepB2m/UiHoxOh06fbS5dA
l093jW6QbpEeRy9Kb0hPpD9AX0h/i36cfpmBiUGBwYYhlOEIwxWGPoZ3jFhG
UUZjRl/GDMYyxnuMr5iQTEJMhkwkpnSmcqZupjlmDLMYszlzEHMOcy3zAPMS
CyOLMoszSxxLIcsdlmlWJKsoqzlrCGsuayPrGOtPNh42fTY/tiy2OrZhth/s
XOx67H7s2ez17E/Yf3LwcxhzBHMc52jieM6J4pTktOOM5bzA2c25yMXMpcVF
4srmauSa5EZwS3Lbc+/nLuPu517m4eUx5YngOcdzj2eRl5VXjzeI9xRvG+88
HxOfDh+Z7xTfXb4FfhZ+ff4Q/rP8XfxLAtwCZgLRAiUCAwJrgmKCToJpgvWC
z4WohdSF/IVOCXUKLQnzCVsLJwpXC0+K4ETURQJFzoj0ivwQFRN1ET0k2iT6
ToxdzFwsQaxa7Jk4QVxXfJ94qfioBEZCXSJY4rzEY0mEpIpkoGSh5KAUQkpV
iix1XmpIGi2tIR0mXSo9LoOX0ZeJkamWmZFllbWSTZNtkv0oJyznLndcrldu
U15FPkS+XH5KgVHBQiFNoUXhi6KkIkmxUHFUiaBkopSs1Kz0WVlK2U/5gvKE
CpOKtcohlU6VDVU1VYpqneq8mrCat1qR2rg6s7qt+hH1+xpoDQONZI1WjVVN
Vc0ozUbNT1oyWsFaV7Te7RLb5berfNcrbUFtonaJ9rQOv463zkWdaV0BXaJu
qe6snpCer94lvbf6EvpB+jX6Hw3kDSgGNwx+GGoaJhm2GyGNTI2yjQaMGY2d
jAuMX5gImgSYVJssmaqY7jdtN0ObWZodNxs35zEnmVeZL1moWSRZdFniLR0s
CyxnrSStKFYt1ghrC+uT1s92i+wO291kA2zMbU7aPLcVs91ne9sOY2drV2j3
xl7BPtG+14HJwcvhisN3RwPHXMcpJ3GnaKdOZzpnT+cq5x8uRi4nXKZd5VyT
XB+6cbqR3Zrdse7O7pfclz2MPU57zHmqeGZ6ju0R2xO3p28v596QvXe86LyI
Xte80d4u3le814k2xFLiso+5T5HPEsmQdIb03lfP95TvvJ+23wm/t/7a/if8
3wVoB5wMmA/UDcwPXCQbkgvIn4PMgoqDfgTbBFcGb4W4hNSHUoV6h94KYwwL
DusK5w2PCx+KkIrIjJjep7nv9L4liiXlUiQUuSeyOYoZfjz3R4tHH4yeidGJ
KYxZiXWOvRbHEBcW1x8vGZ8V/zbBJKFiP2o/aX9nokBiauJMkn5SyQHogM+B
zmSh5IzkuRTTlMup1KnBqY/S5NNOpH1Ld0lvyeDJSMl4ddD0YHUmbSYlc/yQ
1qHiw6jD5MMDWUpZ57I2s32zH+TI5+TnrB8hHXlwVOHo2aNbx/yPDeSq5l7I
w+SF5Y0d1z1++QTDiYQTr05an7x5iv9U9qlvp71O9+Ur5xefoT4TfWb6rNXZ
5nPC5/LOrRcEFjwpNCisL+Iuyir6cd73/PAFvQt1xTzFOcU/L5IvTpSYltws
FS3NL8OUxZS9KXcu761Qr6i6xHkp59JGZVjl9GX7y11ValVVV7iv5FYjqqOr
52s8ax7XGtU218nUldSz1udcBVejry40eDeMNVo2dl5Tv1Z3XeR60Q2mG9k3
oZvxN5eaApumm92ah25Z3Ops0Wq5cVv2dmWrQGvhHZY7uW3UbRltW3cT7i63
R7QvdgR0vOr06py653pvtMuua6Dbsvt+j0nPvV793rv3te+39mn23Xqg/qDp
oerDm/0q/TceqTy6MaA6cHNQbbD5scbjlqFdQ23DusMdI0YjPaPmow+f7H4y
NOY0NjHuOT494Tvx7mnI08+TMZNrUynP0M+yn9M/z3/B/aL0pcTL+mnV6Tsz
RjP9sw6zU69Ir96/jny9PpfxhvAm/y3f26p3iu9a503mHy94LMy9j3i/tpj5
geFD0Ufxj9c/6X3qX3JdmvtM+bz15chXjq+V35S/dS7bLr/4Hvp97Uf2CsfK
5VX11d6fLj/frsWuY9fPbkhstGxabj7bCt3aiiBSiDtPASRcEf7+AHypBIDg
BgDTYwCoaX/lXL8LEn58bOelzpAs9B7RhYxEiaAW0CUYL6wAdoqqFBdErUi9
TjOILyZE0e6mk6DH0M8ydDNeYspiDmdxZjVmc2EP5cjkvMjVwj3Ms8iH4xcW
0Bf0FkoSLhS5JTop9lOCS1JHykc6XaZKdlDuqwK7oq4SSTlHpUF1SO2jBkFT
Ustkl4/2AZ0C3et6A/pvDTaN2I1lTYxMXcyCzRMtjllesKqzvrO732bS9o3d
NwfIEe/E5sztwucq5CbmLu2h6Km5x3CvpZeTN4kY7nOAdNS32K/BvztgMnAp
iCqYP0Qj1CEsPDw7omJfB+VF5Fo0e4xKrGPcvvi8hPr9g4mfDtAnK6U4pcal
FaV3ZLzJxB9SOuyelZZdlTNyZP2YaK5NXvzx8hOPTn46TZevcMbpbNy5ooKO
wrfnCRdUij0vppdcKR0q+1HBfUm/0u/yoarLV3qrX9ds1bHXy181bfBspFzL
un7hxtWbrU33mntu3Wu5fbu2teBOahvprl47W/tCx63O1HumXbiuB92ZPfo9
a73X7wf3CfZNPjj+0Kof3z/0KH/AfZB3cPZx+ZD/sPjw/MiV0aAnkk/ej1WP
B09IT3x4Wj+5b0p5auVZ6/PUFyYvCS9Hpwtm9s4Kzs6/uvH60JzXG+23Qu/o
59ELiPfUi1wf1D56fDq01PL521flb3HLbT+wK3arRT/frMtuRG+2bG3t+F8I
uopwQzIgG1EeaGp0LcYVftXUUxFx7LiH1Bk0Bng0/h7hIK05HS3dBH0pQwij
GhOW6TlzP0sPazvbHfZmjmucV7lquCt5ynnL+Mr4SwVKBEuFyoUrRapEa8Ua
xK9LtEh2SHVLP5AZlp2Qey7/QuG54jOlSeVxlSeqI2qD6g80ujU7tG7vuq5d
q1OuW6CXq59uEGsYZLTHeLeJnqmCGb85vQWwWLJ8ZtVtXbP7pM1+Wx87c3t5
Bw5HyHHeadj5tkuFa65bgrufh43nrj1ie5m8IK+P3lPEPp8mUoXvSb8M/9SA
tMB0cnpQWnB6SFpoelh6eFpE2r40SlpkWlRqdEpMSmxyXHL8gYSk/YmJiUn7
DyQkx6fEwdGRm16R0XpwNPP9YWQWZ7ZijtkR76Oxx47klue1HH984s3J9dMM
+WJntM/anfMvSCw8XlR+vuXCYPGriz9K8WUC5aoVFpf2VlLgCCm8UlfdUTNa
+7bu51V8A2+j3DX96/Y3SDcjmzKaT92qgE+wrtaRO6/aFu4+bq/tyO4MuGfU
xd+13j3Rc6332H1yn+EDngffHw72Vz5KHnAelHmMejw51DCcOeI5qvAE/WRq
rGE8e4L81HJScYrvGdNzuhdMLwWmtWa8Z0++Gp0Tf3PkHZjPei+4+Ohj1pLd
F/FvNMsrPz6tLqx92Pi6438p0AVZQhMID8QHZDByBZWGZkeXYlQwD+EX7QZV
IU4HN019iEaR5iU+h7CLsEh7ns6enoa+m+EYoxeTAjOKeZSlgjWOzZqdj32Z
4wFnCVcctw2POC/EO8l3jT9XIEjQREhIaBN+RzWL5otFidtKiEusSw5JVUjH
y1jLCsh+luuQP67grSiruKrUCZ8PDqrsqlNqxepEDUGNGc1irb27uHaNa5/U
sdEl6A7rFeiTDKQNvhreNsowtjJhNpkyLYPPC0XzVYt2y0NWNtas8Hui1IZs
K2v7za7FPtnB2JHaccDpuLOjC5vLpOsFNx93cfePHjc9U/ZY7GXd+xp+B2QQ
XXykSQjSpO91vzz/0ADLQCkyDflD0OPg6yH5obFhruGaEVwRG/teUjoiy6Iy
o8kx1rEKcaxxa/GzCQ/2NyYWJh08EJHsmWKeqpomlM6YAWV8Pvgmc+7Q/OGP
WV+yv+f8PLJ5DJGLycMdJ5ygP8l8iu00Zz7vGYGzwufECiQLZYoUzitfUCvW
uqhTol9qWUYqT60ovtRWOXl55QprtXKNXW1oXXZ95dWuhunG9etsN5Ru2jQF
NR+8VdLSenus9XMb/q5ou17Hns7998501XX39Dzv/dZH90DuoVP/wUdtg5jH
XkO9I5ajs2NFE7GTCc8uvcTN1Lw+83boffSn3G96qzXb/v/1v7ftglEFoEIX
PhDge8OhFICyVjjPVIfvjwoAbAkAOGoAhGMCgF40A8jt3N/7A4ITTypAD2ec
IkAJzoqd4cw5Dc4lb4Ah8AmigxQgRygBzgEfQMsILoQBIghxEtGGWECyI02R
scgq5DMUPcoElQTnZEtwHhYI515zGBFMIKYa8wmrgk3C9lDRU3lSVVH9wJnh
inBfqM2pS6k3aNxpmvHs+AT8C4IRoYaWlTaV9hOdF90wvQn9HQZVhgZGWcY6
Jjmma8wazJ0sliwTrAGsK2x57JLs3Rw+nBAcpQZcc9zZPPI8Y7zJfOJ8I/wH
BKQEngoeFtIQWhA+L2InihVtE4sRlxdflKiSDJASk1qQrpWJlNWQQ8j1y59V
8FVUUkIqjSpfUklQtVUTVdtUH9do1DymFbzLQltSB6/zUXdEr1n/okGWYZSR
t7G1iaGpjpmGubKFgqW8lby1wm5FG1VbLTt9e3MHB0cvp1DnJJc81wq3Vvdx
j+U9rHs1vUjex4htPl98xf1I/hcDXpJ5g0jBtaEgzCP87j4ZSkWUZPTtWLd4
TMK9xLwDISmeaR4ZAZkZh2uynx9lz3U+Xnhy+PTKWf4Cm6LMC10lVGV2FaWV
P6441DTWszQkXnt106b59m2JO+faqTsTu5Z7D/Rt9e8bGB4SGiE+yR2veXpr
6vrz0pcpM46veF+/fFPwzmZ+633NB9dPqKW6L67fUMsNP4irzD/71tM39XfO
DwigAQ1gBvxADujD3g8Fh0AZ6ACzEBqSguyhRDj7H0dgEApwbp+DaEEsIvmQ
jsgcZBdyE6WJikU1oVbQWuhkdDeGgHHGlMJe18YexU5TKVNlUc3gtHDncKvU
HtTtNGI0uTQ/8YH4CYIFoY1WlbaeTpquml6GvpFBk6GL0Y5xhimSmYq5hEUL
9nYcnGHeZ4/hEOGY4DzKZcy1yX2bJ4FXi3eTr4v/iICzoJDgZ6F7wvkiwaKG
YjxiP8WfStyWvCAVK20jIymLlX0n1ydfp3BKMUmJrOyiYqqqoSarLqrBr8mt
xbmLS5tPR0RXRk9N38jA0dDfKME41yTP9JTZWfMLFpWWDVZt1v27n9t8tkPb
czuoOdo5RTjnuTS6jrlteIh52u1J3lvvNUNk8bEkHfS967cWoBWYSL4bjAqx
Cj0dNhMhvy+VMhIlDt9IU3Fq8fkJK4meSfeSpVPOpmHSYzPeZxIPPc1yzB46
Ynt0NNctb/oE+ZR2vuhZpgJk4er5L8WfSr6UrV5CXWa5IlljVOd79VDj1esv
mxhumd3OuNPdTtPp2HWh52Uf60PjR4GDSUMZI8lPAscNnxIm+55Fv2B+WToj
PFv4Gjvn/6btHWHeYeH0+4EPqI+qn3yWjny++mX069dlxu8yP0xXiKv7f55Y
q1q/uzG2ubDjfwS8+xmBALz3LYAvvPNLQQ9YhFggfSgCKoXGEHiELiIaUYt4
hxRF+iEvIxdRSqhE1H00K9offQtDi/HD3MVyYRPgN6cOVTmOgNuP+0hNon5G
40ozjvfAzxJCCeu0eXQSdD30ZAYGhjuM4UyiTDPMpSwBrIqsG2yd7NkcTpwi
nCtcA9xVPId4yXw2/OoCooJsQnhhjAhSFC1GLc4sISCpJGUpTZbJkq2VG5Vf
VxRVslM+oFKt+lSdSkNN00/r9K5u7WVdUT1X/RyDdsPvxtImgaZXzD5YKFkm
WfXtZrcJsm2zZ3YIdex1FnZJc51xN/So2IPbG+41RtTxqfJl9Uv3/xroR+4N
FghJCp0K3xVRQsFGhkdNxZjHtsTLJJQlciXlJzOlnExjSS84KJhZc1gtqyfH
+cjCsZQ8juONJ/VP3c5XOdN4Tr7gWpHq+dZiw4uPSt3L5isSKgmXy65oVY/V
RtYzXr3W6HJt88alJtvmjZba1r1tjHf7OtLu7er61lNzP+SBaj/0aGDw/BB5
RGl0eaxuYs8kaqroueiL8mm2mdjZ/tfsc7Zv0t9WvLs7/3Bh8P39xTsfSj5m
fnJdEl/69rnhS9hXka+Pv+1fFl6+8935+9KP1BXcyvFVztXCn4w/s9egtfi1
uXXr9RsbPBsHN+Y39TcLNr9uWW9d2vZ/pL+S4s71AeENAEC/2Nr6KgoA9gQA
G8e3ttZKt7Y2yuBk4xkA7SG/fs/ZuWvoASjq3UY9XU0p//5d5b8ADejVhw==

         "], "RGB", "XYZ"], Interleaving -> True],
      Selectable->False],
     BaseStyle->"ImageGraphics",
     ImageSizeRaw->{68, 73},
     PlotRange->{{0, 68}, {0, 73}}], 
    Scaled[{0.7486980077532223, 0.8175251366705656}], 
    Center, {0.04283000029339236, 0.04054742103002607}, {{1., 0.}, {0., 1.}}],
    CircleBox[{0.9984397329272574, 0.8154259001389331}, \
{0.028186292511580335`, 0.028186292511581}], InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztmf9rG2Ucxw8VJqWUhjakLm3apMtu/0H8VQ8FRSJsWhC1Y8NFHRjrzJwJ
EvNDTZHRWWFhpREGXWQNkmKM2+LG1a00lKwdLuuyGm1mzzZ2ufTWJb0kT7Nr
ar5Mel/aUC95MpG84cIFHu51n8/77vl8nueUhz/cr3sCQZCPn8797D904rlj
xw4ZDzyV+/O80XDk8JO5k5dyx97ckT/f+D8IEMFJ3OvFxwMUgE+jQ6cOoqoO
Ratc3trWrkbNIRoqjxp+W9lUh7DUeOIiAY9Hh76VcXB56b+bg0dM3Brk8xDk
87F78Iip387xeag+kGDgEbOZv2x6bBOH6d0zsUwWHjCn9dXYgh+/4Ha7L+C+
2YUYWIeKeyQmswYAWMtATGZNNdX02EWFA55hu9VclNU27AkScUgsEA3Yju5T
q9p3y6SSxqIkzbLdHSr1QetopNJ1PzJuR/e0N9fnp2pNl35gyOF2Oy3dmuLk
XSd5phO1VrDuh72nOtukBZjOgU8TS7EEnQQgtRK9Y9ksGhJlL16RWTU6aVPJ
mwq0AT9BJjPswrDu79du1ilJ6w9EuckFhHePojlfY3VDd8ktqix59Ut2Ke4Z
La/ZYIgvVPJCMg03SHrLGnvn7Dts4oHTv5QDDNjfkBR6CNtUdDuDbg2+xSa+
+vUN8Txq8kVpvkXDTD+uPty2h7hqfqFSxMDga7vy19COLaW3HcQQn3H7VEw0
EYQ+KASotU6A7XskZtEj4TZx5ssRccDotb6GQoBXImslhi16jFwgNkaKfCMD
Z14uPKGX0qW6MsZrfJYD1PTfE9vF0X9MOJ3umWiq1CCGMEl2cSLs9Ymec7JM
JpUCTMkuV2hi30RULHBHIgQm/rwMtVkFno+4IWLiTdyRmHljIxfYJ97EHQGJ
x2/iRNVNXIZr4pzQRLhAwlV1E3uqbiIvp9BNFADhmggIFxeI9PuWYQI35kd5
Jmp9cHMKPD28nH5VM7FMVd/E0XerbWJPA89EP9wIwwIT/RRM4MacS2AiBTdE
F9/E01U38TpkE0eqbOLtb97kmeiPQw0xYpXVc4DdjqTYfWmGpoi8Su3H0MFz
TdwITWOLooBgcsSM7lWr8upE95mnt158g4uftHB4qOHXtJg2IzjyvqKF/Tg0
vn7mpnAYQ1yScx8aw/e/PxTBAyF9C9caBKl7ZUiwxRY/f0TOHqMxOKiUmADB
3PkGhC/008vcazHT9vc494VZZqikCFxO6VmHAIj0XyfZNzVuP6qQsngaAz6/
In5NmpjCODSNxXHtwdqjV4yhQvbjaBsLp9EN+AiqrC81WfCTpbClhhbT1Xtl
KhgOh4OB8RHbcVStlG4mHTvpxImttsj+rdIrf7pO6pDiUr5epuhQ5l6Sjva2
luZ/YChmsjmnZxfiqUzZtKKy6Tg5e9PnOmsz6XVd2qK6unUG68CQG/fdvrtw
fzVV+bksy6STq/dj5FKkqKUoST1I0CBTeuOhpv+E/gb2qf9y
       "], {{0, 73}, {38, 
       0}}, {0, 255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["

1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ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         "], "RGB", "XYZ"], Interleaving -> True],
      Selectable->False],
     BaseStyle->"ImageGraphics",
     ImageSizeRaw->{38, 73},
     PlotRange->{{0, 38}, {0, 73}}], 
    Scaled[{0.7949196852683108, 0.5432564593433938}], 
    Center, {0.06605280055555042, 0.03856723181006762}, {{1., 0.}, {0., 1.}}],
    LineBox[{{0.9984397329272574, 0.7872396076273527}, {1.0198547330739538`, 
    0.7516793565264926}, {0.9984397329272574, 0.7173690992151811}, {
    1.0266260254388377`, 0.6923307180438354}, {1.0198547330739538`, 
    0.6412003443762707}, {1.0596524257166124`, 0.6161938229666941}, {
    1.0596524257166124`, 0.565109996421767}}], 
   LineBox[{{0.37753705026529427`, 0.787239607627353}, {0.39309800669987577`, 
    0.7474182943118166}, {0.37666968779394583`, 0.7274501177849457}, {
    0.4024185164932667, 0.6903328507646123}, {0.37753705026529427`, 
    0.6657425641618273}, {0.4024185164932667, 0.6411522775590425}}], 
   {AbsoluteThickness[1], StrokeForm[{RGBColor[0., 0., 0.], Opacity[1.]}], 
    EdgeForm[{RGBColor[0., 0., 0.], Opacity[1.]}], EdgeForm[None], 
    LineBox[{{0.40791491711794486`, 0.6064101769421991}, {
     0.43293017686210505`, 0.556748898585243}}]}, 
   LineBox[{{0.347494250835384, 0.520254067073872}, {0.27982066784262005`, 
    0.39443605189066455`}, {0.4171226872803875, 0.39443605189066455`}, {
    0.3671096444612338, 0.520254067073872}}], 
   LineBox[{{1.0199917127112117`, 0.641263685617355}, {0.9837960251454498, 
    0.5715566682670445}}], 
   CircleBox[{0.9702534404156768, 0.5489793648479364}, \
{0.02500652140957771, 0.0250065214095766}], 
   LineBox[{{0.9553582445043144, 0.5263824138065676}, {0.9411393541837488, 
    0.4977134824879935}}], 
   CircleBox[{0.927482722267775, 0.47354261840615375`}, \
{0.02500652140957782, 0.025006521409576654`}], 
   LineBox[{{0.9122580141345513, 0.4506899379173013}, {0.8753113896372651, 
    0.3952637538557652}, {0.9732443090859395, 0.39450158135176305`}, {
    0.9396212564913511, 0.45542540314708535`}}], InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztmS+PnEAYxjdtRb9GdZP5BhX0C0xytZi7pGNLrk0aLA6Jw6FGoVAoDAqD
wWBGYDCIEZgRI64sC92d4c/NbJfdXrJvwmVvYfK8vPxm3ofZT08/HtC73W73
82P35+Hxt/H8/Gh/+9D989X+9f3pfffhS3d87o7955d7vMXgnLW0qWtCyjzP
CeXbyrE6DjzHti2EIDQAADsxDC/fVL/w4W41oL9tAlVsrycQFO2mCXTBGWPd
0dKK5D4yRH2zYFvrC1EGpqgfbH7/QvDYBqJ+cV19Yl0dAEG/Cm8LAAnFAlwd
gAj9ZwCUtwUA3RoAfF39OwB3ACQASpVhe+PUOae6bui/5asLAKdZ6JmGkDOA
dlqdiY0WAHUWnDoGA5oIHT3Eec1LGQCWeqNbMKwoJ6y3q7SMTzyEU2nrKwJA
8XiZExajUeZ5gIZHMIyGmW4NZgCYFqD2ButqhCU9ft3mE0cLc80EFAD4q26m
tfCO0Ba+rK9fgdcAaPzhAaOMymPb3JP1zVBzQq4DwELrcBamzdxoVgrZA1t7
EqwCkA6lByFZvi1Wp1GIMY7Sc2bgCgDdG8LhKz+flP5ysQAAS9wBOz+bLf2l
QgbAiqoXRkZxgIsN773XlwHYwXFRBUiacZvoywAcaY7JxvfehwzAJCCyw6TY
bH9CBsBAjufaUN6f2BfECZLm4mlMAMBk0KBVgR00rUdELukSpyuA1IJ4U7hy
p1lYD88KNQ9Qu9J2BfQvVIVJC8ALJrCORSi0u+2C/gSAGQ9wCOobClfyOgnD
VHnyvgrASbSBSII31xqaxOlOATdTTEDnLYBK23hztnPY2EFLz3FyvQTA2kAm
ma7ZPZPhgeKVri3oqwPQQZgICMzNAlYG/TmLKMnPAbC8ykmmC85t26b9XAVO
oqY/BWDVxdEMrifAi8Oi6asaIh0AXmTjPb2Y4F4fuKpr5EwLWCeHnk5D6Iu7
Fs1AiKu8RjOiAcAh2vzE/JvBMd22GO7FitRbpezkrVhhLE+c41SADi6rKk/G
wgCn0unUXKyA6szt3gHx3K6+4azM4KUgKd7/PmI5UaHXXDklMfa7sXY/HMdX
3sW5xz3eavwBOBQqvQ==
       "], {{0, 61}, {43, 0}}, {0, 255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["

1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ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         "], "RGB", "XYZ"], Interleaving -> True],
      Selectable->False],
     BaseStyle->"ImageGraphics",
     ImageSizeRaw->{43, 61},
     PlotRange->{{0, 43}, {0, 61}}], 
    Scaled[{0.7288754831908165, 0.547595173948694}], 
    Center, {0.04602085041583676, 0.03681777361290062}, {{1., 0.}, {0., 1.}}],
    InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztnL9rs1oYx8O9LdyllPdPuO3SLu4d7mDpLrx3zfIWrmNv+vaFi9uL0MFR
KBc3uYOTk1MmO0iHLC4uDpViC1IqxYKFWnDINYlJ4/HEJFbNafp8IJI2HnPM
95zzPT8ez+/Hf39lf2m1Wme/JYev3/6hv3//xv25kfxxyP346/jX5M0fyeu/
5DV43wcAAADWjziOwsD3PMexTdN0gnjVGQLeR+R1ZZHnuA7LMgxNUVQrCy2a
q84i8C4siWkVwkggccOErm17QVTV5dwuVyyxbIVVfRewAL7cHv7ulFjh7x5H
UZS8wsB1TImlswq3rcpKEzCH2OtxE59kpJqqlp2WoYnCMtThBogCRxM72T5Q
TRLHXY7KKmzV8j1Af9B6Bp5jaDLXRlrOOiWOnWxJAiOulkiXeG44emkzOFnr
lzh2VTDiOgmlGcKygsQho9V6JHbUbCUGI66YSOOGGlMUTTNshxNltWe54XBu
Ce0F1SJxrLFrYsT39/eapl1cXCTH5+fnVWdnISypfonzRmx/1Ep8dXV1dHSU
3EJyvLu7W3V2FqIBiXNGzH5cIwaJseSMWPmwCoPEWNbHiPsgMZY1MuI+SIxj
nYy4DxLjWCcj7oPEGPJGbC+SbBAc4nsJfnWLm5UAEqMsa8Rx0FPFNp0pFRTD
GS4p9g0SIyxlxF5Pnp5npZk2y76tMROybAESIyxsxJEhjrNBdzTTiYaTq4Hd
ncoc71aXsdKAxFkWNOJAGZ/Gq9Y4KDM2ZTZtqNPUTI+AegwSZ8AYcb4Se2Ia
xEerdvD279DMxfYxJkhcivokXsCIJ/q2DS8TUx1aEqow1OKy1CfxPCP2x9/M
9gI0bWiKqMJtlYThE0g8RbERR2pn9Clj+LjUkZ0pHxRHRocaJJ6i0IiNtIGm
VGd21Yw8Q1MVRdEMQuQdABJPKDBiU0q7ypKZa6CJBySeMMOII11IO1hSD9tA
kw5IPAY14o7m9iNnLC+lWKusv2EY/luWs7Ozvb295B729/fPz89LX+f19bWx
+61F4pwRt5jxVCTFIuOj5rm9vf1Slq2trY2Nwc4Jm5ub29vbpa8TBM0V8jok
zhnxBKrrrN5/b25uZmSvOR4fHxu73zokRo04B8Nyqm6t6gnyp6enn2U5Pj7e
2dlJbmF3d/f09LT0dV5eXhq73xokRo2YZnlR4Bj0CfIEipd1fxVCv5bl8vLy
8PAwyXpyvL6+Ln2dJm+2eolzRqw4qYqBayk8m6/TmkPOwHcO0KPu40bEyOJD
7FsCusYwY46LPEDi/qJrxJ6APGZV23PN1QISY6amlRnBWl43a85ErBXOBSTG
GDFmjXhEgDwviT8z9nRVNQgYao0Aieca8RShnHVkETdl7et88hEl9N6RqSoB
iZeJmg6QTZtwAXjp9hHsrNa+cT69xKgRF0kTIaE72H0D0mZfKVhzbJbPLvES
Rpx0t/SMFeN61JEtDz/rOKWzVDWfXGKMEc+euUJCdxjcZonGcGRF8XrZHFXP
Okj8jvFpzogLo62C3nRDjZE4tkYTYRJBQR9rITEtlR2fLGPEfTSMNn+yowwV
pgSi5r0+osQGj04zlYxlxUxNF/eRgulBEyNlnyv3U6cWCJvZ/FgSx1Fg61J+
/YfhVTdYWubIWcKIR4TmVLB0W34rEKGVlpaORtqO1cRKHPs9geMFQRBFSZJE
gefm77FG0WyHGycQeJ6T9aKHitDI5053AXVifaoNYXjFdl1TH1duindJE5hg
iTGR58tDF04xxdlavPBINjYV3J7GNF8w3lohxEqctKKDBpkaQI9g5pOeOUyV
pGbnbcPiGMpgF8YOr1nLGWgcOF1FStJyw+RKl9y9IoiVGKgKkHjtsSzr5OTk
4OAgOT48PKw6OwAAAAAArDP/A70W1IA=
       "], {{0, 61}, {161, 0}}, {0, 255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["

1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ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         "], "RGB", "XYZ"], Interleaving -> True],
      Selectable->False],
     BaseStyle->"ImageGraphics",
     ImageSizeRaw->{161, 61},
     PlotRange->{{0, 161}, {0, 61}}], 
    Scaled[{0.678877825934169, 0.5183284526180159}], 
    Center, {0.06242005388309711, 0.0340689547460075}, {{1., 0.}, {0., 1.}}], 
   LineBox[{{0.9892757452309981, 0.527807899925813}, {1.006689568067539, 
    0.49707037503416496`}}], 
   CircleBox[{1.0144016243020568`, 0.4705064230213581}, \
{0.025006521409578042`, 0.025006521409576654`}], 
   LineBox[{{1.0062863613291158`, 0.4468790753972901}, {0.9693397368318294, 
    0.3914528913357541}, {1.0672726562805037`, 0.390690718831752}, {
    1.0336496036859155`, 0.4516145406270742}}], InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztnUFv4kYUx4nbQ79Gv4DZj+DkAzhoe3R82JUcDj1QtpXK5pZwSTgFLsAF
OJAckhwQB8Qhi7YcGksVUmNpg5QigpRF2kUVSi2lFkUJtbFxSJZxghl44+z8
JCIC4uH5e97f42fP8P3r0Mt1xufz/fyd/uflq1+X37x59faHb/V/Vt7+Ir3+
Rn/yo/4I6g/j+YBCoVAoFAqFQqFQKBTKc6FR3Y9uGESJZ7iVsaNqC1iydplZ
8hr+RBdUs3pW9HmOtawKqVkntrL0+EayLC8IUigUikRCk9BflQSefSwMx+lh
BMkMZGJ+XpIk/Q2e5zj20SA6fLwGKFm/dYiSjJcimcLxn+eXV9e9m5ub2ydw
8+mYQ7VTyFz2nhJE/6qb3vVV8/yPQmYbtRt25A6gaEp6Qm6GkqXLq57Zhqmi
aUoWIRl7/Hm6UDpDCXsfCptfhtura9NGw0cn5r/f0djQ++b1tFrZIO2RS7r3
7dvbZiFyPxxfg3O0fuN+bvK7zZ5LuYao2cDkXOd3Z7Og23/zwvgu2AFMzlo6
MNbHNptuO5iFVhMR/rhbm3WA8Pm37btwa3twydmO3uUmV/r434zhVCWF0AxH
NnWrnB0O7tCpNfbsNgqZs9k6mYGSWkNolsTgQFrNjr5VBcvOWsLOzcjF7JI5
GFoSR8cYEy1bhzoMtKJLVhsjpY8Y4jkZGo423okGdujU6nZuYulmDoYm4Gmj
LRq708YRzwVy3MpNKX+GJSDa0FJ4NKtnrZ0CdtbZ2rBykz/5B0vAORvasCdb
AYEOnfZeYyMlTBGRhpbEZEBdeccMuPUOJjvl2IrVolNM/Wzehmak/6oZMaWA
ZGcjPDpsXmCKiDa0DK4WyjumaLwMoZmqpC072z3BFRJtaAqur0itDr+C3QIp
c1ejVm7mzzCdwDkY2immbqEpa+ZXrIIcOrvxZbNBmzhGtAYLMLSBKpvJyc1Y
LXFJ/922UWSJFP7CFXEBhqbv64zE6smZP4MZo5kF5RmLQGMswNAMzDI4tq2G
ZQGG9uxwMjTAKj7ZLMTQnhlIQxOwGtqzAm1oKWpoCBwM7ZQaGgJqaNODNrQM
NTQEaEPLwFRvPICqZFGGplBDQ6CgbtsQqKGhoIY2PZpCDW1a0IYmUUNDgTa0
PJRm7VqlWCzKDdj7lx1wMLQ6xPb05VyYGd6hzjAi5D2SDjgY2sJvTdE6tZho
CDbahFWQy1WPQoSh9bV2vZre0PUaE2woGuCdpQ4s3tC67Xar1WrUFbla2c8l
wsEAwzBmPvoe3v5NpmhqFpGcczM0NeFnLEYTVibvNWJFczK0OXU0Nf7FbAKW
E7aThfNP57u8B0TTIAzt4qSUPzgoFErH73//cN78+9qaxWF0+1UPiAY0QhtN
Z3n4uidEQ4/Q8iAjNC+IBmBoznhANAdDAxqHe0A08k45yRcNaWgSjKENPCAa
2tDyYCfJpIvmZGh9qI0iXTTyDG1AvGjIU044QxuQLpqDoTUAq35Ei0akoQ0I
Fw1paNIBaHWZZNHINLQB0aIhDY09uIBMTpJF68oxhKGBbyGxorWR6+pwOCan
zwSBovU7DTkm+tEVeX8aeEmuxYumNhS5Ui6XKxblYvHoaD+XSydi0XBQfGFd
ykBKpmNcnmVeBMRgNJbI7R8Vy5WqiR5Nj1utKo25rmywaNHqOXHs8s4EnMR6
KB0ShlmZ59XbBYumHa5PIcsMLD8j0Qb1A3vVI9aAM+ANhOESZ1MwXPmMNxY/
44z1zwxGoYXt0jxHvwv3NHOOls1T1kd70hpqD6POsw0EHj3Jh4rmAiqaC6ho
LqCiuYCK5gIqmguoaC6gormAiuYCe20Wm+UqsTMJ4OmrnVYlHf6y6OAPppVW
R4MtwxNAu5IWxWBYx/g1gnBQDIxqfZMKNcMan85KQLQ+EA4Hg2I4USFzWsac
qMUDbmp9D3/CIP5VJW7j8CffsIB1r3qFrl+Z79rlKrNUxa4fflU9za5izVSs
mm+RikKhUCgUCoVCoXiV/wHrwg65
       "], {{0, 107}, {103, 0}}, {0, 255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["

1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ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         "], "RGB", "XYZ"], Interleaving -> True],
      Selectable->False],
     BaseStyle->"ImageGraphics",
     ImageSizeRaw->{103, 107},
     PlotRange->{{0, 103}, {0, 107}}], 
    Scaled[{0.2829089320715439, 0.3132669556050144}], 
    Center, {0.1657009132629114, 0.04805044707352301}, {{1., 0.}, {0., 1.}}], 
   InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztnH1TU1cex7knD/Rt7AswdtkXYIK1/tXA0r92Ura1ndh165SVtQOt9kFT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       "], {{0, 102}, {105, 0}}, {0, 255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["

1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ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         "], "RGB", "XYZ"], Interleaving -> True],
      Selectable->False],
     BaseStyle->"ImageGraphics",
     ImageSizeRaw->{105, 102},
     PlotRange->{{0, 105}, {0, 102}}], 
    Scaled[{0.7609357098568663, 0.3132669556050143}], 
    Center, {0.17148511344284087`, 0.048050447073523114`}, {{1., 0.}, {0., 
    1.}}], InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztnQtQU2e+wIO6W+2O70d2ro4LTZelzADqsBoWNzwsmIJt1loYdZneYi13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       "], {{0, 116}, {356, 0}}, {0, 255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["

1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ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         "], "RGB", "XYZ"], Interleaving -> True],
      Selectable->False],
     BaseStyle->"ImageGraphics",
     ImageSizeRaw->{356, 116},
     PlotRange->{{0, 356}, {0, 116}}], 
    Scaled[{0.23444886962633266`, 0.5874549998047713}], 
    Center, {0.09731755886142672, 0.03834211862090499}, {{1., 0.}, {0., 1.}}]},
  ContentSelectable->True,
  ImagePadding->{{0., 0.}, {0., 0.}},
  ImageSize->{833.69140625, 627.},
  PlotRange->{{0., 1.3333333333333335`}, {0., 1.}},
  PlotRangePadding->Automatic]], "Input",
 CellChangeTimes->{{3.604232799156579*^9, 3.604233229475752*^9}, {
  3.604233331818173*^9, 3.604233622917281*^9}, {3.604233682699888*^9, 
  3.604233727607173*^9}, {3.604233777562886*^9, 3.6042338398113728`*^9}, {
  3.604233877379225*^9, 3.604233904030884*^9}, {3.6042339485196342`*^9, 
  3.604234045620481*^9}, {3.604234083863948*^9, 3.604234164503397*^9}, {
  3.604234240803143*^9, 3.604234349208886*^9}, {3.604234496404286*^9, 
  3.604234564784855*^9}, {3.604854022304543*^9, 3.604854053111392*^9}}]
},
WindowSize->{1030, 752},
WindowMargins->{{8, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, \
2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 125977, 2136, 642, "Input"]
}
]
*)

(* End of internal cache information *)


==> Pictures/linear_gap_recurrence.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    211222,       3586]
NotebookOptionsPosition[    210929,       3571]
NotebookOutlinePosition[    211284,       3587]
CellTagsIndexPosition[    211241,       3584]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[""], "Input",
 CellChangeTimes->{3.604234380392934*^9}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztnb2O8kyWx/HuBnsbewPmGuAGQLMpBDPS0Npo6dmVVnQGEWQQQQQJJJBA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       "], {{0, 222}, {361, 0}}, {0, 255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["

1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ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         "], "RGB", "XYZ"], Interleaving -> True],
      Selectable->False],
     BaseStyle->"ImageGraphics",
     ImageSizeRaw->{361, 222},
     PlotRange->{{0, 361}, {0, 222}}], 
    Scaled[{0.7882218577954787, 0.660396704541018}], 
    Center, {0.06042716020459959, 0.035855687009488046`}, {{1., 0.}, {0., 
    1.}}], CircleBox[{0.3766579700730842, 0.8154259001389336}, \
{0.02818629251158039, 0.02818629251158078}], 
   CircleBox[{0.14252001093280187`, 0.3924494055277733}, \
{0.02818629251158039, 0.02818629251158078}], 
   CircleBox[{0.6044152903049458, 0.3924494055277734}, 
    {0.028186292511580446`, 0.028186292511580946`}], 
   CircleBox[{1.2199836344729162`, 0.39443605189066444`}, \
{0.02818629251158078, 0.028186292511581057`}], 
   CircleBox[{0.7635906446448784, 0.3924494055277735}, \
{0.028186292511580224`, 0.028186292511581}], 
   LineBox[{{0.3638436609269455, 0.7872396076273529}, {0.15650150326031773`, 
    0.4206356980393542}}], 
   LineBox[{{0.9837960251454451, 0.7872396076273527}, {0.7764538674788174, 
    0.4206356980393542}}], 
   LineBox[{{0.4024182460548503, 0.7972514261555527}, {0.5896170964361538, 
    0.420673813019771}}], 
   LineBox[{{1.0203519894238717`, 0.7930794154734663}, {1.2106506609978114`, 
    0.4191969737810465}}], 
   LineBox[{{0.1707063034443822, 0.3924494055277735}, {0.5762289977933651, 
    0.3924494055277734}}], 
   LineBox[{{0.7917769371564585, 0.3924494055277735}, {1.1917973419613352`, 
    0.3924494055277734}}], 
   CircleBox[{0.3556835131869205, 0.5399841417184992}, \
{0.021853537078373564`, 0.02185353707837312}], 
   CircleBox[{0.9825667984470792, 0.5372028105206228}, \
{0.025006521409577376`, 0.0250065214095766}], 
   {EdgeForm[{GrayLevel[0.], Opacity[1.], AbsoluteThickness[1]}], EdgeForm[
    None], FaceForm[Hue[0., 0.6666666666666666, 1.]], 
    DiskBox[{0.42036504422983106`, 0.5402327585898119}, \
{5.551115123125783*^-17, 1.1102230246251565`*^-16}]}, 
   {EdgeForm[{GrayLevel[0.], Opacity[1.], AbsoluteThickness[1]}], EdgeForm[
    None], FaceForm[GrayLevel[0.]], 
    DiskBox[{0.439906211400542, 0.5407404939934675}, \
{0.025006521409576876`, 0.02500652140957671}]}, 
   LineBox[{{0.3895441021436098, 0.5964209623062352}, {0.36663869040646535`, 
    0.5625400752484278}}], InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztmm9MG2Ucxxs1wRBCaNoGEDjaAh7vjeGF88XWF9PElMgS3oglI+6SYYKK
NWa4lJloFyU0w6zZXENQhhnVgUHFYRkKCDRsZdDZyjoHeuJlu5IWbv13LVf0
7ja7HleBa/GuJPdJIG2ep9fft/f8nt+fe1RNb9RBj0kkkrefJP/VHX33YGvr
0RNHniDfHDqhP9b0OPniReoN+Ue9/ltEJKvBYad9bGRkbNLpI4S2JT0wt6kW
VJcDpSUlpWXlVaDRExTaJM74ehuUshxJEtLT44jQVnEj6PmiMFeyheP9t4S2
ixv3b57fqkEiMfywIrRd3EihAtS7QxtC28WNOP6XGap5JEGjH/7Ft880UMQD
Xnh2zDY0NGQbm15c8UXjQluULkQshuN4LLZPQ4WIiIiIiEhKCMRj77eYjQYK
o8kyYvfgQtvECQJ1mhrBChVQpJBLCyikMkUJoAJrjQ50f0RtzDMIVpbL6FKi
vsXYNzDQ09HyMAPMkQKVOnvWV6oEMvaSqpjOunXWiYW7q+uhSCSErVr1iWw2
F2i9kt1LC+msKKVKUhAavoWGNzYTA/d+/OBRTp5fcgXOXh3ufkhGVw59c97o
JmPo157Xkssj8/yaQDbuBDp5uCiP8oUzMyHWwr/W8XKyiq45vxAm7oz9Yw3d
3tBd88dYg2jngbx9oAJ3v073aLRGe2yTNQh/LWc0cCTdTkwIK3fAN2PKp6yr
+ebPKHvU1d3A7BpoZrAsLFYJ28nnKOu05rUUoQBuL2QsJ1DXG2TdL+Ehllql
1IqBrL+xrQu6u6XMO3H653uZisDcpsbq6urakT3csQPzh+nldBVlN2aI0fbn
mSJaPHgmy4mA7f21VUo6N8h5a/BOBpdiEg/ah6zWoethtnXBBZ2U4djaU9Np
9aCIoA9xjA0aGkE1UJS44pGz8xlbn2AzhofDeArrkFEDwyUkoNUT2uVFccRh
MVssZpPhnebaavDpqgqgtLiA2emt7ZrbOxX/BXaxjukTmk50Y7c+EVj4RCFX
KOSygvy8hz8+qG2BtDyrIJDhIuZPB126vXuXiKPXjXqStlPGjgt9VtvErGsZ
WfVOaflV4ep+lenX2ilOfVkiuu4j8a+tY8FQOLZBUHcRn2/gVQUrTECDeOZh
IjLHpwrMyQoTU949uC6vKohRAzNMgBmGiX/hUwU7THSmFyZY8KgC+Z4VJm6n
SBV8S26Hm2MOwZ8KrDtFmGDNwj2taiWgPObiJIMvFWSY2PIsFbqcIkxg82fp
ZL7JGeFydZ5UEPaPDjI3J+2UP0WWOG44QA3WfxbitP3yo4KATzIfzIOQNUWY
wF3ND5L5L+9wiyH8qFifeYF5J95PdboAudpOLydNqmR+W3hREbzZs8UnFoLs
8g89d4h2f92lANcYwouK+07mo/n6iwHWivHZuxR06818Y51zSsKPCuYBA80Z
x1Y7cc97gJwcqtF/FWC3S3aEFxVx37Qm+VvO32COo73HVQX0YhpHd1suMeDH
u+PByxCY+JZnDD8lRgjMY26sfJDndgwvR9PLb3mKF5uh379LFDI5MsA0OOlx
O77tNYJVKjnt+W19E1jahyd4y0DiEWR2IHFuRVZcplICTxXSmxKo67E5/Jmc
w+EzpyUiXthls5r1kK6eBmppu2C1LSyjoVhm+Tm/VRLVGAkHfF70Lo131R8M
p7ElseBbxf+DqCJ7EFVkDxEnQ8W5famC+GPo2SQVmg+nhLZoRwgfApMgJDDs
dtoHe006dUlyDZYrB5qNlpFJh2eJnIaS85aWYCyrDgXgrlcq1CQVJGq1shwo
LpSxDkdL8qSKkjJARU2rrKDnf7qQTQ8NY+43ybwSJKkh0WwLNaOGmkp+4HN3
NqnYjHqXFxeXSah1tbIt1AyYmkp+IP1UU0REREQg/gFqvc76
       "], {{0, 73}, {66, 
       0}}, {0, 255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["

1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ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         "], "RGB", "XYZ"], Interleaving -> True],
      Selectable->False],
     BaseStyle->"ImageGraphics",
     ImageSizeRaw->{66, 73},
     PlotRange->{{0, 66}, {0, 73}}], 
    Scaled[{0.2833440963205476, 0.815612964534919}], 
    Center, {0.058108081180991776`, 0.0380093782948373}, {{1., 0.}, {0., 
    1.}}], InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztWVFoE3cYP5zQISKGpLSu9dpo5R73sIc+zD3UPNQHSbFCnzTFMg/coIMs
MHSSThiRWRoqGJRJqNSKvdlWombtUrPVzvbQRdu4ZPM6q0R32Eu5tGcuyfV6
SZe7auzlTvGh/9we7gcX7vgC/x//77vf//d9Z277qhndAEHQ1x/mf5oPf9Ng
tx8+dmBj/mHPMceRtg/yNw356+P8Jd6v6NChoxhcLIwHR0aC42Fa0JQIE3U3
ITtq4OqqqurtNbsQF8FqRYXuPVhrLIPWwHBqjNSECktcrtgEFeFo/yNNyLx8
eL6YCgQ5f3n+fyGDOKKpZU3IZLl/PWj9GyYWh/9PWhsqEp1kPHY3GPD5fIHg
xN/P6aWsZlRWIfA8x3E8r63E6NChQ8e6QyAJvP+Cx+UU4XJfGMEJThMeVNjd
iuw0w5XlJsNWEQZjeRVsRppcIaqk2ssQQ0hdjVGyLi3trr7BwZ7O9leHY5kB
rrPhpbKbAhncZ94m2QMbdnv6xfxiKpNJMfOYo3Beb4LtwyXJF9m1s1r0lQjq
f0Sll3OFwNyv378xD1uqhmPA6UT7UaPkVPrux5dystBfPZ+vdVWeqQWwVKjx
xsrNYp10T6YURXGvc/9aMmfuJ4BywU9bJONvu5fglUS7dm8uHRku+qXUhFhd
OJ9TBGPXTLIOBfKGGXBc6En3FnGR+uvPlpTRiPeg3IhbJhlwjlMInPhUXMTq
WVCRkFhHhSxHiK2XVeze+nGZtRvENKDYP8pF2KjXIN+XU7/PgeOykpxqlHJ0
i1J2HsJox2dyLu0EB7IryLK4D8N8f6SVi7DTNoOsdq3fTQDulXI8l05zKouQ
o05ZuUAIRqTAcnkrmEvN8nqxdFHLAOvlHRBIf6V87IBemdGqiYx4D8lL13pH
s95aIS/oEKdNilaYsEJe7sS1oZKXF6dcXhDA8vIOKOWlC7S8vBXkzwp5mVGx
dvRsNBQF7fkYr4q8KP7FEfYdtXDtkQhINnl5KZpqogMq8sJMnZVcR1s4A5AL
/kNDsbwkVA7QMeduMdhyMQXQTsROyOfOCIqpyAsX+WLVdfz0GKD2LE7ule/L
SbUZOHmrQ8qRRc11rBvYhz1F9TLNKs0fdW6PVOG2K0mQ2vMyLJ88t1xKKtJA
42fKpU7P82AR6PlQNAa3dIeKl+OIb2FTPlTvuJpUNhLriiw9YVlDpun8A3mc
6j1q3iplaIwC77Ky7ACKFMh84vytEBEYwtNat3qSd/qfLJXiBM+lnt60viZT
ZoTdQ+NENHSj14XsMpuk4j7ed5sp2aQ+myHvDhY+WRi3bTfXwh9VSK8PYusJ
hBIl/pIiZOKxSADzOFBbiwS0/fiPWGD6CZXiNTESOT6dpOPUCwnx+QSbBvzy
6NCh4/3wH0/LeuY=
       "], {{0, 65}, {47, 0}}, {0, 255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["

1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ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         "], "RGB", "XYZ"], Interleaving -> True],
      Selectable->False],
     BaseStyle->"ImageGraphics",
     ImageSizeRaw->{47, 65},
     PlotRange->{{0, 47}, {0, 65}}], 
    Scaled[{0.36116238016677144`, 0.543056856835852}], 
    Center, {0.0487196907578783, 0.039123033071726425`}, {{1., 0.}, {0., 
    1.}}], InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztXQtQE1f3j/iIRYpQQHmGh9Cl9TlWxVqZKrG1Uy1Y/T6m6mfwUTPIv4Ot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       "], {{0, 80}, {127, 0}}, {0, 
       255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["

1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ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         "], "RGB", "XYZ"], Interleaving -> True],
      Selectable->False],
     BaseStyle->"ImageGraphics",
     ImageSizeRaw->{127, 80},
     PlotRange->{{0, 127}, {0, 80}}], 
    Scaled[{0.31766165794601264`, 0.6667893491008032}], 
    Center, {0.06164188417244345, 0.05113037366756463}, {{1., 0.}, {0., 1.}}],
    InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztmv9PG2Ucxxs1mVkIaUMb2AoFCt3xD5j6q1ZNNKYkm5KYTcgWV5XEymZx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       "], {{0, 
       73}, {68, 0}}, {0, 255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["

1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ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         "], "RGB", "XYZ"], Interleaving -> True],
      Selectable->False],
     BaseStyle->"ImageGraphics",
     ImageSizeRaw->{68, 73},
     PlotRange->{{0, 68}, {0, 73}}], 
    Scaled[{0.7486980077532223, 0.8175251366705656}], 
    Center, {0.04283000029339236, 0.04054742103002607}, {{1., 0.}, {0., 1.}}],
    CircleBox[{0.9984397329272574, 0.8154259001389331}, \
{0.028186292511580335`, 0.028186292511581}], InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztmf9rG2Ucxw8VJqWUhjakLm3apMtu/0H8VQ8FRSJsWhC1Y8NFHRjrzJwJ
EvNDTZHRWWFhpREGXWQNkmKM2+LG1a00lKwdLuuyGm1mzzZ2ufTWJb0kT7Nr
ar5Mel/aUC95MpG84cIFHu51n8/77vl8nueUhz/cr3sCQZCPn8797D904rlj
xw4ZDzyV+/O80XDk8JO5k5dyx97ckT/f+D8IEMFJ3OvFxwMUgE+jQ6cOoqoO
Ratc3trWrkbNIRoqjxp+W9lUh7DUeOIiAY9Hh76VcXB56b+bg0dM3Brk8xDk
87F78Iip387xeag+kGDgEbOZv2x6bBOH6d0zsUwWHjCn9dXYgh+/4Ha7L+C+
2YUYWIeKeyQmswYAWMtATGZNNdX02EWFA55hu9VclNU27AkScUgsEA3Yju5T
q9p3y6SSxqIkzbLdHSr1QetopNJ1PzJuR/e0N9fnp2pNl35gyOF2Oy3dmuLk
XSd5phO1VrDuh72nOtukBZjOgU8TS7EEnQQgtRK9Y9ksGhJlL16RWTU6aVPJ
mwq0AT9BJjPswrDu79du1ilJ6w9EuckFhHePojlfY3VDd8ktqix59Ut2Ke4Z
La/ZYIgvVPJCMg03SHrLGnvn7Dts4oHTv5QDDNjfkBR6CNtUdDuDbg2+xSa+
+vUN8Txq8kVpvkXDTD+uPty2h7hqfqFSxMDga7vy19COLaW3HcQQn3H7VEw0
EYQ+KASotU6A7XskZtEj4TZx5ssRccDotb6GQoBXImslhi16jFwgNkaKfCMD
Z14uPKGX0qW6MsZrfJYD1PTfE9vF0X9MOJ3umWiq1CCGMEl2cSLs9Ymec7JM
JpUCTMkuV2hi30RULHBHIgQm/rwMtVkFno+4IWLiTdyRmHljIxfYJ97EHQGJ
x2/iRNVNXIZr4pzQRLhAwlV1E3uqbiIvp9BNFADhmggIFxeI9PuWYQI35kd5
Jmp9cHMKPD28nH5VM7FMVd/E0XerbWJPA89EP9wIwwIT/RRM4MacS2AiBTdE
F9/E01U38TpkE0eqbOLtb97kmeiPQw0xYpXVc4DdjqTYfWmGpoi8Su3H0MFz
TdwITWOLooBgcsSM7lWr8upE95mnt158g4uftHB4qOHXtJg2IzjyvqKF/Tg0
vn7mpnAYQ1yScx8aw/e/PxTBAyF9C9caBKl7ZUiwxRY/f0TOHqMxOKiUmADB
3PkGhC/008vcazHT9vc494VZZqikCFxO6VmHAIj0XyfZNzVuP6qQsngaAz6/
In5NmpjCODSNxXHtwdqjV4yhQvbjaBsLp9EN+AiqrC81WfCTpbClhhbT1Xtl
KhgOh4OB8RHbcVStlG4mHTvpxImttsj+rdIrf7pO6pDiUr5epuhQ5l6Sjva2
luZ/YChmsjmnZxfiqUzZtKKy6Tg5e9PnOmsz6XVd2qK6unUG68CQG/fdvrtw
fzVV+bksy6STq/dj5FKkqKUoST1I0CBTeuOhpv+E/gb2qf9y
       "], {{0, 73}, {38, 
       0}}, {0, 255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["

1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ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         "], "RGB", "XYZ"], Interleaving -> True],
      Selectable->False],
     BaseStyle->"ImageGraphics",
     ImageSizeRaw->{38, 73},
     PlotRange->{{0, 38}, {0, 73}}], 
    Scaled[{0.839558317106193, 0.5410136730406335}], 
    Center, {0.05346445960830119, 0.03856723181006762}, {{1., 0.}, {0., 1.}}],
    LineBox[{{0.37753705026529427`, 0.787239607627353}, {0.39309800669987577`,
     0.7474182943118166}, {0.37666968779394583`, 0.7274501177849457}, {
    0.4024185164932667, 0.6903328507646123}, {0.37753705026529427`, 
    0.6657425641618273}, {0.4024185164932667, 0.6411522775590425}}], 
   InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztnUFv4kYUx4nbQ79Gv4DZj+DkAzhoe3R82JUcDj1QtpXK5pZwSTgFLsAF
OJAckhwQB8Qhi7YcGksVUmNpg5QigpRF2kUVSi2lFkUJtbFxSJZxghl44+z8
JCIC4uH5e97f42fP8P3r0Mt1xufz/fyd/uflq1+X37x59faHb/V/Vt7+Ir3+
Rn/yo/4I6g/j+YBCoVAoFAqFQqFQKBTKc6FR3Y9uGESJZ7iVsaNqC1iydplZ
8hr+RBdUs3pW9HmOtawKqVkntrL0+EayLC8IUigUikRCk9BflQSefSwMx+lh
BMkMZGJ+XpIk/Q2e5zj20SA6fLwGKFm/dYiSjJcimcLxn+eXV9e9m5ub2ydw
8+mYQ7VTyFz2nhJE/6qb3vVV8/yPQmYbtRt25A6gaEp6Qm6GkqXLq57Zhqmi
aUoWIRl7/Hm6UDpDCXsfCptfhtura9NGw0cn5r/f0djQ++b1tFrZIO2RS7r3
7dvbZiFyPxxfg3O0fuN+bvK7zZ5LuYao2cDkXOd3Z7Og23/zwvgu2AFMzlo6
MNbHNptuO5iFVhMR/rhbm3WA8Pm37btwa3twydmO3uUmV/r434zhVCWF0AxH
NnWrnB0O7tCpNfbsNgqZs9k6mYGSWkNolsTgQFrNjr5VBcvOWsLOzcjF7JI5
GFoSR8cYEy1bhzoMtKJLVhsjpY8Y4jkZGo423okGdujU6nZuYulmDoYm4Gmj
LRq708YRzwVy3MpNKX+GJSDa0FJ4NKtnrZ0CdtbZ2rBykz/5B0vAORvasCdb
AYEOnfZeYyMlTBGRhpbEZEBdeccMuPUOJjvl2IrVolNM/Wzehmak/6oZMaWA
ZGcjPDpsXmCKiDa0DK4WyjumaLwMoZmqpC072z3BFRJtaAqur0itDr+C3QIp
c1ejVm7mzzCdwDkY2immbqEpa+ZXrIIcOrvxZbNBmzhGtAYLMLSBKpvJyc1Y
LXFJ/922UWSJFP7CFXEBhqbv64zE6smZP4MZo5kF5RmLQGMswNAMzDI4tq2G
ZQGG9uxwMjTAKj7ZLMTQnhlIQxOwGtqzAm1oKWpoCBwM7ZQaGgJqaNODNrQM
NTQEaEPLwFRvPICqZFGGplBDQ6CgbtsQqKGhoIY2PZpCDW1a0IYmUUNDgTa0
PJRm7VqlWCzKDdj7lx1wMLQ6xPb05VyYGd6hzjAi5D2SDjgY2sJvTdE6tZho
CDbahFWQy1WPQoSh9bV2vZre0PUaE2woGuCdpQ4s3tC67Xar1WrUFbla2c8l
wsEAwzBmPvoe3v5NpmhqFpGcczM0NeFnLEYTVibvNWJFczK0OXU0Nf7FbAKW
E7aThfNP57u8B0TTIAzt4qSUPzgoFErH73//cN78+9qaxWF0+1UPiAY0QhtN
Z3n4uidEQ4/Q8iAjNC+IBmBoznhANAdDAxqHe0A08k45yRcNaWgSjKENPCAa
2tDyYCfJpIvmZGh9qI0iXTTyDG1AvGjIU044QxuQLpqDoTUAq35Ei0akoQ0I
Fw1paNIBaHWZZNHINLQB0aIhDY09uIBMTpJF68oxhKGBbyGxorWR6+pwOCan
zwSBovU7DTkm+tEVeX8aeEmuxYumNhS5Ui6XKxblYvHoaD+XSydi0XBQfGFd
ykBKpmNcnmVeBMRgNJbI7R8Vy5WqiR5Nj1utKo25rmywaNHqOXHs8s4EnMR6
KB0ShlmZ59XbBYumHa5PIcsMLD8j0Qb1A3vVI9aAM+ANhOESZ1MwXPmMNxY/
44z1zwxGoYXt0jxHvwv3NHOOls1T1kd70hpqD6POsw0EHj3Jh4rmAiqaC6ho
LqCiuYCK5gIqmguoaC6gormAiuYCe20Wm+UqsTMJ4OmrnVYlHf6y6OAPppVW
R4MtwxNAu5IWxWBYx/g1gnBQDIxqfZMKNcMan85KQLQ+EA4Hg2I4USFzWsac
qMUDbmp9D3/CIP5VJW7j8CffsIB1r3qFrl+Z79rlKrNUxa4fflU9za5izVSs
mm+RikKhUCgUCoVCoXiV/wHrwg65
       "], {{0, 107}, {103, 0}}, {0, 255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["

1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ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         "], "RGB", "XYZ"], Interleaving -> True],
      Selectable->False],
     BaseStyle->"ImageGraphics",
     ImageSizeRaw->{103, 107},
     PlotRange->{{0, 103}, {0, 107}}], 
    Scaled[{0.2727969634718745, 0.261001132325955}], 
    Center, {0.20665110371618192`, 0.05252352504783124}, {{1., 0.}, {0., 
    1.}}], InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztnH1TU1cex7knD/Rt7AswdtkXYIK1/tXA0r92Ura1ndh165SVtQOt9kFT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       "], {{0, 102}, {105, 0}}, {0, 255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["

1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ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         "], "RGB", "XYZ"], Interleaving -> True],
      Selectable->False],
     BaseStyle->"ImageGraphics",
     ImageSizeRaw->{105, 102},
     PlotRange->{{0, 105}, {0, 102}}], 
    Scaled[{0.7477474522666037, 0.261001132325955}], 
    Center, {0.18545313712267827`, 0.05252352504782996}, {{1., 0.}, {0., 
    1.}}], LineBox[{{0.4099413012637796, 0.5959582471073634}, {
    0.4285329830606637, 0.5618376787968721}}], 
   CircleBox[{0.4012588340947246, 0.6178056303931908}, \
{0.021853537078373397`, 0.02185353707837312}], 
   LineBox[{{0.42809105462496544`, 0.5175736988012969}, {0.36611768380773857`,
     0.3941392370465825}, {0.5064636289094523, 0.39295849439693975`}, {
    0.45515442583264965`, 0.5226840029674756}}], 
   CircleBox[{0.5061075319198778, 0.3932833548084812}, \
{0.021853537078373453`, 0.021853537078373175`}], InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztnW1zE8eWx/U0rv0a+wG04eEDaHnwSwWw3ykBfG8pl0CVNgneUhJwlUkA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       "], {{0, 184}, {236, 0}}, {0, 
       255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["

1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ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         "], "RGB", "XYZ"], Interleaving -> True],
      Selectable->False],
     BaseStyle->"ImageGraphics",
     ImageSizeRaw->{236, 184},
     PlotRange->{{0, 236}, {0, 184}}], 
    Scaled[{0.2726636991917536, 0.33986763500058637`}], 
    Center, {0.046364452774198595`, 0.04622623091640302}, {{1., 0.}, {0., 
    1.}}], InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJzt3bGOs0qWB3C0O9Lua+wL8A6eF7A0m5LMSEu61uxKK1IyQjIyIiIiIiIS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       "], {{0, 177}, {519, 0}}, {0, 255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["

1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ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         "], "RGB", "XYZ"], Interleaving -> True],
      Selectable->False],
     BaseStyle->"ImageGraphics",
     ImageSizeRaw->{519, 177},
     PlotRange->{{0, 519}, {0, 177}}], 
    Scaled[{0.24106360548201938`, 0.5851185037679125}], 
    Center, {0.09621178399906283, 0.03657412830424419}, {{1., 0.}, {0., 1.}}],
    InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztnS+ztMyVwCebiP0a61bxHSZfYKqyFpNULXansqnaQgbHOtw4FDHEEEMM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       "], {{0, 189}, {296, 0}}, {0, 255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["

1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ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         "], "RGB", "XYZ"], Interleaving -> True],
      Selectable->False],
     BaseStyle->"ImageGraphics",
     ImageSizeRaw->{296, 189},
     PlotRange->{{0, 296}, {0, 189}}], 
    Scaled[{0.10745343797586977`, 0.3373874507047758}], 
    Center, {0.06072078403810863, 0.04780680176486657}, {{1., 0.}, {0., 1.}}],
    InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztnS3TtMyxxzkv4nyN8wXIZyBfYKtyLCapCvZQSapSyIND4tahUCgUMRgU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       "], {{0, 184}, {303, 0}}, {0, 255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["

1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ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         "], "RGB", "XYZ"], Interleaving -> True],
      Selectable->False],
     BaseStyle->"ImageGraphics",
     ImageSizeRaw->{303, 184},
     PlotRange->{{0, 303}, {0, 184}}], 
    Scaled[{0.5739627503806959, 0.33708133224005354`}], 
    Center, {0.062438795829916745`, 0.04140955058373346}, {{1., 0.}, {0., 
    1.}}], LineBox[{{1.0012940296881983`, 0.7863837253892525}, {
    1.0168549861227796`, 0.7465624120737161}, {1.0004266672168498`, 
    0.7265942355468452}, {1.0261754959161706`, 0.6894769685265119}, {
    1.0012940296881983`, 0.6648866819237269}, {1.0261754959161706`, 
    0.6402963953209421}}], 
   CircleBox[{1.0304759673577757`, 0.6157502635586278}, \
{0.025006521409577154`, 0.02500652140957682}], 
   {EdgeForm[{GrayLevel[0.], Opacity[1.], AbsoluteThickness[1]}], EdgeForm[
    None], FaceForm[GrayLevel[0.]], 
    DiskBox[{1.0758252313459047`, 0.5367966889227291}, \
{0.02500652140957693, 0.02500652140957671}]}, 
   LineBox[{{1.0470987726627876`, 0.5947775044577209}, {1.0656904544596717`, 
    0.5606569361472297}}], 
   LineBox[{{1.0177866541720344`, 0.5920728306440592}, {0.9948812424348901, 
    0.5581919435862519}}], 
   LineBox[{{1.0626933739408841`, 0.5176611612197894}, {1.0007200031236572`, 
    0.39422669946507527`}, {1.1410659482253709`, 0.39304595681543253`}, {
    1.0897567451485684`, 0.5227714653859682}}], InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztnb2us8gZx1GSIreRG+AeyA0gbVqajRTaoE2kiHLdkY7OHRVp2IZIEdvQ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       "], {{0, 181}, {242, 0}}, {0, 255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["

1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ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         "], "RGB", "XYZ"], Interleaving -> True],
      Selectable->False],
     BaseStyle->"ImageGraphics",
     ImageSizeRaw->{242, 181},
     PlotRange->{{0, 242}, {0, 181}}], 
    Scaled[{0.7515579243293898, 0.33645660067939565`}], 
    Center, {0.04601460310023037, 0.05000585685838109}, {{1., 0.}, {0., 1.}}],
    InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJzt3T9vMs16BnA2SZGvkS8AnwG6VKCkheIcKesy+CRShDuooIMKKtOYBhrT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       "], {{0, 199}, {585, 0}}, {0, 255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["

1:eJyVeQVY1M23/3w3Wdilu7u7Q7pLulFYllrapREkRQEVLFRAkRKREgwQEQEJ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         "], "RGB", "XYZ"], Interleaving -> True],
      Selectable->False],
     BaseStyle->"ImageGraphics",
     ImageSizeRaw->{585, 199},
     PlotRange->{{0, 585}, {0, 199}}], 
    Scaled[{0.7067412439967202, 0.585643278278865}], 
    Center, {0.11478505329741127`, 0.03676154777244144}, {{1., 0.}, {0., 
    1.}}], CircleBox[{0.3636937253523873, 0.3926086447229713}, \
{0.02185353707837323, 0.02185353707837312}], 
   CircleBox[{1.1393791730115963`, 0.3936019679044167}, \
{0.021853537078373453`, 0.02185353707837312}], 
   CircleBox[{1.0007262504392638`, 0.393645699113663}, \
{0.021853537078373675`, 0.02185353707837323}]},
  ContentSelectable->True,
  ImagePadding->{{0., 0.}, {0., 0.}},
  ImageSize->{833.69140625, 627.},
  PlotRange->{{0., 1.3333333333333335`}, {0., 1.}},
  PlotRangePadding->Automatic]], "Input",
 CellChangeTimes->{{3.604232799156579*^9, 3.604233229475752*^9}, {
  3.604233331818173*^9, 3.604233622917281*^9}, {3.604234388592593*^9, 
  3.604234441557078*^9}, {3.604853885839023*^9, 3.604853912095491*^9}, {
  3.605733401713355*^9, 3.605733492655857*^9}, {3.605733528430047*^9, 
  3.6057335803950577`*^9}, {3.605733617793138*^9, 3.605733634658758*^9}, {
  3.6057338040044813`*^9, 3.605733955531863*^9}, {3.6057339872256107`*^9, 
  3.605734004736169*^9}, {3.6057340426759253`*^9, 3.605734067815218*^9}, {
  3.6057340983729277`*^9, 3.605734237113038*^9}}]
},
WindowSize->{1030, 752},
WindowMargins->{{8, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, \
2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 68, 1, 28, "Input"],
Cell[628, 23, 210297, 3546, 642, "Input"]
}
]
*)

(* End of internal cache information *)


==> Pictures/terrain_contour_tree1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    720416,      11973]
NotebookOptionsPosition[    719004,      11928]
NotebookOutlinePosition[    719360,      11944]
CellTagsIndexPosition[    719317,      11941]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Plot3D", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Sin", "[", "x", "]"}], " ", 
      RowBox[{
       RowBox[{"Sin", "[", "y", "]"}], "^", "2"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"Cos", "[", "x", "]"}], " ", 
      RowBox[{
       RowBox[{"Cos", "[", "y", "]"}], "^", "2"}]}], " ", "-", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Sin", "[", "x", "]"}], "^", "2"}], 
      RowBox[{
       RowBox[{"Cos", "[", "y", "]"}], "^", "2"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", 
      RowBox[{"2", "Pi"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "0", ",", 
      RowBox[{"2", "Pi"}]}], "}"}], ",", " ", 
    RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.604199969692265*^9, 3.6042002444074783`*^9}, {
  3.604200300875227*^9, 3.604200431544886*^9}, {3.604201082462295*^9, 
  3.604201096528167*^9}}],

Cell[BoxData[
 Graphics3DBox[GraphicsComplex3DBox[CompressedData["
1:eJyEnXVYVcvXgLGwuxC7O67dYOe1u7v72ond3Z3Y3WIcWyyugQomCAIijd5r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   "], {{
     {EdgeForm[None], GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJxFnQXYFsXXxp/Y3rW7xe5AxcACu7tbsbtbUTEwUBC7UMDCwG7FwsIWsbu7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         "]], 
        Polygon3DBox[CompressedData["
1:eJwtnHfgTuUbxs95x3nPeEOkrUJSorS3KJJKoWhRSiUhCk1ZpVBGQkJmi5D2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         "]], Polygon3DBox[CompressedData["
1:eJwl1nuQj1UcBvB3d9k7sjbXsm0IK7edJmZMjevIZaJlVdLusAy5L7tSu9uM
3GeSFJtGqYQwUsO45FpKaFKjpppmisltDBFKS7L6nHn/eGbO9znP83y/v/Oe
993NHTOtYGpiFEXToC68kBFFE5Ki6GxKFK1LjqKszChqBDusD8GchCiqoMlL
j6Kj1rW4q3APTXv4kW9yahQ9WSeKFtB0wo1Wz6PpTP8MbnhaFLXUdBftTmhL
sxY3TP+jhhhJu059APbibuJm4z5T1+rd2foCrlzGUnm1cJbulKzTcEedJLOA
7gjM1zebdyo0VK+EAbjv1Ftp18qZz3cG35TvHz3qW2/Woy9cVrfGD6CphOX0
Rbw/4zvY/9jvm0CfSnMH18X6D3wF3Qr5Eb4r7hKuEleNa4MbJGswnCQplpeL
y1cnylvoGQzAldIO5NnLu0XGeVxT3G/Wx8JZ8TZT34ISnt/5l9m7S1YJbSP7
G+iKZE7LiDNDdoJ6Jl0a3T7cLOsIt8Bec7pT8K16EZxzVt3k11hnky2kXQT1
ecfge5tvhL79cUtk3eBtZL1T37b0n6r3wLv8B8N9wVXT1eUfpf4VVumRgyuE
9WbIpq3EZ4T59Fgq/z31ULr96hF0i+mS6KrwmXTD9eihfi48Jz2GqWfRtbPf
BX+Kvh/uKGSYbT1uoL2E4A2/g+82/gveQnUDutk8f+Nr6FrSvS3vuv2LuAz+
XJqJtP2dwR71RroTNH3DMzHrK7if4Ey4K/iNuLM0v0ATedft1ZP3hno5NMSl
w4vWvfRoIXco38vwIO52cvzehfevNW6l+TJlFOGT+VLxFfbn4g7BSX1b0a3G
bZH3ETwQnhuuXpiBZrOMPLrVvPP0u+YMcul6qpvSzbB/WV1IX4e3FNfGzNvp
VuGOh3sG8/Q4rP4KsuluyWxsvY9ukNwZ8v7F3Z0c3+dwr6fjynnbht9vlm0y
WuLmwOvWP+Dz8R0y4/c1vLdv4RZAPdxNednWu8O7Km8s33joZ/2NmT8I94vv
Iagy8zX1X3AvbyUuz/p6mFFua76ycM7hzsqrxn8d3kE9is0wJCV+n6ar/4Mm
9vfTDdarjHckrtR6Ml0v+qfVXfWptn4z3GfnmIUrT489wbtVxmU9ZqbHZxTO
6hPcxTAH7yN8p8P30HyLaWbz96Qr1GOcvefDedIdo/kzJX5W4Zk1w53HjcdN
pO+IS4Me5t/PdwDyacalx+cWzu/9cC9p8sP3gO5SmA1a0CXoM152Lt92XA1N
c/yFMGtyrO+Eu03XUX1OXpncV+UnhvMPZ2qW3dCObw0+y373cK9kdsRtxK3A
VeEWy2iA6y2vKHwfcXl0fdRX4Yr1LlitzzX1HKgy3w26dMjhXSJvprwp4azk
bTLHGngqfItxpfQZfKkwxfoC7vFwD8O94D+hrtCjwt+yD2XVp9vsOZThyqEz
TWM4zvM9FIdvMe87tHP1vWq2HBmPhu89vkyPK+pi2hS+TvKq6V7CNQtnoE6i
3ZcczxJmSgu/CzeM7qC8veE7rR6LP2w5i+4J3nHh747M16yXpcbPKsKN0rc9
72NhDmhFU4PPkrNDXh97JfIqocD6c9xue7XhOw6T/N4NfEPC3011d7qLuK1h
Ptw23H0yW4TnAwky5sq/H/ewuhscMcpAuiH4bmYrwY0O3zX16fT4f4ovw7cd
EvlO0m6ybpcaf1cn0UzANcAV8PbAPYv7H07hE2A=
         "]]}]}, {}, {}, {}, {}}, {
     {GrayLevel[0], Line3DBox[CompressedData["
1:eJwl0ztsjXEYx/Gnej09pQwmoi3pTbR6NEKqNbh1QBMHCwYMgoHNbVARoqQi
FtLNgKQkru1grkhjPKhbqy0iNhGXhEF8/ulw8nx/v+f25nnfU7f/aP5IUUS8
9ustiUg8WBzRBM7QPysi5vI20b9xDd6BL2Qj+uRb6erSiF+ZiIP8AV4Xbz4v
WxlxmreFnof78W68Qe+UHTfou+oP877TQ/QQnTPrJO8Z3Y778Ms0W98T+ev0
cvO/8p7Tt+mVdLcd/3jD9FZcNSviKT6gr1FdLT0hvuDVizX0uFhWZj6vji7H
r/Alz1OBx9LzlkcskftQMnOnnLiRV8+bxG/SfegG+i3uxo34HW4SM+a8x0tx
JR7HazzvMvqym06bMcHr5LWmPTirblLsMSvHm8J71Haobac/idO81eIK+qO4
z60KvKv0djyCM/iHW+xM96UXqPvrRnn6Fn2MHpDvVXeNbsOF9H7xmLs1e6YR
ulv9Cd438SH9SF+bHYd4e/UuxrvwRbkvZrSp20wXxFO8z7wW3MnL6z1O9+hr
Sd+e3ryaRXjUzoyd6+nz6qp5w/rW0efoB3JzeF167+PZ+J5Yle6nplatEfFY
vOKGHbyz+qyLbW7Zkd4H7pdbJVeRvp30HZpRnu4pfwdLxx+ckxuVWGheadol
tvIGCWNjyIC1uDj9fzQ1y2mLm/xSfkPRzP/qP/CQYrY=
       "]]}, {
      Line3DBox[CompressedData["
1:eJwNzzkyA2AYxvFXYxIyE46gsyUpbPfQ2GKLiF1sQa1zC8okJqPXkuUG5AI6
GsxYCr/iP8/2fsU3VCjPHvZExBw+EhHD/REj+O6LqNJUb8RjMuIaT1hPRRTo
qG0M42jKN/oyv8HPe3vEH2NCvyif8EXbAn/K3+qzWJIfsGmr0rRuEk03Lbyj
ZHulDX2GZlFze0a3bHn+he/iGW/4wr37uq3lZorfpstym/7Qov/W3e3INVrB
Oe5sf9jV/9IBb6fRkffw6d2gPINV+75uhV7JF95fYk3O0QNbm/4DF4wx3w==

       "]], Line3DBox[CompressedData["
1:eJwVzz1OQlEUReFDJag4AhLDELRSxmDlDHyiJaA4ChUsGASxcAAaNVIKCgqJ
Fo4CFQETf75XrKy9z7335L1iUt2uZCJiC1/ZiLvFiONcxAN+5T+0liN+uLAU
cWLeR2Mh4trsUe7wKT9h190KD5CXN7DuXVWf2r+ib6Kmz/Sy/CwfYIg9vcGJ
nYe8w6N0L0/t2Xc+9+5SnqGtX3HTnYv02/UbvsWL2Zqzs/R/uIse7pFxr4RV
ue78285E78pHeDM/18f8nr4zm/AHPvGq/wNizzT4
       "]], 
      Line3DBox[{2338, 2585, 2584, 3189, 2337, 3051, 2268, 2336, 2471, 2575, 
       3188, 3077, 2335, 982, 1303, 818, 1194, 733, 3146, 2736, 2470, 2334, 
       1751, 2582, 2333, 3164, 2469, 2468, 2332, 2467, 2827, 2466, 3163, 2331,
        2465, 2826, 1622, 2330, 2580, 3145, 3094, 2329, 2579, 3144, 3093, 
       2328, 3076, 3143, 2573, 732, 2327, 730}], 
      Line3DBox[{106, 1304, 415, 1494, 107, 1495, 108, 1370, 610, 2180, 1196, 
       109, 1117}], Line3DBox[CompressedData["
1:eJwVzksug2EUBuBjUlEdiEQaogOhrSpqCZQBepMuoQtgBUTRGhkY1wJMbYCZ
qaK6BbdN9PkHT8553/P3S1c6Z+3TqYhoszMT8ZeO+OeWk9mIFg+ZiIpbTtey
L7EtL8tN+yJb8qc84olfftjUf5v3vinRt19485yyW1bXoKfPsqEbpyJu7AuU
5Hfzg2u+3NZ1b/YhV8l/8FY/eccsutXMOl23cvI2x3LB7dA84tJtoN+3V8m7
Tct1MvILz6zpU7oa837zKK9SkO941c2x59tdDpgASVQlsA==
       "]], 
      Line3DBox[CompressedData["
1:eJwVzbsuA2AYxvG3i7R1HEWTUqdEIpEahdZCZ0WdNhfApHVubejM5gKMlLnX
0BbXYJG4BD/DP8/z/t8335c7PC4fJSKignwqYqM/ooxBvOBhIOKEz6YjnuW4
rHJVfc1+HSXk+KVkRI2f0De5LSy7vTVv66d2k3pFf+LncWdu48zuVY5yK+i4
6eIX53bfsuj9Hdlytysv+Cn9Q/9EDz+Y64t448dQ8Nalu2k9gyH7Be4RLf3q
/19ZRwPvbkbkNT8ss+6KmOHr3CIy5lXccw3zrKyZ99zvo2k+kDd2X/IPpeso
tw==
       "]], 
      Line3DBox[{120, 1203, 620, 1128, 2163, 119, 619, 1896, 118, 1499, 117, 
       675, 116, 1498, 617, 115, 1497, 615, 114, 1496, 1200, 614, 1122, 113, 
       1199, 423, 1309, 2219, 112, 1198, 613, 1121, 111, 824, 612, 1893, 1118,
        110, 1197, 611, 2157, 2108}], 
      Line3DBox[{2355, 736, 2599, 891, 3223, 2833, 923, 2601, 1945}], 
      Line3DBox[{2387, 2645, 2644, 3201, 2386, 3052, 2274, 2385, 2498, 2635, 
       3200, 3082, 2384, 1055, 1335, 855, 1243, 757, 3155, 2745, 2497, 2383, 
       1852, 2642, 2382, 3168, 2496, 2495, 2381, 2494, 2842, 2493, 3167, 2380,
        2492, 2841, 1652, 2379, 2640, 3154, 3106, 2378, 2639, 3153, 3105, 
       2377, 3081, 3152, 2633, 756, 2376, 754}], Line3DBox[CompressedData["
1:eJwNzE0uQ2EUBuBj1NLuoKMGkTSxAbYgktLeW1V/9VO/tQrSjprYgFDFGkwx
MqZYB9WhZ/DknPc9937F5vlKeyIiyuxMRvxNRYx5pJ2LqGcjtvWpXMtHzLIl
J3Jqn2FT/pK/eWLELxv6H/PKNyUe7JfevKDhNq1LuNevsq5bzEQM7GXq8tD8
5I4FtzXdu/2DPmfe6nrj1Ky5HZsn3LrN6zscyalbyzzkxu1av2/fI3HLy1UK
8isvVPU5XYVl/zzLFebkHm+6JXZ92+SAf6AKK7k=
       "]], Line3DBox[CompressedData["
1:eJwVz8suAwEUxvEzbY0OXsLOWuIuHsLeRiKUVIlYWHsAEjsPIHZeRMuS6IRQ
twohbiuX3yy+/L/zP2cmM4PzjdnVJCLm5DOLGOmPGJUzfaEv4hyPBiJ+qhFf
emL3jftcUx+TX7txbMmF3aLn2rjrZoJrm//cTOoncpBG1LjczZQ510Of1k/l
0HOX5hX+Co8xwSYu2d3odb2DLSzhEF+TW73B3eGOd5XxXta5B1x2U8GubHBP
xT3Xg8+yyb3gNpcW/2tOvaeEveY1vqxnXAWrXK535VV/xDfcwwyH3dflXd9y
/4EzdtfF98s/BHM4gw==
       "]], Line3DBox[CompressedData["
1:eJwVzTsyw2EUhvGTZJJI/hGRhFrsw6hYgEptAcmQjqBRKuXmPqNUaM2gCtug
MLEGd34pnnnO+55vztfYaK01UxGxjqQYsZxEdAsRC9zjO26XIormkX2f3zHA
of5Rl5ifeMgfWNGn8aoryTtu1OQrbOs+dUe6aX7m25w3+i+5K5d5icc4Nt/z
Cfd4ZvK3Ow3zqfkbZ+jLFf5Bx61fbno3y3/Y1QUOdFW5bL7BqlxHTXeORXcu
+IHrnLHbRNbbS3luct9uS5fT7SGPgW7e7lr/Yp7S7aOAMd7wD+ewLgQ=
       "]], 
      Line3DBox[{2577, 726, 2570, 727, 2000, 817, 729, 2572, 1963}], 
      Line3DBox[{2608, 1444, 1445, 1440, 3244, 3040, 2440, 1787, 2359, 2439, 
       2853, 3139, 3080, 3031, 1324, 1325, 1028, 1322, 703, 3211, 2742, 2475, 
       3009, 1582, 3008, 2358, 3194, 3069, 2702, 2605, 2700, 2438, 2701, 2474,
        3193, 2604, 2437, 1792, 2357, 2436, 3138, 3101, 2356, 2435, 2909, 
       3137, 3100, 2602, 2434, 3192, 2603, 739, 2600, 702}], 
      Line3DBox[{488, 1037, 467, 2281, 1421, 489, 2224, 1328, 490, 1329, 470, 
       2123, 1042, 492, 1330}], 
      Line3DBox[{506, 1052, 487, 2185, 1222, 485, 1414, 1378, 503, 1908, 646, 
       502, 645, 1907, 483, 500, 1824, 481, 2362, 3196, 479, 1217, 478, 1930, 
       683, 477, 1929, 682, 474, 2226, 1331, 494, 1046, 472, 1804, 472}], 
      Line3DBox[CompressedData["
1:eJwVzjlOAlAQh/Gxce+sTbSRwgug7LIllnIB9QDICbSQhM4LuCaK0pAo7tpp
o15DQy9cgB/Fl2/mP+/Ne8u7e1v1iYiooTobsTMXcTsTscJ3fDkdkeIvsx4n
+Z6P5iO+1Wn1Dz/wGtcnI/45oz+0Y8m5No5l67iSZc1+eXEq4kSWQlufk29z
H4/qD37ia87zgr88c9r5F76RFzijP0UW+97akOXUZ8ijJSvKNsf3sOrdkv4V
CTve+JPL3PD/gjPv6gqa8oPxTtk5iujIqmZd+Z+6JLtAGQMMMQIvfS2C
       "]], 
      Line3DBox[{2637, 750, 2630, 751, 2012, 854, 753, 2632, 1973}], 
      Line3DBox[CompressedData["
1:eJwV0LlKQ1EUheHtROJQpVfwDQKm8y0sBC1FjBqJIhKHF1DjQIxpbC0lib5A
Gp9Bm0ScCiEgCOk0Kfxu8bPP+tc+h8udXdleKA5FxCL2JyI+8I4D9MYjWumI
ymREFVco8T/87VTEkZzCA+6RRk1X0406N9HAGK75prtbuoG85/zNDbxf4Prc
Ltfl+lye++N2uGcu63yJCxS5J27D3qf5Jr8mbyffL9+4m7M3h3OcYTPZ0d3p
XuQTlHGKdd08n8GhPIwRfKUi1nRV9x7Ntlnnl+1lEck/4WbMaSxxv+aq3Qrf
MY/lf1YxNTQ=
       "]], Line3DBox[CompressedData["
1:eJwVzrsuA1AYB/DPUpQYtC6biM6kbtXdE4jRJTGLrhIx8AKlri3q1phoF7c3
6HMwu62W8uvwy/98l3NyRtcKCxsdEbFIORnxwzcVcrz3RNz1RlzLW2441Z+l
pr+rHuKVF4ZZT0QMyGeeGKTRbe7OpNmJnCGvt+2N4Fg9zZzelvrPnSP1BEvO
V1xyqB5nsytiSn7xyUH7barurtpbocoFJf2+zog35wrnnLGvP29/hB11ijS/
dvfM6v7SlFke22/ay9Lv/GCWkWMs67Vk0d69/ocsq/8BA24u1g==
       "]]}, {
      Line3DBox[CompressedData["
1:eJwVzj0vg3EUhvFDvOs30BCDDkYlkbSLpKSDpqlBE0tFJCKNiqWDjUS/gxgM
1WIwWPgEYvLyEXQwY9JJ/J7hznWf65wn/2d253CjMRARm3I7HLE9FnEyEvGI
p5hNRdT08mjEmflcWrLMT/MzcmX+tO9gjt/jquYMdrkbvMY53OLr2Hb3wD0l
b8mzt4vci/7l5hVrOO/2gn8z/5jf8YDb1fP4Yb7DHubd5fR9u2/zX/KNrPCr
/JqM2/VlQgp8k2voJZzEe0zhOh7hMXbcTSX/Imn59a8VbkEftM9iUyr6Jb+o
D+lLyRvyD1sUK/o=
       "]], 
      Line3DBox[{1450, 762, 1917, 1673, 3124, 2213, 1690, 3172, 1691, 1461, 
       1708, 2080, 3225, 961, 1102, 764, 3176, 1921, 766, 1300, 976, 3045, 
       1397, 1396, 2028, 1622, 1623, 1889, 3206, 1003, 1308, 1002, 1121, 777, 
       1925, 1764, 3133, 2222, 1791, 1792, 1509, 1809, 2119, 3230, 1034, 1138,
        780, 1929, 782, 1332, 1049, 3046, 1399, 1398, 2047, 1652, 1653, 1912, 
       3209, 1072, 1338, 1071, 1862}], Line3DBox[CompressedData["
1:eJwNzLFKglEYBuBPpJRqsslqaXSuqaWm3KQaImkIJEEFc8v+paGgwW6gQboB
yb0UM6XuwKFuIdqcpWd4eM/3nu+c7Urr5CoVESV6SxGb2YgtOssRG/Kb/lpE
Xt5mIg71Xaq6ojzVPcsX6nZqNHjVv1G3dyeHDCi4W+FJvyp/dcfe/skzea4v
y4p5Ju/lOyN69nfYZe7uQP6wz4P7S11KJv6oOjed0+S4sdMmYWz+oMOUCUf6
HOsszC3vw/laXvivLRP9Ho988UmRfxIoKFI=
       "]], 
      Line3DBox[{8, 569, 2652, 23, 577, 2657, 38, 953, 2864, 53, 2307, 1168, 
       68, 2320, 880, 83, 2332, 98, 2345, 673, 113, 444, 2595, 128, 626, 2700,
        143, 1026, 2908, 158, 1217, 173, 2369, 901, 188, 2381, 203, 2394, 688,
        218}], Line3DBox[{1454, 1680, 2017, 1681, 3126, 1682, 1609, 2214, 
       1610, 3130, 2056, 2057, 1613, 2024, 3220, 1614, 2026, 1725, 3184, 1885,
        1726, 1727, 3185, 1618, 1736, 1619, 1738, 3188, 1628, 1756, 1629, 
       1492, 3150, 1768, 1895, 1769, 1499, 1782, 2036, 1783, 3135, 1784, 1639,
        2223, 1640, 3139, 2064, 2065, 1643, 2043, 1644, 2045, 1826, 1908, 
       1827, 1828, 1648, 1837, 1649, 1839, 3200, 1658, 1857, 1659, 1540, 3159,
        1865, 1916, 1866, 1547}], 
      Line3DBox[{1455, 1683, 1684, 3127, 1876, 1685, 3170, 1686, 1465, 1715, 
       2025, 3234, 1105, 1881, 1357, 3050, 1406, 1364, 1365, 1108, 3186, 1737,
        1728, 1484, 2268, 2269, 1493, 3151, 1770, 1771, 1896, 1773, 1774, 
       3136, 1899, 1786, 1787, 1513, 1816, 2044, 3236, 1141, 1904, 1379, 1414,
        1386, 1387, 1144, 3199, 1838, 1829, 1532, 2274, 2275, 1541, 3160, 
       1867, 1868, 1870}], Line3DBox[CompressedData["
1:eJwNzjkvRGEUgOGjsBT+gFLjH1haQ6sZkTBUxFSDQkSimRkak/gJaokgUSgQ
+zKJmYwltspSoBJrpZjEUzx57z3f+XJv8/BEcrwmIlKs10aU6iPK9JJuiJht
jBjVPu9bus0mXyw7+9QPNuoisrrLDgfssc+YvZwec0SRE1bMT3WOQ/crvv+g
U+aPZs88MeLb7bpo3qHvdtq0lUm66ObPPKHT9jo1415Jy5zxy6qzH/2myfm8
nrNkXtErLrikwA3X3HPLmr07XaDF/ap/Tmje/MXsjVdmzFI6SI/nAe1niH8Y
XT11
       "]], Line3DBox[CompressedData["
1:eJwV0L8rxHEcx/G34b5nOD8GdIPhZLhBnDIYlMV/cNvVGc4fwGD3HyD5NSE/
UhQSRUpKtymZTEdhwC0WjPL4Ds9e7/fz/f686/vtm5opT7dERBVJEjGOp2zE
BC5xgcVcxF8mYsysrt/BMM7RwBm+zUfNN9RF7Lbawxc/wjfVn0jMmlyJm3S3
jetAO174AX6d/7X3g5q+wa9yRfVKelOW5BAezfr1g+pneezNEebt35sVuGv9
Gu7Uh/IBB6ib93JL6lu55casd5vyxizPfajfccJv66/4LlnRZ/hs+k045Tv5
Zf7Nvdf0H+r3+ZxcsDMne2Q39vAPyPs0Zg==
       "]], Line3DBox[CompressedData["
1:eJwVzi9LQ2EYhvHHMM/CbIKwtrmwqJ9AEMPUIIgYDDLXDCoYTIJfQMdUcLqg
4B+OYJgOliyCrA2MJovVYrEJ+jvh4nre+37e95xSY2d5eyQiVpGMRsxgPB+x
zyuFiL9cxG0ScYNp7Mr7/CO/4ktU0bS7peuZv3UL3pjHI4qyGn/J23yGdfuJ
fNOdJ/7UdfgCv7IGuuYP+Z7dqvOUe3V+l1W4kL3Di/o32bn9NobZv+PBPJCf
8gleZYd2l/je+UU36Y0yUnR0fV3J/Kw75hbW5NfZd5C619M1+Sj7nmwOd+ZU
vmF3zHnCvVk+wD/YOy9g
       "]], Line3DBox[CompressedData["
1:eJwVzitLQ3EcxvHfkOkJFl/CwCL4BrQPgwsyGCYVXDPMYLEMFGTBNLzAUctE
kAWD4OUViMlrcwoaHFpkiIKiIPhZ+PL8nsv5c3Kz88VKJiImkfRG7CQR2+hB
lS/1K+gWnyKDBX5C/pWN2O2LaGAIFfkDXbW5py2MuxN6h5r7l/7gG3P2z95Y
9Naw+w9lHOoe5aP2IzjAk/xWvuL+pB94x4y84Psb+3XdGjryknxMfi7f5Ddw
1v1v5OXX/LLtFb3EoLsu39Nf8FX+lb6gjYL8yFtlmwF32n0H+7qmfNq+oZui
p1jSvdETHOMfVxg2UA==
       "]], 
      Line3DBox[{1545, 1600, 1932, 1851, 1537, 1596, 3168, 1656, 1529, 1592, 
       3198, 1823, 1521, 1588, 3196, 1811, 1516, 1584, 3195, 1796, 1510, 1581,
        3194, 1794, 1503, 1577, 2283, 1927, 2004, 2003, 1496, 1573, 2002, 
       1924, 1750, 1489, 1569, 3164, 1626, 1481, 1565, 3182, 1722, 1473, 1561,
        3178, 1710, 1468, 1557, 3175, 1695, 1462, 1554, 3174, 1693, 1452, 
       1550, 3248, 2285, 1919, 1675, 1676}], 
      Line3DBox[{1546, 1601, 1864, 1854, 3158, 1538, 1597, 1853, 1852, 1530, 
       1593, 1909, 3207, 1825, 1522, 1589, 1824, 1813, 1517, 1585, 3197, 1812,
        1511, 1582, 2209, 2208, 1504, 3134, 1578, 1781, 1766, 1497, 1574, 
       1765, 1753, 3149, 1490, 1570, 1752, 1751, 1482, 1566, 1886, 3204, 1724,
        1474, 1562, 1723, 3183, 1712, 1469, 1558, 3179, 1711, 1463, 1555, 
       3239, 2205, 2204, 1453, 3125, 1551, 1874, 1677, 1873}], 
      Line3DBox[{558, 555, 2746, 686, 289, 1335, 518, 1334, 280, 2855, 933, 
       502, 896, 2838, 273, 1326, 465, 1325, 268, 679, 2741, 446, 675, 427, 
       2737, 671, 255, 1303, 390, 1302, 246, 2850, 919, 374, 2822, 875, 2821, 
       239, 1294, 337, 1293, 3020, 234, 664, 2732, 315, 316}], 
      Line3DBox[CompressedData["
1:eJwVza8vxHEcx/G32SHILtjNLt8lQVBIZuJdEE7i9k3mt2AEm9mMnS82ygn+
AIVgkmJzTDRjd5sfiaSIiseF516/Pj/y0/OluY6IqCDtinjojsj1ROzzLTqD
KlJsYFx/htS53d6IA3qdibjQbfKzuix/o7ukW/KUvp+/1Y3Jd3wDA3jUndsn
9BW5iYJ/GijiyX5oe26/LbfsCb/A32MRTWdedEv8l/2TrmAVJ+4e020ktoxz
dezpT+m3u310B4P2HznLL2NI/pULfBHD8p98xZfdX5NH+JK3X1FGp+7I9qZf
l0fbindMyh+0Rv8Bfp80PQ==
       "]], Line3DBox[CompressedData["
1:eJwVzqtOQ1EUhOGF4CK4VNZAgqIWBLQCBAmihpJCCQkGmmAQ5yQ1dQguaROe
AYGjxQECgkK1AsMlPEDhCcBU8h0x+WfWrL2y5+tpNRmJiG3aGI/YmYjYpRJ/
j0WsYXsyosmv0DJV5eFoxBx/qZ/Fd2zgJubwDmewgim+4jS2cAp/vF93528s
4peOza7kVf23vIYDTPFLd0SLfEKf5l38wCW88O4g+4P8RmW57/4Tf6p/xBfc
t7OAt3IHb+x1+QK/p3vGTnbb/CTr+Qd3SnKbb9GWvWv5UH8u1/EM89jT9ekf
nUMtmA==
       "]]}, {}, {}}},
   VertexNormals->CompressedData["
1:eJx0fHlcTd8XdkoJJWOIUiESCSVRd5EMDeYkY+ahEjIrpUHJUDKVMRqlIpqn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    "]],
  Axes->True,
  BoxRatios->{1, 1, 0.4},
  Boxed->False,
  Method->{"RotationControl" -> "Globe"},
  PlotRange->
   NCache[{{0, 2 Pi}, {0, 2 Pi}, {-1.2489739382489384`, 
     0.999999999999874}}, {{0, 6.283185307179586}, {
     0, 6.283185307179586}, {-1.2489739382489384`, 0.999999999999874}}],
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.604241028952051*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot3D", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Sin", "[", "x", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "y", "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"Cos", "[", "x", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "y", "]"}], "2"]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Sin", "[", "x", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "y", "]"}], "2"]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", 
     RowBox[{"2", " ", "\[Pi]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", "0", ",", 
     RowBox[{"2", " ", "\[Pi]"}]}], "}"}], ",", 
   RowBox[{"Mesh", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"MeshFunctions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"#3", "&"}], "}"}]}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData[
 Graphics3DBox[GraphicsComplex3DBox[CompressedData["
1:eJx0XXdcT//3bxel0pZVZvbe430jRCQkmySbyJ4JGaXMImUTsj5GViSZUUJK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   "], {{
     {EdgeForm[None], GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJxNnXf81tP7x+/Pvfd9v5tKUUKhjEg2qVBJySYNlcgIZRaRFNKykzZCMiJl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         "]], 
        Polygon3DBox[CompressedData["
1:eJxNnXf81uP3x+/PvfeIJCFpIRHKSBSSQlYlJCSUSoqS7BQSFUU2hQYpsyKi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         "]], Polygon3DBox[CompressedData["
1:eJwtmnWglUUTxs/NE/fcc+6hQUBaSQGRlBQUAelGUlQaJFVQQBoEBUFBupEu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         
         "]]}]}, {}, {}, {}, {}}, {
     {GrayLevel[0], Line3DBox[CompressedData["
1:eJwt1ElsTXEUx/FDTaWeIRGLChVUK5Qagnq1qIQEsWhYYCNCTGmJhaG0NbQx
LywQGxGJoTEkShNCWbRESCxqHjqYEhYIC6ISfG5i8XvnnO8Z/sO99w1fvr60
vEtEZPup7haR+HUZEXmcHeKz3SP6Y0cyI2ZjD8T3aRjWhC3EOvtF7FVbgHUZ
ENFPfjV+HBvcI6IYH4Tl946owvOw+ViJeBYdxOZjS7GUWR3WP4md178W+ya+
Kr4qPqluK/ZL313sirie9mKj+0Q8xhbb8HW1x7AC+xlv7Y/4feyv2jP4FOyQ
+j94/54RDdgZ8VnK6hoxGWvGKu1ntL4crJV9hI1ih4kvWuc1f5Xax/gHve9p
uNw6bC2toSdyB1IR+xM5y3qsnMroqdwnPR9phL428zbiz/BC/iisnX0uzuVv
lnuRnJX/ks1jX7Gf9Y/hv+bPcLax/Df6WsXT3UEaK8Aq9G+jtuRsbBVV0w7a
Se3JM8yK6EoZVKhnN15DHcl74D6KzO0mN0nuHf8NPo2dKH7L1qptwb6rOYyt
FK+gJuyUfWZiKXexKHmu2AYzs/V1ehalWErtaXwT1mxGtfpOz+0olpPcL7Wo
fYntwUY6X77zNWFz9G/BvrKXxfVmnFC3Btti1jKzKsXbaQk203u0T11H34gJ
euZhv+2thV+Bj2Nz1abxUrPmmrHAjIHYOOymb6CRStV+t4eh2E/vRSZ/Flar
x/GiwZwS8Q9BDXZP3jIxxLxsKjbzDtacnINsJ26zt6iRbtINUhrl1iujtHk5
5l7DXUlc4Rdhu8x3rCgys0FOaUzFeyXvPet6Y7BB0+R7JN8SW4gP0a88HtrY
JX4BdhmoJyMj7Z6LaWYi7AJdpIxkLYvMSPZE+frO4XVkdHxxH935U+Ry///P
/AMsuImk
       "]]}, {
      Line3DBox[{1447, 3778, 3779, 4511, 4512, 4510, 4271, 2359, 2150, 3777, 
       3776, 2357}], 
      Line3DBox[{1449, 2152, 2361, 2157, 2366, 3725, 3727, 3621, 3728, 3620, 
       1938, 3622, 2451, 2161, 3419, 1483}], Line3DBox[CompressedData["
1:eJwV0M9L03Ecx/H3iNVm2hpG5mXRHxChSIKkBCMtbQSjKOjQ8DqwwMqLutjV
c4cgCPEkMgR3MHJi0FgipRdD+wWdgkG36N5jhxfP1/v1/ry/n8/7e2n6cXEm
EREvqJaM+JuN+Ee7ZyLy6YjPOIFT9DQV8agn4sC5N+p79FP/5amIQ1lJ/Yr/
wa/xv/ArJk5GbOCV7og6HpvpPhtxhO/UeflvzMraeFfd3xUxbG5Uds25TRzD
ZW8YxG33XNUf4WuyEv/QzH16wN/BKbrR2aNzj/m3dIsfp2/8nrkV/mMmokXP
7b2Hn6iXquYv4Bbu0HfnK/bf9P0Tp52VFfWT8obsizrNN/mM/m7n/djG87hq
rz4smCm7/zbm1NvySXwiK+C+egEv2vG17Jk3fsA5TPk/Zbzsnpz+LH9OdpN/
b6ZB1/k6rtOi/jy1zDepylfoDz9grsEP4RL+B2J3Ry8=
       "]], 
      Line3DBox[CompressedData["
1:eJwV0T9I1WEUxvHjYHbNyquBJGq42OSkBEIkkeKgJiVGIDQYJhEoFkhbtYha
EEFgFEEgIjWERCKBKNYQpKSVkCBqECH+C5WWSMnPHb485zznfc59398tbum4
2J4WEU/xJj3i2dGI56hJRlSnSERkZUW84PVmRCTUA+okPYZm8+9yg3QrO2JN
Zhd7uO/8W/rlSMQ3xOGIIdkH/OOy9Wa1qMNr+Z/2TNuxQtf0mQcitmmNszu0
IDPiD822p1x9xvyK2Qf7KtVtvOt0QX+LfxOtvEe8lzKv0Mlr4T3kDelb6Q3e
8EFvUc/JXkvlUOyufbx8WoCrvEbZBm+Z0X/GV5TjFHK9I4nu1H5nK3h/7Xuv
P61+zOvHrH7C3sShiDznf+M/Iifin/Mj6krnz6LQHavoLn9e7oRZIYqQIz9l
z5JvNkPP63doE530O5foXVxGqT1PaElqj1mZ955UT/Mu0Fr9Jn8Dn3i3eeMy
E1jnfeR18cb09fQXL89/cU5dJftDv4xud+3k3aH3sMgble3xzd7RVewDsclY
Zg==
       "]], 
      Line3DBox[{1461, 2408, 3332, 2409, 1462, 4298, 1510, 4304, 4303, 2174, 
       3335, 3386, 2491, 4087, 4088, 4089, 3426, 3333, 4009, 4273, 4010, 4534,
        3098, 3527, 4085, 3526, 1464}], 
      Line3DBox[{1467, 2415, 3614, 2420, 2423, 2178, 4347, 2183, 3733, 1515, 
       2195, 3631, 4275, 3630, 4027, 3144, 4450, 4535, 2553, 4537, 2555, 4463,
        4465, 4464, 4032, 1601, 2618, 1989, 1602, 2621, 2240, 2674, 2242, 
       1649, 2707, 3207, 2711, 1686, 2779, 3671, 2784, 2787, 2281, 4392, 2286,
        3758, 1747, 2298, 3688, 4287, 3687, 4071, 3266, 4490, 4552, 2909, 
       4554, 2911, 4503, 4505, 4504, 4076, 1833, 2974, 2101, 1834, 2977, 2343,
        3031, 2345, 1881, 3055, 3322, 3059, 1917}], 
      Line3DBox[{1475, 2427, 2433, 3106, 3109, 2440, 4434, 4432, 4615, 4610, 
       4613, 2556, 3147, 3538, 4028, 1958, 1555, 3541, 1574}], 
      Line3DBox[{1480, 3528, 3530, 3104, 4013, 2437, 4016, 3112, 3797, 1481, 
       4017, 1522}], 
      Line3DBox[{1482, 3418, 2450, 2452, 2184, 3729, 1950, 1525, 2497, 1556, 
       4570, 4568, 1959, 1558, 4305, 4306, 2596, 3390, 2599, 2598, 3436, 
       2626}], Line3DBox[{1554, 2558, 1523, 4633, 4612, 4635, 2448, 4618, 
       4436, 4438, 1517, 2442, 1478, 3108, 2435, 2429, 1477}], 
      Line3DBox[{1559, 4134, 3823, 2563, 3822, 4354, 4353}], 
      Line3DBox[{1576, 2602, 2198, 3736, 4307, 1557, 4573, 4574, 4572, 4569, 
       2496, 1524, 3125, 2185, 2500, 2499}], 
      Line3DBox[{1612, 3440, 2213, 3493, 3494, 3398, 1611, 3448, 3449, 2683, 
       3848, 2024, 1663, 3851, 3852, 2737, 4284, 2038, 1695, 3668, 2263, 3749,
        2809}], 
      Line3DBox[{1660, 2679, 2678, 4547, 4549, 4543, 2022, 1659, 2718, 2722, 
       2036, 1692, 2728, 2792, 2048, 1712, 2799, 1750, 4479, 4629, 4627, 2805,
        4640, 4636, 4637, 2848}], 
      Line3DBox[{1694, 3571, 3573, 4037, 4035, 2681, 4365, 2682, 4054, 3884, 
       3213, 3912, 4055, 2734, 4386, 2736, 4058, 4059, 3915, 2049, 4388}], 
      Line3DBox[{1696, 3886, 3887, 4514, 4515, 4513, 4283, 2738, 2253, 4360, 
       3853, 1664, 3849, 3850, 3847, 2684, 2243, 3842, 3843, 3841, 3840, 
       3854}], Line3DBox[{1714, 3450, 2806, 2808, 2287, 3754, 2062, 1757, 
       2853, 1788, 4578, 4576, 2071, 1790, 4323, 4324, 2952, 3408, 2955, 2954,
        3468, 2982}], 
      Line3DBox[{1754, 4061, 1713, 3914, 3234, 4060, 2735, 4387, 2794, 3913, 
       3911, 4053, 3882, 3883, 2724, 4366, 2680, 4036, 3196, 3572, 1662, 2023,
        3192}], 
      Line3DBox[{1786, 2914, 1755, 4639, 4622, 4641, 2804, 4628, 4476, 4478, 
       1749, 2798, 1711, 3230, 2733, 2727, 3212, 2721, 2717, 1658, 2021, 4542,
        4548, 4546, 2677, 1610, 1996, 2622}], 
      Line3DBox[{1791, 4229, 3940, 2919, 3939, 4399, 4398}], 
      Line3DBox[{1806, 3587, 1787, 2070, 4072, 3584, 3269, 2912, 4623, 4620, 
       4625, 4472, 4474, 2796, 3231, 3228, 2731, 2725, 3210, 2719, 2715, 1656,
        2019, 4544, 1653, 2675, 1608, 1994, 2623, 3549, 3553, 3548, 1575, 
       1971, 3835}], 
      Line3DBox[{1808, 2958, 2301, 3761, 4325, 1789, 4581, 4582, 4580, 4577, 
       2852, 1756, 3247, 2288, 2856, 2855}], 
      Line3DBox[{1844, 3472, 2316, 3514, 3515, 3416, 1843, 3480, 3481, 3040, 
       3603, 2136, 1895}], 
      Line3DBox[{1892, 3036, 3035, 4564, 4566, 4560, 2134, 1891, 3066, 3070, 
       2148, 1923}], Line3DBox[CompressedData["
1:eJwV0M1L1FEUh/HjkJP5ktrLJOjGpZs2gwoNDAwYhgwkBZFL3QkyQ8FsgkDy
fxA0agoGAhUKGaLBRkIQ0gpy4QuWQQsXDsy2ndSnxcPzvefcc+/9/QZnivcK
LRExj9mLEVNtER8uR9TR7IloYF5ewLb8lEfte9cRUUVOrnM/D5ld11/rjXiL
orxl5qb6nFxA8lLEE/tfqL/CBXP9+styAY/xCM1kRInnsNEZ0WfmNhrqWc7g
VB7mbT5o9w5OOut+d8QX679I6P9U+yR/xHW9G7iGb3ht5rv+Mz7zlrI3flav
8A93H2FcnkBNHuO79uadNYkp+SGnuWZ+Sb/i299gRH5vZlM9LQ+j7K6U/Vn1
HAbMrepn5G5cxRW0qqe46/8+31/1334joX7MhzhvjdjjE57mfV501i/3PLB+
jpcouTPPd7Cr9xU7+OONK2Zm9W/p/QMAJke2
       "]], Line3DBox[CompressedData["
1:eJwV0E0o5VEYx/HnLrjeGVIyXZKtBSuNUSSu1GSQEt0NiY2X7WQjU8LO0mpq
UjaKNDXdrNgopelaCBtSmohostd87uL0fb6/5zznf86/aWpxZCEREevWfDIi
UxSxWhGxYWVLI27KIr5XRvTodet14rH8Tt7He3ldccRf3s8HeIo/8gE+yBt5
M7byJlwxf66fVDfIlvmI9VYYcST/qn5R1+MZ7spq1Dt4ylfKfd9cA97iiez5
Q0SiOuIV66wS+4/k5yURW+b+YJaf4A52eNOmfI1X23+I7bJtvXvnrufPdL8v
/kNOPoSj9kybSfEJ/Zz+KGbks/KL/P/jB+40xy/5JP/NF/k1n+FZ/jn/Vv4J
U+bH9BvVe7KP/MU/K+Vp+ZO6MH8O3hdEtMn21S14xyfdd8mZCfyGN7IHb3q3
nqx/Vd5s/5U8g7XmxjHHh/EX/vSmcnmap80k1T9ke3pdvNP6D0mSSns=
       "]], 
      Line3DBox[{1906, 2142, 4405, 3046, 3966, 3047, 4406, 3011, 3299, 3012, 
       3979, 3977, 1907, 3982, 4408, 4407, 3014, 3051, 1911}], 
      Line3DBox[CompressedData["
1:eJwVj6uKglEUhZfB+/0BBH8HFYQJNsO8ggzI8BeTBoPIP4jRJKhgmTCoySBO
dEQEk8XRh5hgsVoMJi+o+BkW31lr733OPkbxM2fZJGVR3SkVXNLZJ6390gqZ
ZO9k/16pFpQ+8Am3NMR74AC6YQt6qRn0dsJSE390SH8hqRyQruQleIZTOEF7
znF6UyiJdvgxM3fuyVM30cYjdckOZG32mrDTL7LItmRV6nf6Kvgl82/4H5iB
I2jAF2qz5994I4oP4ufslWauR88r/IZ92EVtzifqN3RBDfzCLn1xR4x65Pke
f7bQAyxkLZw=
       "]], 
      Line3DBox[{1921, 2147, 1916, 3062, 1887, 4558, 4557, 1839, 2105, 4259, 
       4262, 2951, 3287, 3597, 4268, 3593, 3592, 3953, 2917, 3588, 4228, 3586,
        3272, 2915, 4217, 1784, 2907, 1753, 2802, 2795, 3227, 2730, 1708, 
       2783, 1690, 2035, 1685, 2714, 1655, 4541, 4540, 1607, 1993, 4164, 4167,
        2595, 3165, 3551, 4173, 3547, 3546, 3836, 2561, 3542, 4133, 3540, 
       3150, 2559, 4122, 1552, 2551, 1521, 2446, 2439, 3105, 2432, 1472, 2419,
        1471}], 
      Line3DBox[{1924, 2149, 3071, 1922, 3988, 3316, 4567, 3317, 4078, 3315, 
       1893}], 
      Line3DBox[{1925, 3608, 3610, 4081, 4079, 3038, 4410, 3039, 3990, 3987, 
       3076}], Line3DBox[CompressedData["
1:eJwVkL1LQnEUhl9JLftQ79bS0NLQF4GUBBVBgbQIBUFRELQKOkVLSxBEexRR
Bt4hNSFIRMt2h+giVKNUYBrUHyAmUs8dXp7zvuecn+c6uB1biTok7aMZjxTp
kkpe6bBTyrikzT7pCZ7R26VnwmN6cbiGKsx+og/0iG8xW4Yv6I/6m7xCPdcr
WbxVRu/4gk+6R0WUIKuS+WANmvCXvSaKo0m3FPRLl/z+K7yAaUO6RlfonJkH
bjK6pWH6eeoJdsL4ZZhmPkCdhCG4iCxmwvRKZAn2f/AH+Ge8wU0NvInf45Yc
bLPzRs/dIzmhA1r2+8yuo1U0TlZlNgCD6It6i3ye+o7vb/FWGy3Yc+Q1VEd5
shDZKFyCBRgjj9o9bhvglhO+y8V/U4cd8JbvzqIblGNmhJt22D2iP0Tdz04W
Pw39zJ9Se2EGptAsM1P0xsiK7G/gI/h/+EBOLg==
       "]], Line3DBox[CompressedData["
1:eJwN0L0rBWAcxfFj4HK5XsqouESEibIaWCV1iQxSJl0MJpOSPwCj1WSQbBaL
f0B5S8qKRRZ1lfAZvj3POef3O0895dXNuY26JBVUm5J1dLUmZfThsj7ZbUy+
25Mf/OEXb/xneTqSA/mI+wX/pJCUGpLuog7nUkuyiHN+L/1g5hET8qlS0mB/
2jkp+9NRoK/0bclf7FT5Z/JDel/PJ++I90RXzC9hGae8V3sD9ocwgmHc8Gfb
klH3mnzN7JX3O92/ZHvNSZPOO9236OEX6Tcz7ziWz3t/zP6Cc1C2rW+c7vdX
9/IZOxX+tfyDrulZ4e3w/gFZ0i99
       "]], 
      Line3DBox[{2453, 3724, 2160, 3611, 1446, 1926, 4272, 2358, 3775, 3774, 
       4334}], Line3DBox[{2493, 4632, 2494, 2447, 4440, 4441, 4437, 3111, 
       4011, 3101, 3103, 2431, 3100}], 
      Line3DBox[{2601, 4357, 3837, 3735, 3824, 4575, 2498, 3825, 2495, 3821, 
       3124, 3531, 4091, 4090}], 
      Line3DBox[{2627, 3437, 2212, 2600, 3439, 3438, 3555, 3554, 3441, 2625, 
       3444, 3492, 3443, 2633, 2245, 2686, 2248, 1670, 2255, 2740, 2260, 2742,
        3750, 3752, 3678, 3753, 3677, 2050, 3679, 2807, 2264, 3451, 1715}], 
      Line3DBox[{2849, 4638, 2850, 2803, 4480, 4481, 4477, 3233, 3910, 2791, 
       2793, 2729, 1693, 2037, 2723, 1691, 3885, 3194, 4550, 3195, 4034, 3193,
        1661}], 
      Line3DBox[{2957, 4402, 3954, 3760, 3941, 4583, 2854, 3942, 2851, 3938, 
       3246, 3577, 4186, 4185}], 
      Line3DBox[{2978, 2108, 1842, 3034, 4563, 4565, 4559, 2133, 1890, 3065, 
       3069, 3075}], 
      Line3DBox[{2983, 3469, 2315, 2956, 3471, 3470, 3601, 3600, 3473, 2981, 
       3476, 3513, 3475, 2989, 2348, 3043, 2351, 3045}], 
      Line3DBox[CompressedData["
1:eJwN0DFIlWEUgOEjamqpqeBQTUEQpGmGwXWQS0QUhQRCkSJhEdwh0xAUHAIH
XRSMSu918EbQUGo0eBMJGoMGQQxzcBC0DIlchUtJ9Qwv7znnO+d8//+dvNfX
3lsQEU+wcySioSziG9fxW56qiHjHHTzLz/hCSUSan8vHeZJv8qnSiKfiRzgt
HquKGBTXixcrncmPmX14NCJXHVHkjl21IT0Znkah8+P6b9h3Bjks4NehiH/8
Fx/KIy6auWtPF1Lm7nBCrRk7ehv5llonbmNLbd/eEvURO4p4mH8fjrjOf3jD
+RK/9q2LvCbP8QqPmv/Mj+Wf+CoPmLvGV/gy93ObvkFulD/gc3yJ3/uvs+Jy
LInrfHON+KN4xn3n5U1m8+J5b5N1x7parZ4Et+CE8zn9rfZV4AWyKFT/wqtI
eptN77pnzy5Kzf3kr2qrOCiOWOZttR/4jrzahPteqd+34yV3c5pbOMP9zpM8
ob+Ve+QJTvEb8/8BhVxQYg==
       "]], Line3DBox[CompressedData["
1:eJwV0l1ozXEcx/GvZM6Yh5kzZbLNaeaKwrSSkodiNWop7shm2tKZi025sRXL
086KC0VKmZhcSCkuKCuKltVWuFpcSCdp57BRJvL6X7z7/D6f78P///+dU3u0
qyU7JyJGkF8Y8RXpxRFnl0ScQx9Ozo/op+fxuSziEr2AbvkAzSEvf2X2+aKI
HvlG+pr/hsOpiE38C2zGG9mU/lF6Wu84LfBFNOsd41vkmdKI9fqfYkMyq3ZD
7TpS6tX8hJmD/ExJRAW/Vt8Bvo5m8EX2cWnEJ0zivr4rCyJq1P7aUSyP+IHv
GExyWovdvume3qK+Vfx7e3Lq7+gOtZ3Yjg+yKvWVqMTlxJuZtbuJXvN+2/Rt
xYhaI03rW45+vk+9QXaGjtNemje32rkaVbjoPWroGnSq19FMcu/yeroOWfkR
+4bNDsrTtJUfwJRzAZV4gBVok3ebaadX9Z+gPfwpTHr3Dr5T/sz3lusfwjK8
VNui1pDclfpD/pCZab9VGT/El+or8ilagl473rr7MYziyTy71eeq5fT/dhd/
MIvj8n10P4Z912O9d2kT32VPu3qW/rTnFyb8V4/JZpynUUAb/y/5n9rd6BkV
znfsuI2U8y2617492KW3GTdljzzrP1i+aww=
       "]], 
      Line3DBox[{3053, 3026, 3381, 3024, 3313, 1875, 2124, 3021, 4077, 3023, 
       2338, 3376, 2340, 3028, 3962, 3027, 3963, 3479, 3377, 3606, 4270, 3607,
        3319, 3984, 4082, 3983, 4409}], 
      Line3DBox[{3095, 3791, 3792, 2403, 3096, 2402, 3327, 3325, 3383, 3382, 
       3090, 2382, 4005, 3082, 3525, 4083, 4084, 3524, 3790}], 
      Line3DBox[{3099, 2430, 3102, 1936, 1479, 2443, 1518, 4439, 4619, 4617, 
       2449, 4634, 4630, 4631, 2492}], 
      Line3DBox[{3146, 3539, 3148, 2557, 4614, 4611, 4616, 4433, 4435, 2441, 
       3110, 3107, 2434, 2428, 1476}], 
      Line3DBox[{3268, 3585, 3270, 2913, 4624, 4621, 4626, 4473, 4475, 2797, 
       3232, 3229, 2732, 2726, 3211, 2720, 2716, 1657, 2020, 4545, 1654, 2676,
        1609, 1995, 2624, 3550, 3552}], 
      Line3DBox[{3314, 2135, 1894, 3609, 3318, 4080, 3037, 4411, 3072, 3986, 
       3985, 3989}], 
      Line3DBox[{3598, 3596, 2980, 2107, 1841, 3033, 1886, 4562, 2132, 1889, 
       3064, 3068, 3074}], Line3DBox[CompressedData["
1:eJwN0M0r5WEYxvFbYRjv1KR0xD+A2NBJdCiF0PFWFqM065mSSN5SVrY2ZKeU
RCx0SoqFpIOcBRszs9IsZmEzpWzns7j7Xtf1XL+75/k1zvxIf8+LiAWzWR7R
VhxxgS24gclPEV1FEUt0piTid2lED98lv+CvTB9doz+r8wUH+Tpc5BvoZv05
et4s6+fsKJQn5IP8v8KIS1mCHqqIeOOH8Q4P5H/0qpyVYDley4vo58/uQGdx
S+8GM/xqWcQ+ttpxKVs31fQa3uOKbhYf7NhzpywO4Khvcu6VotO6M3pP/KR8
gp8y0/SRfofOCX7jz7Cbb6ev9JN0p6nVH7ejXn4s/+ufFNO9snP6RSef/4mv
BRFN8hW7jp3t6h/iL/k2PU0/0WNYqTeCj/xXbz3FHe/pl6XMrX3d+FEV8W6O
nP8Hd2Y/6Q==
       "]], 
      Line3DBox[{3952, 2083, 1807, 3594, 3599, 3595, 2979, 2106, 1840, 3032, 
       1885, 4561, 2131, 1888, 3063, 3067, 3073}], 
      Line3DBox[{3965, 3957, 3958, 3960, 3959, 2346, 3041, 3602, 3964, 3604, 
       4269}], Line3DBox[{4086, 3529, 3796, 2436, 4012, 2438, 4014, 4015, 
       3798, 1937, 4343}], Line3DBox[CompressedData["
1:eJwN0D8oxHEcxvGPgfP/jrLoDAaLUv4sUk7+ZLlyjigDhcVENgnZmC0kk5T8
T7rSDQYpJAY2RoPVaPQant7P8/k+n+/vvtc8tzS2WBIRK5SpixigP+qviBjE
IdpLRmwnIq5KI6ZrIl4x5zxZHTGO7/IM7up88if8Pn+Oa+URbXoHcitem7Vj
F93yh+blZRE//DnfxDdWRtzzvXzR/gIWsK824gbn5Uvsls9wRp6yM0GT/Lvd
Wffn5X6dN3nM/EV3RM7TOOVSvus9m3pJ70xRh7f+6R/przsr4IPzHfc9YVH+
wIS77vmaqohKPoXfeKxXjUfYYHaKF5Tm681/7WT5NF/qOxt8J9/CN/sPRjGN
K35fI2blBlyW63FYvrNTpAw/YPfL/QV5VScj95h36m7Jj974TEtm/2cbO6U=

       "]], 
      Line3DBox[{1468, 2416, 3615, 2421, 2424, 2426, 2179, 1949, 1516, 2196, 
       1550, 3632, 2552, 3145, 4125, 4132, 4131, 4536, 2554, 4127, 4162, 4163,
        4172, 4171, 3163, 2594, 2619, 2617, 1990, 1603, 2241, 2016, 1650, 
       2708, 3208, 2712, 1687, 2780, 3672, 2785, 2788, 2790, 2282, 2061, 1748,
        2299, 1782, 3689, 2908, 3267, 4220, 4227, 4226, 4553, 2910, 4222, 
       4257, 4258, 4267, 4266, 3285, 2950, 2975, 2973, 2102, 1835, 2344, 2128,
        1882, 3056, 3323, 3060, 1918}], 
      Line3DBox[{1469, 2417, 3616, 2422, 2425, 1473, 2180, 1513, 2444, 1519, 
       2549, 4120, 4123, 1957, 1553, 4130, 1572, 4453, 4128, 4466, 4126, 1970,
        1573, 4168, 4169, 4165, 1991, 1605, 4538, 1647, 2017, 1651, 2709, 
       3209, 2713, 1688, 2781, 3673, 2786, 2789, 1709, 2283, 1745, 2800, 1751,
        2905, 4215, 4218, 2069, 1785, 4225, 1804, 4493, 4223, 4506, 4221, 
       2082, 1805, 4263, 4264, 4260, 2103, 1837, 4555, 1879, 2129, 1883, 3057,
        3324, 3061, 1919}], 
      Line3DBox[{1470, 2418, 1935, 1474, 2181, 1514, 2445, 1520, 2550, 4121, 
       4124, 4119, 4451, 4454, 3149, 4452, 2560, 4129, 2562, 4467, 3164, 4469,
        4468, 1604, 4170, 4166, 1992, 1606, 4539, 1648, 2018, 1652, 2710, 
       2034, 1689, 2782, 2047, 1710, 2284, 1746, 2801, 1752, 2906, 4216, 4219,
        4214, 4491, 4494, 3271, 4492, 2916, 4224, 2918, 4507, 3286, 4509, 
       4508, 1836, 4265, 4261, 2104, 1838, 4556, 1880, 2130, 1884, 3058, 2146,
        1920}], Line3DBox[CompressedData["
1:eJwVkMsrhFEYh3/SGLeZ75vCpGwsLCipSUNmajRJLJSklKWVphg1srGaZmMv
cpnmsqBpSpG+XEIpFiLFQi65pMmC/0CTPGfx9PzOe973fOc7rVPxsdkKSSmI
uaXJaunIK02Tf2wpSfbVSMU6yYNXsYV72d8j+3EbM0v0zrPuIO8zs+OTdmGO
fM7eDF7BLfQfkN2csUh/hloWNmEd4jBEPWHOM3NwUi81UytZUhSXPdIAjkAY
vqqkIA7AJ7kTn+Fx+m9q+THWldzLhV9xmdozPsVN9Fhgwx21FHPf3DHHHZPk
J3MfcpG9Qfq3cQAX8Cj7I+Qu7DDTTq/N+pi8wcwW/1+AHrLDXjcOGtOfIec4
w09/hFo/hKHPnAEl3qcBN4IXoryBQ+2Qe77hW97gA7/AI/y5pHtTh1/yFX7A
73xngpyGZe6Vxwt8dw0n8DC+pucCLiFGLUTtHyQPR/M=
       "]], 
      Line3DBox[CompressedData["
1:eJwVkb9LQlEYht8itbpmBRFIYD9oiZayLRJsUELI9EYNwaVwqaGsVcSlobag
KWqVqKEhXOpOYYsuUTZEthSCRdFF6C/oucPLc57vO9/lnHNHM7tmtk1SgWR9
ktUpVfukg4C0jed6pbpfeiPz9CLU7g2pgcfxGB7skr7wBTyBh/AfPIEv4SP4
OJzGx+A+80/0l2Ga3LFOwZZXGoIP8IraAOsiPCcNZod7pA9Yoe/0S376QWjA
MrXnbumUvY/QxivwGD8iM9zjFp+CNvzkW02S5q5JkiIOZzO59yI5ZL6DvevM
bpAavRVqFrNb+Iv7VniJ8+zgr3gGv8H33PfCN3Ebn4NlfBaGmF+l3+JNHBJj
/Qt97ixseqQwtWvWE3CS5PlGO2fNwXf639z5kv4fZ76AdWoWHGTvGqzhJgzg
BjnjHh54Ar3uf2Q+SiLkHywrRAw=
       "]], 
      Line3DBox[{3731, 2188, 3730, 2186, 2458, 2187, 3427, 1526, 3429, 2189, 
       2468, 2191, 1529, 3814, 2504, 3810, 2508, 4097, 4099, 4094, 4444, 2517,
        3130, 4103, 4105, 3816, 3819, 4022, 3133, 3483, 3136, 2530, 3342, 
       3388, 2580, 3488, 2579, 4356, 3831, 1586, 4147, 2575, 3154, 2574, 4459,
        1580, 4142, 4140, 1976, 2573, 2606, 3394, 3393, 2609, 2203, 3434, 
       2603, 3392, 3391, 2604, 2200, 2597, 2199, 3431, 2567, 2565, 4571, 2564,
        3623, 3731}], 
      Line3DBox[{2192, 3126, 3626, 3627, 3624, 4019, 2509, 3128, 4098, 4100, 
       4095, 4442, 4447, 4445, 3131, 4106, 4107, 1536, 3482, 1561, 3484, 3340,
        3487, 3338, 1961, 1562, 4149, 4148, 3155, 4458, 4462, 4456, 1581, 
       4143, 2571, 3151, 2570, 4031, 1578, 3545, 2202, 2569, 2201, 3433, 1577,
        3432, 1560, 1960, 3828, 2566, 3827, 3826, 1527, 1951, 2501, 3430, 
       2192}], Line3DBox[{3129, 4020, 4021, 4018, 3625, 1952, 4093, 4092, 
       3532, 3127, 2502, 4355, 2503, 2568, 3543, 4135, 4136, 3544, 1579, 4029,
        4455, 4030, 3152, 4144, 4145, 4141, 1582, 4457, 4460, 4461, 3829, 
       3153, 3387, 3339, 2518, 3132, 3830, 4448, 4446, 4443, 4096, 1953, 4102,
        4101, 3129}], 
      Line3DBox[{2657, 3201, 3562, 3563, 2031, 1680, 3564, 3565, 2698, 3202, 
       2697, 3356, 3354, 3401, 3400, 3221, 2696, 3902, 2755, 3574, 4179, 4180,
        3561, 1675, 2030, 4361, 2691, 3865, 2692, 4362, 2654, 3177, 2655, 
       3878, 3876, 1676, 3881, 4364, 4363, 2657}], 
      Line3DBox[{3203, 2669, 3352, 2667, 3191, 1643, 2012, 2664, 4033, 2666, 
       2235, 3347, 2237, 2671, 3845, 2670, 3846, 3447, 3348, 3569, 4178, 3570,
        3204, 4052, 4471, 4051, 3353, 3575, 4181, 3576, 3226, 4551, 4057, 
       4285, 4056, 3362, 3458, 4184, 4183, 4182, 2847, 3404, 3364, 2277, 4321,
        4322, 1742, 4316, 1704, 2704, 3361, 2703, 3203}], 
      Line3DBox[{3756, 2291, 3755, 2289, 2814, 2290, 3459, 1758, 3461, 2292, 
       2824, 2294, 1761, 3931, 2860, 3927, 2864, 4192, 4194, 4189, 4484, 2873,
        3252, 4198, 4200, 3933, 3936, 4066, 3255, 3504, 3258, 2886, 3371, 
       3406, 2936, 3509, 2935, 4401, 3948, 1818, 4242, 2931, 3276, 2930, 4499,
        1812, 4237, 4235, 2088, 2929, 2962, 3412, 3411, 2965, 2306, 3466, 
       2959, 3410, 3409, 2960, 2303, 2953, 2302, 3463, 2923, 2921, 4579, 2920,
        3680, 3756}], 
      Line3DBox[{2295, 3248, 3683, 3684, 3681, 4063, 2865, 3250, 4193, 4195, 
       4190, 4482, 4487, 4485, 3253, 4201, 4202, 1768, 3503, 1793, 3505, 3369,
        3508, 3367, 2073, 1794, 4244, 4243, 3277, 4498, 4502, 4496, 1813, 
       4238, 2927, 3273, 2926, 4075, 1810, 3591, 2305, 2925, 2304, 3465, 1809,
        3464, 1792, 2072, 3945, 2922, 3944, 3943, 1759, 2063, 2857, 3462, 
       2295}], Line3DBox[{3251, 4064, 4065, 4062, 3682, 2064, 4188, 4187, 
       3578, 3249, 2858, 4400, 2859, 2924, 3589, 4230, 4231, 3590, 1811, 4073,
        4495, 4074, 3274, 4239, 4240, 4236, 1814, 4497, 4500, 4501, 3946, 
       3275, 3405, 3368, 2874, 3254, 3947, 4488, 4486, 4483, 4191, 2065, 4197,
        4196, 3251}]}, {}, {}}},
   VertexNormals->CompressedData["
1:eJx0fHdcjt8bf0oJJTNEqRAphJKo5yIZDTvJ3qsSspXSUDJKVpnR1CLa6znt
qb2H6mnvKFRGfufunPvz+/L6/fzj5bye1/2c+31d1/t6X+9zHjKHTm89ys/H
xyczno9PAP+9aXxsSvTjcE7v+KyUDVJvOZ/z/+A/3TBfbGLZm/AWmKk4w7je
4AZn3eJyYzH9Bnh3cor9wdx22NxUMq+36zG3//ZeARm/GtggcjdKaUobBD7c
jcreBXHvpJW/ibxRB/ph3fbm56thw4H9UQNmsdzJb9NKR87ugPj7TtNeaaWj
hsEomeX5cdzPx9x7jIy7QVLg4mJ54WI0qV1rWYhfGHfS8uCHQmpd4FyZ5GOv
r6dxLfb+m41Sb7lFX8g+DeYOfR6evJE8y/Hy4Lbqkc+rVw09H4x26Qk/z3jK
lXlCnh9SO7Qf1GieNOPbLzvuwUqyn4bJQ/tHw0q9usOWWXOsc8j+vYyG3hd5
5YWZ2/u5cibcJO8rKDqED9otZ6Ug8dmbEy9P8Mnx91GNeRzOHZy06/am/8Ez
e4vTFLm0RLTv7txzU6zqQT4p3b68uwWqM8/HPu6rB6swkb2jN6bAhRU3hcJM
W8DNrWB6N68Z+jL0bsl9L0Zuy2/L1kMdxH+8tmzrGx5MKZVv8DdoRNWz9UOE
RtSCobHy2hDXHKixbrnu9qENSYstXhSaVQPjvGzU3R4/QlUHLihuHN6OOOX8
2imyPJi8bAu31v4D2n/IufrzmRbUdLHvlYF9A/Q/D+cppiVCUKybD94nkvTO
FWH22XPu6tv19aWgP85AXHpCJXLXuRlYatwGVXUHp/bx54H2tlET+N8VodOS
u1IfKHfCoOCxsveHS9Ew47JpTSsS0azfQg9tTneCx6LOpclrWlDyY6PpV14h
SDSTOOx4pQHOZZ6y7jrbinTCvrpvvlwEFrtSdC5Z1EK/s9C8K7wGJB0wKe/Z
wlrQXzTHUXNMHcS6VvsvwXh6FwhXMHgesCy5X4b3qRgrMnO1XzkytdtimXux
ASpGLZt+63cDGB097TIGQlCxwUPTgLg8mBS1TyQhswuSc1oNX4zMgd8fzLwW
B9Sh0RdtbXx5LdCbYOLzyTUTclzLI5fmtSHlZPflD+VqoVDzYWdfQyKcVhhn
esi5A50Zuyy4ZW0lfFqyyOy6awLcmVclb7ayA71vsnA+G1cFgvULrPy7P4LI
1d3XeypakUd2hNfZkzxY8OH4SC2/chBwkvbH+0Qz6yQCHPE+3XSmHC8XqIVv
Uzvjvhd9Qre+PepyNmyGsYIVn9K9y+BstqHNy8pSlBB5VLJFoB38FxU3xL76
gHJHKMi9UE5Hrl/kMscbdMOJE3OexYTz0DnBDUHDv6bDflAyLWtphaQ/C3ZN
etqAZgw8czzz4xM8Lr56PmhPPZjotcX+EK5Dhzw4+y+E1EOOjdfkeHce/H6R
2I33iTTvdBczeB5O/K3G7FPPQ+NQxohGJKFojGBJIezxnLl9lXQTHJ/SX5VW
Wo98x2t3z5gRCcabT+bt7GiBvWU1/SJBlaiXI1z2bW0BkqmJi5mzrx00l7sl
L/wTi968vzApoaEOfd6n6rHmfiv0buhsM/mZArf9OFJylo3otP1ZmUaxZgiL
9PU0jigH1fNrZd7r1iN/mSqRF6JNkLF4TqrUrjp4fa/N9FtzFYrXNHuUW90I
GiDC7BMGalXVVi4pREJKTcuZfVYI7R0h+rgBvu2t19qRnYkiI6fv8b/XDIZ/
dN4YrqsFjWU3NCohBW1JKTIxE26HyQ4/gkrnpUF00ejI705hSO7iJtPpu7sh
yyRxi4d6PnqVffLkGa1ouCCx2OGIVxdcz3bx0tfjoT4F/abPjvlQHXOofPT5
Vvh5t3d1iF4DctHd+X73yBJQ7FwdXzi7CcwqKg4yeHreGh6C9wl/0BtpZp/K
rb9+p+P1hTN1Blfh/Qs2hasy67tzDp5icPYrMVOYOSMSnbsdPX0Xxvmi2krD
0Rhnn9P2U/vXFkDgFN9kBufeF2r68zDOq3aauic21IGE1kdXLYzzyL7BcQzO
m+8cvDPHshFuTZpdXo9xrs1xnW6EcXa3c3j3QbceUm6ckH2Ocf74ZfEkBudY
C3+T/uYqWPajRZHBWcghi9knxln8sibe/1uTK5LMPo9+WVAggnHuWKR8bVd2
JhQJDGxicNboE7dkcP4RcDPvE6SAzcHqowzOG0H1agnGObSod9+AUxiEP19+
gcFZcMO+uZ4Y5/5VrebntKJR9BjzfQzOS9Z6cxmcL48MTOlxzEfFEpMvMDhr
ndogxOC85WC20L6RJch4xNwjDM6SM58O4en0oP4L3id6832FALNPRfWdv1bh
PO93O5bL1OOzRRpzGN7QXNT59g8nBIkd5YvAvIE0POPmMLzRVjD8tSfmjeEO
qx5g3gDviRPFGd4Q32CpU4t5o87W4wPmDaiat+/PA8wbF569WtqPeaNdpuQa
5g3gB/uDDG8Aj/+LJeaNI+eitTFvwHPTGRsY3ojavqvWF/NGndK+WMwbMMtn
vQvDG2KbQ+s0MW/ku6v8ZOpxrqB0OFOP+r+nTGR4o2jn8eV9RZ+Azz7hD8Mb
xgPBKxne+LjhIg/zBig4chQZ3ihR1jJMxLwRpRJlgnkDJlalRzG8UR6srxKL
eUNe3+gl5g3UtyVIkOENbeVvbxje2LSp4TLmDRSYJzOH4Y3RlsoJDG9ozJ5n
jnkDyVWN+oowb8TtFMtgeHjbs+Fz8jCegTz+Ncw+92mFzJ+FeftXsmjnZNxf
tj+NEarAvD3wnv+aK+6Drs9zGkduTEEzfF9eC8V9sF2+9h3TB9caeEjN/l4M
fOdtcutwHyzdUzJsG+6DlhaqkrgPgqzfgWqmD64o3xMeyvRBP9upuA9CfX/T
kjDcB/O7pFZ64j7oopubvWF4Ozx+klzB9EGzkQJfGnEfjC3u3I37IMy8kCC/
A/dB/e+V3+fhPji6/5o001+OXU+8w/TB5NT4DUwfVIm6JTdjQiVcu1H4h+mD
pStjPb7jPnjxy92Vw94VQYQD7yfTB7/5Hkz6gPugwrxE+cYViTDNKtKU6YOJ
O6dcZvpg9h7lFZdeIRQ99qIM0wel9WQzmD6osFP/9qbLRUg4u28R0wf9LY5c
Y/rgbNMjyrgPIsHWTaFMH6zdMTx+EcYzflzXNqZfp+zNGM/s8/0w00FG1zWZ
KL2d7fM+dnot0SF7JxBdF/iGu/cAv2Ns3XyiW+xOEV1nYC1t/KL2qXqRPdE5
KVOJrisSXBNkfPS9+p6PRBfdaiG67qKXbV1sQLx6fDnRUXkFRNddulil8PNy
grrZc6K79GYTXac6I0DY9HCU+sJtRKcJ7Zm4RM7ndazw0N/v1fmG/nxmPw9N
E65P/Vbm/d/ni8jzobQmufPrEff/nn+V7Afp2Lum/XC7qZ5M95NI9o8OfZrw
vnmBXexBuv8b5H1RXevSprUxz2LZ9z0+geq6HZHWn8P8YksoPqfLvzJ4cldP
74+Q+x88d9F8/knyGXbQfP5J8/k+yWeQovncQfN5Ncln9Occyedyms8WJJ8R
m8/qNJ+rST6jRprP9X/nM3Kl+WxN8zmG5DNi83kjzeeRJJ/R/yefkRXN55K/
8xlF0Xzuo/k8h+Qz+jefU0k+Q9Q/+TyP5DOw+RxA83kWyWcQovlcSfMZkXyG
NJrP8/7mZ2D5WZry8xjCz8Dycx/lZwHCz4jl5+mUn3mEn9Gn/zc/IwHKz+p/
8zNi+TmU8jOP8DOaTfl5NOXnPMLPiOXnbZSfCwg/I5afT/7Nz4jl55q/+Rn9
y89yhJ/h/8PP8C8/qxN+hjmUn6P/5mdg+Xkx1RsaRG/AcKo3dlK9gYjegItU
b5hQvRFK9AZi9UYu1Ru6RG+gCVRvCFC9sZPoDWRN9UYJ1Rt+RG8gLtUb6VRv
5BK9gZZSvTGc6g1h3pDeQEH/6A2+xUN6A/2rN0QDh/QGYvXGWqo30ojeQKze
GEX1Br/mkN6ASKo3VKjesCN6Awqp3tCkeuMA0RtwkuqNqVRvPCd6A3yo3thE
9fMwop/RXqqfjal+tiP6GZ2g+vk01c/lRD/DDKqfr1D97Er0M/yg+vkn1c/m
RD/DNaqfU6h+nk30M4RQ/ZxH9bM10c+QQvWzJtXPPKKfQZjq5yqqnwuIfgZW
P++i+nkm0c+wlernWVQ/vyT6GVj9nEj1sxXRz+gS1c9WVD/XE/2M6ql+HqT6
+SLRz2gR1c8XqH6+RfQz4osn+lmDzoMnyTyIyuk8uP4YmQcLyDyIJtB58Cid
BwfJPAjj6DyY/vc8CKp0Hsyl86ApmQfhAp0Hv9F58DaZByGMzoPz6Tw4ksyD
4EnnwZV0Hhy8OzQPgiydB1/QebCDzIPgSOdBCToPmpB5ENh50JDOg2lkHgR2
HjxA58ErZB5Ex+g8yKXzoAyZB9HTf+bB/WQeRHl0HhzzksyDGmQeRIfoPPiF
+hvHib+BpKi/kUv9jWfE30CW1N9wov7GxMwhfwNeUn8jmPobc4i/ARXU39Cg
/kYT8TdAhPobaz2Jv9FA/A1YQv2NcFXib5wg/gZUUX9D8gXxNyKJvwETqL8x
QP2NY8TfwHM48TeaqL9hSPwNMKL+Rgf1N0SJvwFy1N94Tv2NRuJvoDTqb5hS
f2M/8TeQJfU3vlB/Q4H4G2gz9Td41N94R/wNtIP6G3rUr1v1yTJ1g9Rb7r9+
3ROnl4xfx/3Xrwv6uF+ht+sx51+/7nmWSHzZuyDOv37d+yUjowfMYjn/+nWT
fxvLLs+P4/zr19WtSGX8Og7r113VFX/D+HV59mv9Nkq95fzr1+l8vsP4dZx/
/brHmh2MX8f516+zT1kp/e2XHedfv+6R1+jPYcusuf/6dcljV1vY+7ly//Xr
jKbxK0p89uayfl0+9esMakXvbPofPHMCM5bqVlfDqE+fL4buyoMvh0rCRHDd
v/0jeIzvahvUrBb0NnwaiAIuu3znq+PBVk7wLbsRCajqimWV5MJqtEvYS3pY
YzsMG4x5H51+Hxa/NpnzY1IdRFw6kmR2pA3e6/S/FnDhwfwRRif8zdLQBEWl
0eU4HuJbHyxX3FYNe0NUDW1+NqKel4reQa8xP+hYBzwWS4YHLckuZ0+0oHSz
1/kZExpgeDN3fZB8BAQ9H7NZaUMRUuZN+2Wu0gV1V0UeXwmuRTICKRHBoo7c
NWFyhu4b2mHQvlZQybAZpeT2XZerL4Tzi77yjuE6uGsa+7FNvhY1z7NOn/i0
AhK1z3XPUm6BrOll+zz6C5Gv48SbQs4p6N3wvQlv2jshZWLEnuTXT9Cw+cvP
bHrZhAIX75qg594EqwrNTTTepqEAR8vyKbMcuL8U7ko/NuuGiKSH/tFltcjR
7JjKqCdFECg16HhnQSuI+40dbMXfm6xwaLH40wr0ePZI8dn4ex9WLjjsjr83
uiOtcoRzChyYabXID3+vkei8O6/w9xadnvkbfy+oSj+/p4u/13xzTumdMUWw
N/NugCG3BS5nGq8d8OQBzKscfUS/GiJqApb5BdRD906HI2rzG+DqbR/VlXif
UmZuJVNnOXAM3RsGH+F9dsw/Py0G7/PuqeNFeJ/ojkGfJLPPXTrpWnU4jmXL
SgcGJtWhoquPK5k4Vt14UDccx1GIK3HYzywNouaN0SzDccz5GjBxAY7juXOz
Sq1/NoJDBFxl4vhT7JTbLncfSHZyG0yLb4cM15SngrFYz588I/8Qx3fx40e2
OL7g/qF/VCaOr8PXSXK3MkrhxftxbxX06uCkRpv9kePNIGX93tYPx/31W4Mp
OO5wY77wOAsc93cXv825iuPO59onhuPO+bb1++BLHPd+ezjIxP2OgkLP7Hrc
H4WwksZxD3ops0UP53nImpALH3blIc7Gkg9Mnv/ccvkhk+f8eo6J+k8DQSxL
IJLJ8+Nbn3EUWlsh6cHBGR+XFcCAROGOu8a18JY+5y15Dqz85zl9ukPPQexz
xEta/exxvXx58OezBK6XDxLSJUy9eFCcywnOwOJcQ3EeQXBGkRTnAoqzGcEZ
3aA411A8lxA8EYvnP7ghFrf3f+PGZXEboLjdJbjBoCDBbQLN2wySt8Dm7e2/
8xaxeStK87aY5C1SoXlr/Xcecv/Nw3skD4HNwye0TotJnaJ4WqffaJ0+JnUK
b2idPhcndfpDcahO4QOtU52mCepOuF6CDt6ZzNTLuor4YKZeHgwMO3MU18tI
lTcWb3C9lIr9esTUiySt60BS15xBWtfvaV1bkbpG72ldH/lJeE+Z8B4Kpbz3
kvLeSsJ7IE15b2AL4b2jhPfgG+U953slTw7hehl3fv64dFwvebu+aDL1YkL5
8BHhQ0ihfGhZd6WTqZclyC6WqZei5V/XM/WiQ3nyA+FJWEx5sozy5GzCkxxt
ypP9lCdzCE+iy5QnEe0LsqQvILYvBNK+IKY11BfgHe0LN8MKiufhenkjtHt/
Dq6XQw0H9jL10r9/R4uBMw/6t/8Q9PrwmqPWu36ZUXwbxMhmNUeENoP29Ylx
cr6hIPXrVmk51kEfa+8UuKzwRYaiU6/6mpXD7lT70Xu3dYL86PCuaul22NMb
2Xnp7DXu3i9yf0r6a2HVui1V6GczZFssG+Y0motyJbpOnyxvACe6n9tkP+gg
3c/n9b2aW/3qoFf9ttvDkTyUnfpkzBKPeuCTmGwfZNsIT3ItOv1QLfryaKDg
cHwtaE7ZNO7lK6yvR7ooCOiFcfmWvoth/q1g4nwlWjIK3LTeZBqENqKxE05t
it3QDK2Jc23mLc4HAeXHtstPtaNtMtsPZ8pUQYPSzE1f1nOBB/n9gSLx3Ms/
sy5cSe2GMXIzK2JtokFx7rELKREd6KXyKr3ys5VwK8XzqYhoNvp8gV/Xd1Y9
mgXZJ9+6tgCftZ5vZkQ2Egmuc50lz0O26dcnBve1gmt1geHyy5koXMZJRH//
B67Fb9/Bjo3dIHv3oarB1mw4Ymcb34L12ObHH/dvMO4E5+mFzOehZHXPFuPX
vtwKoTdDn49TK476k18McwdmCZ3KzEKVAV+7+7Q6ob940rkI2QiUzCkxvVaR
iH58dXZMsOuG3yuG3gtt5My9cfvFQ+615R+H3kvm9c5C7ugm5Lrb6ferL2bc
H2590YmLmmG94hCeaN+Hybqmo7XixukQPK/Xf8oQHN2OvN0WWn/R4cLe+EDV
L29rwSH+O2eVdytKOHblyOcfH2HPi5uIL4IH+iv3TtqzuA3ZaoQI2/lng+0h
iLTJqwWdk8P9jlvVomVmZSHtZmUw/JFT5bzbuM/Yz738+2YjEr8mdPO4Xy28
mPn2V0xuLXgdHspPFLe/xmp1cyBHtJnkp8ro5tm1OA+nXtNxfoPzMMnOwGUP
zkMHLQ9D9Ruf0N0gM+vhio3wyilwU19bHfDl3hF+syUfXZC59OIHnnMejVib
cf5kK1w+39NlLJ+P+UTcesGNRnjRuTi8anwTWHxbNcclkgcCBTZ3nH7WIJ6/
0FHZzY2w6XNdlAU3AZJ/932TTc9CRgPH9gS0d4GfTFFBSXwpdOiaukudb0Vq
LeoP8vyqwcdCyWqrVg5kG/oELFjVgj4I776hdr4eRCmfiBE+QcWUT6YsDuyL
ex4Ce3aFnOJdbEO6nV7zzhfw4Azlk0WET1AZ5ZPrlCfHE55ExZQn45qeSiOT
OvDVWr0/MasSOTtaTYyb1wTT06P5Qsuy0cymMTX5T9LQrpnbJILudsEj3wBL
faVSNPhh+ne1fbe5mfoGV/YVdoJejGPjaYyPmW5AMoPPBeVp7yoxPqsnxDi8
NGhCWSErQvi3OHGPlRfpvWttApUFR5rPafBQ6Z+0HblPa2H6ta8fBtUb4fHV
TzN7BZNQUNeH4S8216KFBc279ki2Q2DJs3N7rpSj33uNmyP9X3O00krWTNvd
CX2dl3Ski6OAN+VohFxBG1rybm33uDk84DsYP3WTlBPntu0YHqPnez4TnTx9
8vswmJYOfiWnVKz/tKGIbrNpquK1MN47O3HvlXKIqg0QDPQN4pTzzfgtgZ+/
lPadMNJ3kCbtO07mZVKrF5VD8I2fszrtm1Cq28NZ5Th/Dsr3vn0XVg+tVwa/
xa735uyRaPYLVGmF62knn2Ec4NJDvfWqDU85Sy95qTE4dKWT9WnHLn5R13Xh
yFwm6/tc572S3M6Dkh1Vc9XmFqOKEWK9p2JaoGc+eX7CobxNc787cr5IkecX
Z3zXFDIuhGfGEw+Ux+SipWtvPxg80wni78h7GV72SQkdbcvREiXvVSFZbnG+
pQ6pmqaheWNrIedh9e9qFTy/21odxc9HliWh59qk3LhBJ/TrmeefSZ/YmcZf
h3Ka/Esj/XnwesS+Rr139TCOxjc+Zto3iwQ3rlUpiW/AMqtjDD+syM4cz6/3
iHtKfejfsMiGPN97oWNgz6cLHAcT8vw/q3PjF3fVIgMPgxT9gAecLVYb9tnN
accs29Ed7clD69bd7B4JYSBdLxUh7tIGq0a4Hr2SnYXqtme9VRT24zipDltg
rN4NdmML+l58yEdPygynq5d+Ao23/rdq69ugR8Em1yI7C14s6d3adv8dJ83k
8G8j/PkTF6fdk8X587UtaMycgjaYOGLaTiZ/Lp90P8/BeZLq/NQV5wnoGSQ8
XIrz5OeMcQEjc2pgRYn4eI8xPFgQOdffp7URlAqvyY2d2ADje1ecigsvhfsm
vRfXtDWCiLlmKBfX16OKz+5JWZVw6ZbQKKa+8rPblizpqoWnyxYEvZVz4BzM
uinOvG97xMy9TNzvVb6QWT63GLYNK+5g4h46S0htI87nZX+sfnUbqmtI/SH5
PKqe1IWg24QJEi13uPwZpC4OjFU42lNRic48/5JbYJ2BWnetPHduSgfYuHyy
YeI+e1BzicLYWrTc+PxzJu5svCzfWW8T+J94VW3qdmHifuOex8Uofx6atmey
PxP3xREzDjxTrkJ3v77aNeFKOuqetHpZ9tgOGMarTPTG/Fnhd+Ir5k9UibI/
M/zpPqfFgKn3GVnnRPKe1qKCFb+eMvWe+1ZPohPX+3qRax9wvcOap9OWMvWe
4PJw0A7zp9/vbrGZ6Vkw/KmQGMOfNm6RDtkDfqAzoSnm/d1W+P3cY8BiUT0M
f9YdaYD503RhjxvmT8iKsFjC8OeUwIf2grguPtu41VXE5ILAfhc3pi7KD42f
ebE6BJaYxxm8cUiCBP6Lhyc6dIPenplr9PzL0Z/00rLy5akoamyj0M70DjjW
OP7ndsx7xtYKY5fvu81ZNnh0IcN7py/2/cy9VYeCo6V5wraVaKJhtf3OuU1w
RM9N+93aBnRwds2gh2UJ+qj48mWuaBOMUlB2YXCYbfv2HoND2/z1wxkc5BbX
iUwJLoGg8IDE00dz0ewxswbiajpgzBuTwOyYAvglqrts6pVP6LEFz7IR67fX
oeVVRphv+3dkXcB8i2J1LL4z/ahwsf+y+7gfhRe2Gd/9WQPLJPs6ZXA/eqm3
7UA81lcP+jNyb4/mgv3ayIYTWF+dVl5wSgHrnJXZGVuxzoEm+QEXRueYjAwZ
vw3rqz/PeUIPRvJgtE6wN6OvZg08mcvoHK042aNY58DmraOfMTqHP0JwdgzW
USdPpO7dHtoIJ88efBWHddRDYSU1Max/0rxXcb1n1UPjKNlT77D+GUfnqX4y
T8E7Ok8d37vKajvWOXuPut5pulwEb2YezmZ0Dr+66oNSjwqYNaHnzPdDlXDw
5I76w4Gt4Gv+zHz6qCJQecC7qHe3DMK1792cmt0ONzRXuTD6xytGs+RkZhZ8
2NM9px/rn7q7fHfCcV/rvMM5h/sajNid3BeI+9p87Zdro7AuEsoXVjCvSARz
w9onjC6qeza4J/ltI9KeaPNm/shUVJIwLPAgD89B7seB0Q82P0Ycw/oBBc5d
cpnRD+GH7/IY3bLD6YtSq1kZ8hnvt10B65YoviULI7FObhFp+jrTNxRpV/y6
z+jkEyeJruYsyf+UHecVW9tDdMuW2wG6d7Buqet2q/EyK0eXllq9YvTzCTrP
xpF5Fv2g86zjkvrBmq8lMD/oQvjFvQ2gZ72QI13RCKdoHH+SOCJRGsfB8+66
R5fFIeuzcZ0Tuxug7HXPza6OZuCjcTxC4ohMaBxdaRyTSBxRM42jo9iQ/kTO
XLvXSjfD1C+NJfrzKI3jDhJH5E/j2Oo5pX3+rkyYHKd+UGFOOtSPC1k3Nrrr
v3g9J/FCbLxAUP4noz8zu7WdXn4x48wuk37E6E8VGi8+Ei/Exut+iXwroz9H
ogivTh0u2t/5S5rRn1uuyW9mdGafQO7l6/7ZKG7U4gRGZ4pye4qzTJrRft3V
Pz8YF6IJ/eci0u3q//t8F/k8sJ+vsxR2r8BxGTDM/OqN42I2epMcExc27ltI
3MH3n7jXkbgDG3ctGt9KEl+4QuPrTuvUidQpsqN1+oVnM3/unmbYv3bNR/nB
cvT6zaJhAq5Yd75YCW/xvBM39c84Zt4xbHgZz8w7d2g+yJN8QJtoPpyh9Q6k
3lE9rXe2rleTukYbaV07eNqtzsZzil/2EZGZeE4ZDB7XxswpnJO7LoSs8AWJ
+EVGDA67VY4fZvbfROMrSuKL2Pj+E0cuG8cHNF5/uEPxAjZeUS92XGPmBQ3v
+JguPC88j/e9x8wLbLx2kXjBRBqvW2p7kpi5IOpi/3JmLrC9FNHCzAVFNF5f
SLyAjdf1v+sX2Pr9XftX/4Iq2r9eUb4dIHwLLN+W/M23SJXybQ7tX16kfyG2
fwVMmba6DOv/75OmaDP6X/Or+0NG/4/6u3+hTNq/ev7231Aa9d/OS+iNj8L6
f2r5ht2M/j+20nY3o//t//bf0Anqv62gvmIU8RUR6yuOpvrEjegTxOqTFsqT
3YQnkSDlyRN/90Eu2wclN58tNMX4vJE4EMXg4+d8pPt/9b/0Tr0wrP85rP5/
QfWADNEDwOqBeKoHdIgeQKweYPX/gdPuLVj/c1n9f4rqt+9Ev6EJVL+JUf0f
Hzqtnrl/y+r/C1TXpRFdh3SormP1v/Lv4BFY/3NZ/X+R+rT7iE+LLlGf9vyy
shersP536fhVyOj//KrdRWX/o//TX57tw/qf+6/+f3FdRgfrf+6/+v/qd88e
rP+5rP5ndeADogMRqwNZ/c+d/GgL1v9cVv+L/61zEKtzWP3f8bAnFet/Lqv/
WR0oR3QgsDqQ1f/yZjsvYP3PYfV/JdWBDkQHggTVgaz+1zHK+o71P+df/S+t
wJmI9T/nX/2/31LoLdb/3H/1/+GXQalY/3NZ/T9+2C3bGKz/++dKjh2B9f/l
B3r7/lf/CxZbBWP9z2X1/8QlbmnuWP+PeSE1Xg3rf+/rq8V5/6P/lVOnbsf6
n8vq/3I6P34i8yMsp/OjIp0TvcicCHF0TnRNL4bRWP8nXUm0fIX1f5o0Z4sv
1v92U5SCGf3Pf44vNRrr/y6dW8GM/k+i87Urma+Bna9Z/R/UnvAW638uq/8P
0rkvk8x9wM593v9X/w9i/R/3r/7/5Tt6Etb/HFb/+1m1Z3/B+l+3J3EgF+v/
VT1fEhj9z859i8nchwrp3MfG64roN32B/4nXBTr3pZO5D3nRuS9h/uRXL7D+
T131JGMc1v+Tn5yI+4j1/0zqn5wl/gm6T/0TDTrv55J5H0nSeb+JzvveZN4H
JTrv53cT/4RL/BMwpf5JzcpJ+YlY/2csnK/P6P8ZmsvvX8P6/wj1T3KJfwIR
1D+ppXOxI5mLgZ2LP1TedL6K9b/Qzh4jX6z/Q1afOcjof8X5E37rYP2f3Nch
yuh/HbeCnYz+t6K+B3/IkO/ByaW+h2pDRyKj//t7TSQZ/V+avLOX0f8V9krl
b7H+d5GfN8kT6/++vrV8ecy9X9lgmfMYB7VY/ioGB0PzldMZHJ56+fZNxPr/
2TfZ5DNY/+f7Bdlwsf4fNiXTOwvr/9bgZw8lsP5vy4u/wuj/29SPekv8KPSE
+lEnqR8lTvwoaKF+lCr1V/uJvwrl1F+toD7nCOJzwmbqczZRf1VYY8hfhVTq
r0772+eEJ9TnnEV9VD/io8Kf8cRHPUH9T4GLQ/4nTKb+pwo9fxx2dej8EbbQ
88d51Oe0Ij4n6FKf86nkQ+EyrP+zhXtfMfr/4/qpkYz+37u/XUwS6/81GciP
0f9qWs8OMfqfS/3PrcT/hFLqf35NI77WQuJrAetrNVFftIb4otBPfVFOs0B3
Etb/glsHNi7A+n+xjcqoQ1j/36T+oTPxD9EL6h+uo77lTuJbosGHxLeMoD65
CfHJkQz1yVlf3eTnYSGvD6+5rK8+gUf886vEP0fb//HP28JOdF06e43D+ueF
I2xDq7He02y4u/Qy1v9FnwYXzMB6j/W90+aNVRTQC+OwvrdV5vOPB7H+z3wz
cEIc6/+SWpWNnVj/s/626ZhFA4Ei8RzW3zbfKBSjuawYBb9ZnyB3LYqz9/qn
Zy+Uuv7zq4fn/GT8ag7rV7O+tMs2q63Gr305rC996yycW4D14YHs1sULsP4v
29YzfUj/Xxl6Psx6xp89Y7I7p8SdPH8G9Z+fEP+Z84v6z6xfvX+jJ+NXc1i/
2or6z4XEf0b7qP/M+tXiF90Zv1qD9au3UP85mPjPiPWfy1wXODI6M7TNSSEM
zwWuyktvMjrTduQQ/uhwVPsmBY1X3NcdBP9r1GdeTnxmFEt9ZtaX3tB6+/rq
5kAu60uPGrPCcQ7W86KRT/wVsZ4vaZn4kR/r+UYaxwUkjohH47h8wgNNYe9y
UF1RZC0Z0oIcJA42ObvWgMGlSPfL6yJAeXPs73UH2hHfdOE/NZtq/4vXZOvg
eBwvLhuvJbuW/4rEur2r9v1wZp/fo0xzmH2y+N8Q0P6I8eey+DvQeGmQeKEK
Gq9zgc8nH31XhX5dKn5x2i0EvZJ6Nm/h9Y7/8NmTcYvBh8Pi84ni6UbwhKcU
zznegx0TBppRRbOexssDFbBvwntlQbdacDm08kzbtGqUt8jYfG9VHQjJfx1Z
LtAITrM5bafk8+FaT60Hw3v9or6LGd67E3E9zbayEGKzF886YtmMMoR+Va/e
Vg8G29OU+OdWg+Ed86ijh3hoYPfIAwfVm8C4ukTk5scGJCFyM2XlgY9Q+zP2
TqlmMwyj+kGJ6Af0iuoHu8n1K4xkPUGwc8GJbd8akOOWooRWuRbYZia5wxLz
8+NO9bkJFQ1IfKXlK9kjTXCD6oQiohMQojrBiuoEaaITUAfVCXtq1PgPqzTC
/IpukfNWueiU/h6dD6+bQOHnpLPpwvUwqlsm9mJSGjo9WmCTwohW2GV+wuli
TSl4rFc653AvAU3es2tg7t5OSMorhD71enRr0vrFbz2L4PkU3nTbo82QSPuO
Juk7wPadHb18pjvLGlBrpvZ2CZ9imGbGffg4phHeLW2fY4rft1bQukr/WwPc
OuZh3oLfN6NzmfI1/L4rCjI9EysaYKdTobkMfl+r9BPRh/D+b32flHvJKhfS
+PrVmP3PuFe0htn/fRWFJ1eS0mDY/RNazP43LyZ6bL3LlR3TdC9xNCyIHuOX
JbouJzUysmjUNW49EF2ndkFKnnmviOd79wR7FqG+2F1hNvi9Yg2PiTP7dxtM
Dp/uU4wOVf7azOzftPOzkcHMT9DM75+lIVgIh5K50kcr28B++PzHI3EdcbbP
65we0gJ8Kq897+E6inrtaMHU0RGrz764jmCZQY5zLa4j2YGzT5vOh6J6u63P
hAdaQXN2nt82uzo4c3XLxGe3rGH1mANv9mP9rrh2jLw11r37z2/rNTxTAOEi
3w3HrKuFsKVCzbu/t0KWob7oA+9SGH9H7P2aw6UgabZldL8Bnms8/HIaw++i
1yOjU0188mCc0xc9ocYukKLzlC+ZpxA7T/EpWwUzdRGL7Hv2VNUhxeXZp5i6
yD8WP+OITTvwS9+aeljMVz3A9pR7h2Et5C4g/H9ZtE/n9bdI9VvrCO/t3UN4
/pLUqqNrchPVg1YQ/my8SHhD5k5s5daaOPUNXoQHrhOfBzbYHqpMfR/wn8/T
Qj4PvEUiA72qHv99/nS5pRPDD2JFs+VPuYWA53azCQw/rCTfi1b8lL4zV95N
/R393mjhb5Pt/FrRotIrD7fqBqPKSYG/RPjroUaU8ImwpWaYhLBn7OlOwicW
xDdDPYd2ufO6g2OLqG/mQOOrTuKL2PiG0vgeJvFFK2h82X0Kk30idp+GI5tW
TsS8JGU6QfAF5qU/aXdVGV5i8Y8h+MN8iv+oe7PLTDAvcRIeuTLxkjX6bMbw
0qrXN81sMC99Mk08zfBSSF94BcNLM3Q0Nw/DvLRU01rgGOaloHhtM4aXvrSu
9XbAvKTxItxQC/OSXaezJ8NLV+i5RiA510DL6blGBq3TNlKnyIbWaQKt0zWk
TtEWWqfd9PxiDTm/QPL0/GI+Pb+QJecX6B49v7Ckde1F6hqxdS1F69qH1DVi
6/pkIP9shpf2Lelzc8S89N1/2Q+Gl9j6TSH1C19p/Y6kfvgc4ocD64dH07r2
JXUNB2hd76Q8/L1jiIfBlfLwfsrD9oSHYSbl4f2UV4UIr4Ip5VVFyqvtXUO8
CiyvsrxkhcR2Yl7i/stLu5VDojEvcVheSqZ8e47wLfKgfLub8mou4VUkRXlV
0zLmG8NL7q58reqYl8asXzGT4SUZ2t9Xk/4OV2l/30r7+wrS3+HrNNLfN93y
kq3DvLTbOll0JOalrJARkgwvPXYxCUrEvJTp8F3pAOYlbsGf19cxL02NG3Nv
J+YlrfOJZQwvjRYYb87w0u9TwvsZXtKOj3BZi3lJSuhZRh/mpX2Bqfc/Yl5q
edpifQrzUs8bDRWGl/bTc97z5JwXnaXnvE60X1eSfo0G55J+bUR1wtTLQzoB
PKhOUNhs9MMW13v1S6G3+rjeiybulhTF9R5MdWkE0aWoiepSCyfyXvHkvVAG
fa9L/orKVjHFEP79y7nUi3l47m80ON/bAdt1+hXb5zWgd9OH9axZb8MN5J6Z
ta4M8/1jXtuTYZkgGaAzDX0rRMdNhk/bH9IJF+g8OInMg4idB5XSyZze8Fxg
K3+KH2ddEpnTdfZ33zEyboSFCnVfDo56zano3P1NJrUZjGn+byb5D2z+my7M
nuCGv/eogvUJ/L3wWalwDvO9H/fL3mD2uWhzHk9rvQ1H7VlN1Vq8z+vUdw0k
viv8or6rLvVdZYjvCruo71qt+GQ4g8OHW5ufJ1/MA5VXtR4MDhmE/9H9xoLr
bdfWrbhH+X/kBeL/WxD/H1VS/3/i330NsX3tE31+IHk+Yp+f/ff+uez+j9P3
PULeF7Hvm03P3VTJuRtiz91YnMv6k7dhnLn/4vx68+hejDOXxXkv1T93iP4B
Vv9I0fhKkPgCG9+NNB8+kHzgvKf5UHud3MOZQe7hwBV6D+cq1clivCGdDN1U
J1+l+ZZN8g1G03y7FD5iwhyFy3DmxaEww5Ot6FneiMO+ZvWwcKH19hjpCth5
OmRSvHQF8hJZsyFOug1E28p2Zducg8251t6LJPKRmuJvwz/FXWA0sr2uw7wS
snWdfOxPlcEWpXMnupXaYHf/zsiCIKxn7z6w/HE9H+5OEVlZ5N8MqQ96o+XU
StDbuZt6BUrKkFmoZoHPlnZoP/+t213+Mdp+XcH307oK8HvQmLhLoRM4th4F
O5QRrNu45+dk51bYx/vwbaCiDvpMdqT+qC9D41daWev8iETPzqvrv97cCSjx
ZNGKDyXwy/m9uXpSGUqrWyn1R70dvqTl5KUVN8KD3R9LjFQLoVXaQEBWvxHO
33I+LYpxKNE7OJzBQTI5V+cNxkFJd8opLsbh1uDBSwjj0OLT+zYW4yCuEZ9v
jXG4ta5hCIcrwW93Mjh0HROb1IVxaFBT0bDGOMzPmbP7M8ZB9ZqZaiHGQf1+
9arvGIdxhR0vGRxGPM3SkMc4nIx3/MmPcRAoL3FgcNiSsymmEuOw30mNj8HB
btusTwwOlzf3t27GONzdUZfL4HCza+++HxiHsAfrtg1gHGQauWMZHI5cve7F
4CAW62eghnHI3fbyvAbGoeu8gxGDw/baihEMDrzRMQ3GGIdwL82HDA5qcWLd
Hk056Mux4ylL9zfA/BbLS59PN8Mh+vkc8nkUQD9/vzr04NIPtSC35Z54QV8j
stR7MzxXuRYC5JOznnaXQWLunL2r5RvR8MOt42fbNkC/n8S6IuFEOBfx+6ic
RRN6Z1zz6cyWJtihf084+son9NNV607c7TCkwHd7VsTaDujNJDicJDggW4qD
8kibJJ15YTBjfWnmmPBGZGPwzDN3dzNI6czxWxKYjbIMUtOaSmrR1d5uXdkF
bZCTqBw63KQW3TjKs/fRd0GHbuqael1oh4bgpY+l+8qQvqkqp8ExH97eT9JZ
KoN1VJhYdvfqDKR4fssfrSfPUeKb359ddnfD5aVmrQvw8zcurM9tLqmFgbuK
/TL4+drOUiHb8X5++t8ZLRbeiOu/EJj9CMybaeGO8Vx88lQrxhMdt/v8isFz
c3Sh0O8JZlDcvi+ptbAKCf7cFZDj0gGV3q3RK8JeobjT1luWRNYjr+Qz+fMW
tIKzbuqJ6MF8UJ0kubxjnDt6Icwd9uh9F8z/Oz+Bzc8MDQ2t8qx6EFe5y/+8
/TGaGSOwO1CmFY78GSvzAscl5tRpfhwXUJgzED0Lx2Xb3/kMbD4vFBaeFIPj
ssftcWzs7TDI1RflheO4PNnDb/b9Xh3kn2xZZrI+F90LeJsSXdUCv+X/el9g
37eH1p0LqTvUTOvOx/7ZYlWcPx2qTy/l4/wRmtA+lD/H6D6jyT7RPLpPnZ6F
/fk4f+rrf81k8ue1/VLOWZw/7D71yT5RNt2nB+UTfcIniOWT3TRev0i8EBuv
AzS+20h8ERtfYdX0O4I4f/ZrjOjywvlTclOo0xPnj+Cs5SWyOH/afWPS6nD+
VNbpCzL54+h1ZVIfzp/YFQ4Vq3H+CO/f+4DJH32anwkkP+Eazc/7wiSfJUk+
gyPNZ1Naj59JPSJ5Wo/cGz3tSjh/5h8cTGbyZzDueyCTP29tF0do4/w5IeDt
zeRPSbqWPZM/2vo7Xobj/JnG15vB5M+BH8XOTP7wUZ4/QngegijPl6pw9Mtw
/tzc1Kr/AudP5PXEyUE4f+xpXWeQuoaRtK5fdZG+sI30BVClfWE1rWtRt6G6
BiVa1zX5spnfcP5wXv3imeL82VdsLhqD8+c76gryj/NGBvJnkjcKVSILU6lr
wQMdMHA+Ned2TADSnbXA94At4l6e+XXnQG83eLwXjJjYn4uyYhTCZ2uXIV2J
A7+brTugjvKw1PIhHkaylIddkuDetBU88J+0gH+DbDHaVGMSX5LTAosoPxsR
fkailJ+n/kz6LoE/ryi8sX2LbDF4ftaZwXy+w+jmEn6NRvA8OOeLzbyP6OHa
03uu1jaB3Xu54mF4Pevxim+O8z6CwNcyeWZ9l0NtnN2+Egh2aCo/ZloEW1SW
jxJR6oCiALFlu01qoehqi/O05Exk9nFZRqdHG/DvjTo5KiUZngfXFec21KKE
+WWXFwe1QVHFk0eF0cnokodPoHckzvsKqz/lnY2wd4NP/FmP6xDbomf8i/n9
gm53Ugq0gZ2KT7agcR76rSdu4rK4AIL7RJQtnTtBvar0V8BWLvTnt43alJMO
n62lCprku0G2f+35IIz/sVbdUdoY/7QljXnvMf6bHXhPxDHO2uNttkhjnF8m
PxzWinFOii72ufesGVUO3nkgdsIPWfO7qhncboRjVA98IXoA6VE9IE7x3EDw
RO4Uz51UJ5gRnYBuU53gRuN1gcQLDGi8bCjOAwRnNIzi/JnGZQeJC7jSuHAj
8kxvYPxXLDy7ksFf06yLn8F/xXPJqbsw/vavojqnY/xnPFE80oXxN2npShDE
+D+2ur0uD+PfPrzKiMF/VmlKSx7Gv6Alw9kH418x7KU6g//AooP7HmD8TaXV
tv3G+Aufb5Fm8L/R5yrA4L865mnyI4z/ojv1Xtcw/ka/T0sGYfynJ9fM347x
v1X2wIrBf9qUEjMGz6wlTiHjMJ6PRow9w+C54NdR03tjC8GhQXHcdOU0qOW/
rvXxdye8n5j+4v2SOljwOCvFDusIXQ3jz76VzXDho5GHekI+7BhjMmdMcAXS
1llz7MqHdhgx5YA7v0Mh2KD1giEiiHtXaYXsvitdwFHi23Hd7y0UNkqLa6SH
o+kWr3/F5HWDj9GxX9GjClF46OGjy6a9RQ13ho2Za9kF0vYPb17aU4/Gpmp7
3Vd8gAys/DZ7XW4F5cBdirG36tFtjZsn3imc53JzNvgI7WiFawN3NniENqKu
E5FTzzxNg+Et7j+jEptgisXd6X3LitCub3ay00I/wmTXRSqTrnfC2qzj4k4z
61GRJgrfc6YMvB+LqMndaYLCDVvcnarykfgMy4WRNoXoRSy/s9PMTuiv7rll
GxsDjz5+FqqsqkDCVvOG65XgvN3W8mTh6Sr4+udMb8KrBvTlkvpwn5Z6CB21
ZsnopVg3FylJr3OqQXXf5jbX8Bphu8cCrcbD9ahz8x8Fo8AqsFJTGxwUbgRD
p63KT2WakFSPW1hPeQrEbrhSsvpCE8REddnfxfsZTGzJibUphDWJvN67eD+p
SgKnH3aEI6s37T/EcxrBQ8h9dASnGSqu7NNi9jm7cl5kbVUFWEdXvdfB+5Ry
uiw1W6UJBR/YE2YxPBn6N0523nKtCR6HFf56gr9Xz05Qrb88BUn66Ucw3/uV
Z5HfgPd5ylyKzySwCiX9MU5n9rn9/cpubb16ZPKk4V0MfyUKXh2nssCvEUTV
nlaoL0yC231JE1IH89DZfbJWVTjuC4ZvVNPpLkSr036Iij+IgmUTZNv1Nbqg
OXT/OBecbykWssvFldOQz8kGMybfBNrmD8w2aYOEQqXFuh2pqIbDhWlSPNB0
OLXyA85DyaSq91ZqJWCdNdbzDc7D1XR9PFlHNnR9HOUZM8IzkEx5prmD8Pyn
IzIHD19KVF92kPB8xMbTBh/litDqC1kWluOK4dFr7cFAiw6IouuqZB2x66oX
Fjzntkcg43XHhbxScmD50rtn89twntP1nWQdseumjQcqb6wsAN0t7o9fXU0C
873K/EvW/991IOuIXZ81PPjFizs56F5ikum5+SngsuNUyNeXWP+3rroQXMND
vjmrt9/pCgA33aScdRZtMOeQUlLa/iJkqWVe7DWJh3KVfh0TH9cKnwx+zWLy
/94dxdkTQz+irQXOr5j8r6br1mQd2HXvz6tPaeC6npzbcFkY1/XOybO8ruK6
frnWUCMG1+mR9EevlHCdZt92HM3U6c+c9ldMnbr4/Pa+i+t03O2pwNSp/xn/
I2lijmh1fOa53o9Z0K+9Oyl/RTdEhR13uIvrLnaUgvU+XHcRe5YuZeoulOa5
ZNJQniNNmuelNJ+1ST6jSzSffTYdG74A1925WO++RFx39xyNHbxx3SU6+JmN
wnV3Ycc8NR1cd2m6KQeYuvtC8/kSyWdg85nN/zMk/2E6zf9PlAfqpYZ4ALwo
D/RtOOb5DNdd79bwcUzdlWz6nsHU3U/KDzsIP8Bkyg/OmySaZ+G6Ez4sl2ON
6662df41pu5203rnfRmqdxRH63035Ydywg/ImvLD4VPVZ3Rw3V0ray+LwnVX
WTxpO1N3u133nlbBdTet9NRypu4MDl1KZuquYbZcznpcd78fjVzJ1N3PM1vl
tuO66ziStHRkZCPMrEn+6T4Qigoc9xq/2dUMsyj/lxD+R9WU//0o/5sR/gdN
yv8fqY7yJDoKjKiOKokXm/8c523B3Ov8F3Debur9Fsnk7X7bkLlM3gb8eOfm
hPN2cNUovvU4bz0p/8uEDfE/sPzvP+xrLZPPgjZf33rjfG6cEvFxEs7nyZTP
Iwmfo/GUz+fQ+wDZ5D4AsPcBNr4lfl0Z8evQV+rXKVKfLZn4bFBAfTYp2h8/
kP4I92l/zKH3EBzIPQRIo/cQOPf/0snA6mQRej9nsvzQ/RxkTu/nmK4i9zRy
yD0NNIXe03hD8+oXySuUS/NKg967yCX3LmANvXeRYh4gKrXVD92dclLSWeIq
VzZb/dPAt25YTu9d8H8duncBBfTeRTC992JC7r0Ah957uUzva90j97WggN7X
kp2RoBJwIAXCEpavLT3cDkL+lifQlhpolh9z/pwGDxoUXDYyvnTwIo9NjC+9
hvr51cTPB9bPf0Pv9fWTe32gRe/1DaP3MxG5nwns/czP9D7nMXKfE17R+5zD
aF/IIX0B2L4wnt4D7yf3wIG9B95Bz49ekfMjNJ6eH0XR85SF5DwFquh5yj86
E1idOZ/ePw8k989hFr1/rhzz13wN7HydQ3+XYUh+l4Fm0t9lPKX383XJ/Xz0
i97P96Z93I70cfSS9vFN9L69YMbQfXuIpPftY13V7s3CcZ8ZY6Z9H8d9kfnE
Mibu7H379+S+PYxn79vT3zvYkd87QDP9vYMX/Z2OL/mdDmTS3+kUmssdC8Jx
X3DwtAQT93Erx3kwcReXvzX8PI576qHGJ8w5qciVp8eZuLvT8+VIcr4MmfR8
+QH9PVcP+T0XsL/n6p1KfofoR36HCD30d4jD6Ln/InLuD4X03N99Pzm/G77H
aEAqyJPTQ8/vwmzIHHqYzKFQSefQFjpXniZzJQTQudKOzqeCZD6FnXQ+fU3v
a5WS+1ogSe9rNTwhvtll4pvBCOqbSdO5O4HM3TCGzt2/l5L5/RKZ36GKzu+8
v+87QQ+979T2uj7ffBPOE8XjJdYu+aDyzaHV7Uwr9NJzLjlyzoXYcy7vHwPz
nqzIhXqFh2Fxym2g6Vg/foZ7LbybsmmNckQtiE9QvK5RwIO8n6sWtPs1gMvf
ecJh80QsIKzarbUN/C1jFRu6UmBs7SexLONaiKW+UCzxhcCb+kJZ1OcZQXwe
kKY+z6O//SJg/SL5v3//AuzvX5L+9mOB9WN1//bBgPXBMqmf9oj4aXCU+mlH
6e9HDpDfjwD7+5FD/Of3W2A8Oe7ZIjYYz+jmXCsGz7P0PkPv6KH7DIi9z3B2
5fRtzzCeM72+azB4jjjj4cTgWVB5eZDB8+q8aRfUMZ7hE7MtGTwt/+ZbDsu3
z8rdXzF48hzGj23GeA6INakyeHbTPltaPdRnIY/22WEhw2LXCfHghg1n4R0U
D/vVdtXNSGmDaWdiei6NcUTCE6tS+7Feqjm98yajl5rDJUraRqfAxS0GDVoT
q+HMS5dOnfh2cFg1bYnW0lwoajyYwtdcDJmlI9Z5juwEd7qfOLIf1Ef3E7+w
2Hvm+FaQUnXn/2pbjPwMY9wfRdWC3qOheQom3n4+ovNbJHfvOzJPKV/R6pil
GQuf644YeBpVItWd/XqFHzog4VDu3iysh5XfcQ7YYj2sklqtyejh/tP6rrcu
cpF2tkWiUnwDOquo5mIu1gLOdD4VJvMpWkbnUxHloTkRxTypn5Od58zVNSJz
YpLL+sjTF2PROjfDQ+fOh6C0jzNn7w/rhjuNW+4v2VCE1MRUr8mrveO4DKKK
dsMukP2UJLoUeKiKM+vJ3HeZUOcnfjRQsg38qH74ZT2kH6CT6oeGgYKkHXj/
e47l/JkmXAFbJVJWrDzbDmMov+UQfkOjKb+p7TFv6n9XCXmaUuUtVxpQq+yN
r8O3NcAA1Vc/iL5C/VRf+ZhyRuwwSUDaXca35opEItWog9pKzt3wkfrn84l/
Dgeof/74U/Hz17tTYXznwWtLR3agXSb7KjMSqmB2UK+myNQEaFSZPDxYqx2h
Yv2NootqYQfNW3mSt4if5u1h9wUO63tKoOCC+Ku4xiYU90KjxHhhPcy4Hpgr
MKcJoe/TBq/dSoDVP3kRcoFNYKjS+4RZn3ir4rrNrQRk5+AYyqy/EE9dtNWp
Cc2bfDy/2uU+V6dbo7LyQxNk3ZWcZ1TFQ/0n8qb3W0QgfbXP62wPt0EUX1jJ
Sbx+cuUy7UGLCJjBPWnErGc7u2cdXlSF3k+/2VMVlgH80tuv1f9pB6t0saQj
eH1/fvqZkrAM1Ovu9ZJZl/3x64X2+CIU1zOmx9HWm6Ocmrs9/FAXOKNLl9ac
DUf1kmsefTYvAw/+/ZODTDthq+1Mw/V4PWZM7fx28zIUr6234C1eN/9z6sG6
6hKUMOXKqXTjMtjpEmxvt64dlJ0ifslZxIINpOis2faOY+g7c41MdjdEf1EX
/cYpgMwK4YWirypgxl5VId7rdjBvOFXNrL8BLZsRryrQDBnPVXV4fd1dQ5F1
GGfxW4tvcRubwLN6mhKDs1rq0sW3N9WDl09JjcDqCtjjtHzG59pGuEf1f/Oh
If2PeFT/m1Oc7z2wnPJolyt3cxfBOY7OR6FkPkLhdD7yqTndsRPn1Tte90x5
kUgIDPwxn8mrxZc288u95KHjJ8ZMey4ehZ6mD1tzyKENEs0Ncjsxb4xtExVb
PbEaFU/2Wa+LeWOtRMRHseBy2P8+e88ph1L04wn/+qVlbXA41P/2ok11ENYv
t6yorR7qrZ/5j57MA++6CZfGpMSj9oVukacSc8B7Z8rWhWm4b6KAKmOrQjRW
LCxG1TgFjB3uTlUb1gWtdK6PInM9sHO9h6vpCYYPHbVmWDzFc8d7n87NDB/K
3PggsB7zYa9JcpUDikez3IVqGT70pJ+/Rj4P7OeH524zs3OLQOsXq1xElbVo
7ZXlkztHtsPoi2ZWazEfiu313zbYVIzKx1k9YvhwLO13nqTfIbbfjY+/KD0L
8+EI328rejAfnh0tc5XhQ086/84k8y8Y0Pn3RDN3o71IOWwPWO+Vvr8Z8t32
5E5u5cGEDbJuniHVIKrtH29SWwdRio+0+TIawFjOoPnNmHRIMMs4rrWqFcRb
Pc+cCquDMbfJOWAZOQeEafQcUH6uoITP1AdIU3xwgrp9IxQ/uhbVHdAMutQX
1Se+KLygvujYhfOuSgpwUYDaBoG23S0wvkZ1RNeJBrCnfmwv8WPRB+rH6h84
Z8n4Y84D89WMnqah8IfWC6ITm6DqTNyiaY71yOeLwJS7mZ+Q5mTepnPWDZBK
5/ctZH5H3+n8nlL4MIHhz1L0+PhU4QrUNyWknOHPKVIDCsa4f1Unfej9gvsX
/6GFbcznM2keipA8hBKah2NpvEaSeEEFjRffWJ3rWY5NoPSxg191Ug2qD3K0
MnSphaM0P0NJfqIGmp++2lNkjOKbYfdTrZwnl/NQrbNnaOrHejhJ46VP4oUK
aLxO0bjEk7igyTQuRR5bn4JcNnzp/vb+6vZGVFW1cE5ZWBOoW64vdcZ9Tazv
VdFC3NdUjVNXW+C+Zj1Ws4PXl450hUUnesrVIq1zcu4yOM/EqE8eTXxyZER9
8uXUD28nfjhi/fBPFH8Pgj+spvhvp/GyJvGCMBovOerzXCM+D+RTnyeZxiWP
xAX6aVya6LzWROY1xM5rN1+i5324r2nXftvVivuakuKwOqavKf3t1yHWr/P/
m38Qyz/9f5+PA3s+3rVy3k8P3NeGSb6yZfraA6EuS6avrXo3Xm4M7mtLTb3k
mb5W8Uy5WwT3tZdU3zYQfYtWUn0LlG+nEb5Fryjfsv1LifQvYPuXDO13TqTf
IbbfsX1Nrdm/APc1DtvX2P7lQvoXYvtXDu13IaTfwVba7xxp/5pK+hd8pf0r
nfa7T6TfIbbfsX3t2xT7XtzXuGxfO0v7lzXpX5BF+5cV7XdCUkP9Dj2j/W7z
NoF92riv3VjwxC8F97VbfPwp/9vX1lo06+G+xmX7mi3tXydJ/wJF2r/CaL/r
Iv0OidN+d57qhwyiHyCZ6odZmpJ5TF/z3jd15DDc174nfTnF9DUZ6idfJn4y
GqB+MtvXfHInSeC+xmH7mh712xHx25EX9dstqF5aQfQSqFG9dHGr24nZuK/V
Hde6yvS1BZvf+Q31NaqHbxM9jEyoHg6NWrp4DO5r7/1jp57GfW1dZsRQX6sX
E+EqYd7wy7DWKsZ9TThh9kaGN2Zo9u4UwX3N9m3DM1Pc19IW8O1g+pplTTjX
CPe1ZWKHzJbhvvbzSSUwfa0wb0h/QqtfiHlS4RvulxHxQ/rz9wei5xHR8+gA
1fPcFodGB9ynnBeNNIjHferd7ddWHbhPnaS6vZfodpRKdbsRPU/xIucpoErP
U06A5Vc7zGNqT4bbZOC+s+i3yByGx8TeSAt64L6z597Sjaa478y/tvvCn/QG
mLM4OtcX89tMabtpa3DfWfbc8qEJ5rfXEeQezhVyDwdc6D0c5cumB91x3+HT
lryhgfvOBykV4y7cd27Sc8+JsUPnnqBBzz1XTUjWmIr7jvkEvWym76z0FF3Y
ifsOe+7TMoVfKEQEcdhzn7l0jlCvH5ojYBadI/ToeZB009B5EEjQ86AQqv9v
Ev0PrP6XoudBO8h5EOyg50Hm9NxH4+TQuQ/ip+c+53xVeBKYV3+0quU74b42
fsvOX2aYV3+OO6ZQhPva9H1f1/7AfU1tzY2DTJ+qp3OBJZkLkC6dCwYePHze
P6kJ8d/dOP76ET+uV8VvLaG5zTCDzh0qMDR3oGo6dzxUuJGfifvXU9mTc9Vw
/8q/d8+Y6V8dNA+fkzxEIjQPdeNtvE/i/iWJqopf4P7lN3KnGdO/LtG4LyRx
R2o07otpfCVIfJEmje/L2d9HcHD/On7jwiwL3L8Uso3bS3D/kphiYB7bHoE2
3LKyC0jJQVt/5/Mx5xHnlch54mFynojG0PPE3fTcMDNp6NwQOdFzw0bq6yYR
Xxexvu4h6us6E18X/aa+7iWKfyPBH8Qp/pMCzmWvjW1Ab7y+1WT8LoYnIp9d
TOMbIcx7QcqO3TXo7krJBwfUa2F0QPbAsndNsOBIcePhtSVopHuZ6ReRRrCe
75Htub8ROJQPvQkfIkfKhzWfW69f6XkEN9rUX79Y14I+nAs021jcAFKLTCJ6
d3ugzz7PNhXMakDG2qsLz5S0gNRIh9zQ+iqY7z6z8xSnDh07xL9Pv68RMqkP
YE98ABRKfQApyoephA9RL+XDOWVdvMs2dUhXd8nu4xXlkD9ST8UtqAn2Ut/+
HvHtoYL69mYNm7Nv4n2WV/gffLmuBa6YHnTagPc5Niqum3mObdvPhBMV5civ
MyXJFT/H9uaivrHnUmFwYM3K75eKQVvBKNHkJZ73mf9hd0003HWPPqwykAPT
HKPvf6vpAvcV1abCR4JQhIrH9LHlmSAqpnXgK87zLrcoWwZP7zaZBRhPVKze
JeeF8bTtFJ1niPF/MYkXsV+9Fo3jVJ5Tw/jLGE04ZnS1HXzX9P8J2BUHrxtC
ryT31fy3/oisI3e67kP12BGix4DVYwc6TGy4ES2Qutr4tl9vqPqYZMeMuK0N
EKROeOPiiaypZYsS1b+eJLxxrTovczbmjecqvPsvMG90KPT4FWHeuETX75F1
1EXX755oCNf5nY++PX7pMGxpvHr2n/pRUWFd4CZg6X1HJhZu2+3LmXDgnfp8
lFl2OKcbntPzrHPkPAv+Pc96Sc6zgD3PejTvR54l5qvOqF+rVTFf2d1PGROL
+cqbrteSdcSu1wdpBZzBPCbCUzhiej4EaWv9ms/w2NenhE/ai3PrTBODYlt5
hE8ybfVVGD7pDjYYLYv5JCVAIpzhkyy6XkvWgV1nzwfvkPNBxJ4PdtPzQR9y
Pohc6fngDRrfpyS+MJ7G9598gFKaD6fpHF1A5mhkQOfoKJq3VSRv0QWat5kc
7tQOXF/Lru/IKcT1dRJZeJzG9TWm7ZlqCK6vBgi8fhrX19htPx5uw/UVQH3L
6cS3RLnUt1xK5+hwMkejXXSOFqN14UjqAnxpXWyl59EXyHk0sOfRyygPWBEe
gBjKA2ydapA6RcW0TqOCxu8cj+tL+6EcYuorr+nNU6a+mqM8ix7g+tq8ydJW
FdeXkUPMSaa+VkRraQvg+mrfu0xwPK4vky1VOkx9KVO+EiV8hSwoX72j/OZK
+A39H7rePJyq9nvgJqVURFGEpMlcpkayNGhSROZKGpRKSUWiQQqJlCFCxtKg
hJSZW2Yh8zyeCecYG1BI777b2+96n+/1vn8+5znXts++177XZ33W2rtZ1P6m
+SHCy5CnA3kesep+xn4Om5WvFJhp9v8fbzg5SGHe0JrmjSCKK9xJroBUiiuS
imlTBr2tcG6t9redDU2o3GyP2aUJNkwtL8b9bvjiqm1Sr/I0J9eS7HdrUX8X
yL+LNlF/dzrfBfxKESLyndZ0vttP5c3co//yJgCVN3UojrpCchSa5qgAiqNk
SY5CvymOkpr4aIX3w49dP3LTiPX6oJefgdfLa2Lo1Y+mEtSZ7HXliywNpV4x
0NDdywG9qwONmvp5sKbJ6K7ahj5Eq71ya7N6F9Bka7dNXckC/eE4Sw0tNnLx
HNb9ZMqAxrLO2CTIhGeG9oMbT7GQgKbKEONhDxjQPJ/NvFsNX/oLi5Tte1Fs
2EG7nI90MHIpdLhp2AAfb9W5LVVioh+5x82PK3eDQoFI9KMYOhTu8ja7/bkd
KfIus/5lwoL+zeTz39t3rknGz+8raZD//e2Y66Kx+d1w+cL2ynbrIvTOb5/k
sGs31DmL+ZW9ZEKvvk/WEtN61N1w/hLfFAs2LI69GvaMjs5PVPausaJBv9Px
75PHGZD3SqD0tAYDDRkPXUhuaYNrPGKH9JaxgPlZ8MS58yzUqvizk+d1SM7T
9AnxFUU9YO1wKE3cjolUKx7MtDQuhgCahQGzvwdWGxh0tjcz0LBEk5DNw3ow
iHLY0hzXDdG0IO8VE0xU/GPXrVOf6kBaXNw7uY4FCj3xvdhTbbAKjXcleL7l
/TtvzPMffm02HibWJSC3bEa5LA3On/xus49Ylzqd3wl4Xfp4lrUQ6wLSVveH
NhHrImB1tRyvS9NnJ35NLTbc/ht56iOxLsYJhzLwukTINRzZfIoFpzcsjKET
6yJiaHqDh1iXA2cq/VTse0F+/rU32cS6eKlFiNwg1sWxdM8cCSUmXHer0bci
1iWB6vtfJPv+4E/1/Yupvr8V2feHMqrv3x2yuHqUWBfmEpoLw7oIeE24Z+J1
GfjeMw+v751U+v47n9vhjsevTXh9pZu4xPF65XFq1i01rQfVOWt24/WKMLMP
wdd5zqKfpSeNi1Hb1XghfJ31fd324XUMKAu/JGNFQzI7xKLxOsbKWr7A67js
vC/Xp5Y2JJg6wTlArOPKxdHJeF0UKjWMzz2sR+P6fxuaiHURQ0sU8bqUlf+t
P/2pDhU4vDHD67L0sNjmjs/56ODdtvOh/iWgpPb9nR8Psc9QvqWf9C2Ii/It
RVa+95eNc6Cq/lCLzeN3mqsNt3UqEtfFOoH0/Cl6rORG7WxNm3LS85f68knN
lGlArQnmH9XvZWqiE9eKImYNwksybyK5+xv6XoUn/1/eRNpDOxjcNXBf5G13
qPNrTXBIip1P5Nn8eWmsj04tKEnqsdBBvyzwuCZlo8Tph4pG0ZJYYr/q0C76
hX3d4jsOBni/0uohfb6GbOuSbt0PWeYC5P42+ZX0e7tIvwd7KL/X0Bwrf4jY
33LGY28Asb8tueRjbE/sb06avwvwPmaygzcrmNjHts8wTMP72FvKWzJIb4mm
vWUs5S3nk94STXvLjxuXdOI8UhHZH5xB7EtfS8+F4X3pGRX/4WT8I2sq/mup
+O8n4x9J/U/8t5Lxj5z/J/5fk/GPLKn4F6Ti34CMf7SGin9XKv7vkPGPLlPx
z6bi1puMWzQdt9P7kmpMyEf8XsHpfYlJxT+f6L/4R7Oo+Jek4ryGjHOkTMX5
dDw/IeMZ1lDx/IKK5zVkPIMAFc/T+9KmR8k0Yl/Smt6XIqn7ZR15v0Ardb9M
x78GGf/wi4r/JVT8t5DxD/lU/Kuunr8ce4b4qKpAF2JfCp8fFI73pXdUvvhK
5gv4TOULfSpfSJP5AnqofNFK5Ys9ZL6Ae1S+qKPyhQ+ZL0CcyhdHqXyRR+YL
iKfyxSkqX7wg8wVwfSbzxUlqDpBNzgHCKDUHmEnNAZqRc4DQQ80BjlD5Yj2Z
L+A9lS9UqLyTSOYdUKLyTjOVRyrIPAJsKo+cpvb/b+X/9n/0hNr/N1H55RSZ
X9AQlV8KqPzSReYX5EzlFxkqXzSR+QIZU/niBZUv4sl8gVZQ+WKzT4trK7Ev
ef+YcsX70iV2RDHel+4G/uMHSOiuO0b/8yTHnkXyQxnV37Qm+5uolepvTvcf
7b1V5gyMpGlN9x+n57FXbOfgeWyt6XnsQNZrNbzPiAkH7jck9hnPhAX38T4z
3U/MdY+Wrah6pDXdT7xjpKvxhthPlm8JbcIexuBuW3ofsZ9M9xP5Ln/D/cSc
6X5iDzU3voycG4fD1Nx4OPV3Z5N/F03/3ZWOdju36ZWg1qVxsrVRX5BEu9hK
o4+DwF5Jzu2Pk3P7qIOa2++zW265tacc8d4fMC8z+gAJHZut6hYPwZhgcdax
3C60zjHne355HQx4LVWVV2dDlq/rhP76anjxcu1L22g22H50NDRZRgMvyt/u
If0trKP8bSz1vMMg+bwDTD/vEEo9T1FGPk8BvtTzFAX/3bfR9L4d4OuzeAfx
uz7prmBWE79L+mS0JP5dzdTzLBbk8ywogXqeRR1WIiB+1zzpa+HlxO+yzGzd
jH/XcEspjxXxu9zOLJEuJH7XVV7PAjnid803cDUwIH5XePZqHfy74rvKH+Lf
tY/qt5aQ/VbgUP3Wu9RzQKrkc0Aw/RzQh87vCXguCCz05hr0F0G/4yM1PBcU
QL0X5Qv5XhRUSb0XxZB6L8o28r0oSJN6L0oUxf+aJP+jGor/c9efXzN8mo54
na/lLrOtRJnPf2aJ/u4FdW/PuLFPzXB86O+R0iYW6M5rWt7jyQAF6jrMJK8D
sqKugyDVb5pP9ptgut80/f7GNeT7G9H/z/sbURr1/sbblAeYJD0AmvYA737u
qMLn6bNqi4gEcZ71jz0d8HnyLBTX+E2cZ/qjradKiPMMoO9MxudZQ8XhmOe/
OERJVBxmUnMCKuScAMRRcwLT97VFpAG+r7Wm7+to6nnbQ+TztqiRet52OzXH
XkLOsSMGNcfeUtLp1jlWgrYaywS/WNOF9nVHtixnc8CMuk9FyPsUTKn79BS1
z3iS+wya3md0qPfPjBr8e/8MKFLvn7lNeeM20huDHOWNdfI9cldGtiH7H/La
+sMPcv6qCOxeE9kPsyfGvupeJO5PAfYzaYkHOR05kR36XwZhHZV3mGTegWdU
3in5w8316jodvQ/LOXgl+L7WhIBGNH6eRWnRaT6HBR1o3pzQsE0Xw7Q2CrbW
r9TuB562tBdSN7KQQUGDqMXvt1pjF64cw34+/cXZlboL68CtWMoufOS91glv
VxHcF1hC1cstZL0MIlS9nEbxSQHJJ6iS4pOSqSyDA8T5dzrOU1wh8UBLx5v+
Cp//kJep2Gri956xnjOkN/xA68ysluHVxO+d6ibryjX9Msu/isZnnaK4ayXV
h2WTfViY7sPWUNz1heQuEKa4q5bql42Q/TJopvplId6hz5V9i5F0hKFxlCgT
hNdcUdNR7YXPJDeib1YVizQupP4fN3bNP790dxYTFRjK3in+U48abYZp2Ady
NQ40SBP7k1qr2xzV2Q2oiGt1sWFnF2wRuj3X0JAF7Sx5sffE9W5b57HM/j5x
nag+LB/Zh0WZVB9W5b/vqUDT76loop5zcSCfc0HK1HMutRHXFZd9eoPWfbmU
UNjdirqd5+bwfe6HI/99fwWafn/FjiFXB05eEVyXP5Cf/LYDLbxWc5Pj2geL
/FucdTbnwaPfW1+YcxrQn4BNWnaeA//3e7PJ3wvN1O8tpDi5jeRkEKU4WeK/
/I+m+Z9JvX91F/n+Vain3r/6P/MAMD0P8O2/8ZAzHQ+lVPx0kPGTs4OKH3mq
HjQl60FopurB6fhXunDekIj/nP+N/3gLp3Ai/nP+N/75/XKWEvGf87/xv+a5
hj0R/znT8a9M+VgJ0seCHeVj11DeIIb0Bugj5Q2+jZP3L428f7Vo1P2rQt3v
juT9rjVTlbzfIylPkkx6EkCUJ/Gm/Lkz6c9BnPLnfjOf6a8l4llYk681mojn
tHA+4Z1EPE97laDBKuxVtKa9yvTzKT2xXGcTFK5qTT+fIkR572LSe6MnlPee
nm+U6fn5a1n885zp+cZUKq8Nmf/La2g6rzkKHDXA90Wy/ftIdeK+0H1yIxnf
Fyrb3u8zIO6Lw/KrZZOIdTiw4kP2JeK+WEH1ifaQfSK0keoTrTu4QmIJEed3
J146lhBxbqhbuwTHuQD1PgRN8n0ISJh6H0LE2tvlfUScD37mvfiJiPMPtyRH
2ESct597f3sXEecz1XXmHyHi3PBibNZFIs7fuaz3iGumIzdA40iHAVrMqzvC
ttJAWO8wTeIhDdm4ep0OPMaAk5G9/XlX6SCRJvrmjXM7spVSq7Y8z4Tvzh9z
IYcB2yribxuGl0DaSZ59qRpsVKGvbmWQRAedfQ9pGzkV8NDoYqX7ARZSTIjT
PB7fDRm7yfclur5JpJnrBubQbpDvSzy0ILBJ2p6OTpxYV2rWUgAe+52DT0Sx
wRpqb3rZMVBkx+OiCFo7mDy4wmvsx4SeFxpPxYKI/CLpe8A3pRi+2lfzd7V3
w83tEg7GkUyk1hgRzVjUAILbfOP0GlgwSfnPtaT/BHvKf74pNDhsQJy/9YvD
U8T5g8Oe6nsHifOvebteewNx/l6Kzts9D7DgoNu9GVbE+cs3j9Th88zIOvXz
aEsBilYoNcHn6Xat7HiiDR1lS5+k6x6oRffV1JuCjHrh+4DvGXyeQVwa6oEp
xaiW3dLcSZxn9Zfza/HvWuiw93YUrR3p3T2bZET8rktbSmTx+Xfc9OLuXtSA
WvgmzfD5dzyXVgvcFQM+UUkqaWM1oCF2L+TWg0FwLjdabFLUB0bPT75PEInR
VGJs0a8t6QRHqu62IutumK67WynvLUp6b5j23tm1aak4HpSOnM7D8bB5lv5+
HA8rxLsEJYl4EP0txY/joeVogGQ+EQ+rO/qzcDy8D//hjuOhZ2z5bG0iHmKo
63mWvJ7InrqexdT1DCCvJ9pLXc/peOjzXsgg4kFrOh6mr3MreZ0hgrrOldR1
W0peN9hPXbfp65xDXmeopq6zHXU9B8nrCU3U9bSn+k2dZL8JrlH9pgNUPCeR
8QyNVDybUPF8m4xn2ELFsxEVt4pk3KIHVNzyB/y2wvEg1L6neS8RD9p1itrB
RDxwqLhNJeMWVVNxe46K84dknCNzKs5dqXheSsYzEqHieYaLrV4YEQ9/tXLe
4XhguMu64Xgopvrs4WSfHab77Enhd0W1j9TD/LQ5Y7onGuEx39axkK99sJea
NztMzpvB9LzZ3COBbtuI7zsuk2DvJb7/Z/2u5aHE9znznTwvRH8B3YsV5qWL
+mCl1OaC26c7YeFttYWLMqpBtVC+lv6YDd8Wxw4qi9BgvMP0jR3xfU/zPQvw
992dPAxcie/7jJQcEia+H7qx7QD+Pv/O9BMqxPeVjhVeV7PNRx+6/yaXF7NQ
Wd+jhU5D3aAoraaygfjc/erh0jLi84ziwHL8uRufkVhlaDVappN9k3E6G9k+
NVYM9B6EuXW+Sl8r6Uh8/G/jhfEYpBToajWrjQ1xi047PdXpQudSVTd4/khC
GlZ73M469kFmom6I9mMGerOclnzQvAhW5xeLzEjuhe1cM/7lU1sh3oFjLkE5
D+aR+XT6vc0Z5Hub0T3qvc1Z1H2kSN5HaPo+kv7vfYSaqftIRy7qKT7/up98
9E7i/EUf0WXw+dvsUDmGzz9D2PTCeeL8s5QUtPD5u7pdzcbnf6RI+5I7cf75
EVyW+Pw/5Il74vMv7JivYUKcf/w1mTru/9f5HxDzHSTOX2v6/EOpf49mKfnv
0aAI6t+jiaPygjuZF9BWKi8IUXnhApkXkBWVFz5Tfmlew/6Jup9OOb+zSL/0
/o/j575gFhpeZBY9uugT2vjkVcvUtR5Yp8P/UO8nCx3RdlPpKc5Cze8cLh3h
6vm/4zB5uP4Qx9GaPk7ph/wf+DjfD7CXfiOO46KwORcfx2n181x8HMG/Zamd
xHF8VJ6fwscx2iVw5oOWDzJlVnvFhnHQzO17dR0KaWAllxzUSHxOywrajz+v
WqHzHH/u6ulk9UO+DkwHjQu//mhCsWY+WXsT+6BQomHkrH4VKHvsdBGPb0W3
XPdza8X3QZiQuhbuq/rHmL1KtshGy1aZ++O+6swKnhpY2gcRNxe7GUblIfOW
k9+WHO2CPL5vOfj4v6KWaVcRx/80wm2Cj9/kW+Rwjji+mqiugCRx/JDJJK+t
xPG/2OrLJx5oQG1uGSfsD+SgzMCOXxO5A9B6NLQQf24u0e18kfjcPTG0B3/e
GD730KKyT2jhYjOmxk428tTgvXL6MgN8Re/sFiU+nyOXYYM/Z9nZ/sGfl7V8
WrLQvxMFNA72p3xmgtNJvssT3nS4vdPIyqWmC23yuKU49YoJSUMjX3IyaCBu
qTBzCw8N3TOSDskwZcIxvbTsil4ahG288FqIOM7T1BWrUonjCC8JP4mPE5+/
5zg+jhFt3r/j7HIP+Hcc1XeZEvg4Ui28dvg4TuXrG/BxCuazFF4qtaBrlvse
RXqzYOVhlUNxnxiQvf7Q+N3NHch25snC1J1E/f523GuBJx0mDcfuxxLfV2zT
iMPfPyTdeB5/f8xq1yf8/VvBxrX4+/OXSAfh7x8eGnt09WgnlHp1bnS+UkvU
Ywu3JaziwHb/tQ//qGQjw8DFnVzDNHBzO33cFDggqxLvfKyaA/NUGPZGJ67k
nL++tMvagQYWxyJK1paw4fbCNGOndButL78Ojl37SQdBFn/o7Lw+2H6fcaMq
ww899GyC/ppOmKczevCaeC/k7Wn4IhRbgebURWyf/4EB3KPXedhP+2C2ufTx
Gweic0r5+m+UqXZBaPs7nvcf+0CfLyPoTOKznJINGXRJni7QU/g+7q3PhvVx
dgcv/ilFN57J6x13osMikRPOJgk02JDZyBeoz0Kyd5ZUpc3pAoWkpE1fixhg
Fgb37nMzkPCqJ01nXboguH79e+WFPXD1/b5F9x5/zJmSUvUrUuyGbzljRqm9
vZAjEuspvT0pR6J1h0ToYiZsfTzn6fcN9ZDnemnFrjg2Ovc0odSmvBOigzsv
HM2LgIlZjUbOTVWoSqmma3/rIKg3jgveXVQPvMyJD9vZ0TkiI5KX5m8chMs5
39o5NdVgPtbuvViJqLO+agrPjOsHt5g54aZfG+Gv2n62M1EvfDtjLltzlQNN
SxQvRs0l9kc/f4Mr7Y45MyIz3tanEvv26If10tVM1PdG0NtqsT+wtutM/dHt
hb3Xee9sOdeDLIu/tpbop4FX6Ep/nRAWSAQ9PnJWlYOCucy+7exx01qd2T35
yIrgOgfJvXoPOMhv9+umgZj7Wr7JtE+fumjQ9G2o/msnB4XpdNDEj/pqyfym
ma0+RoPJu0EnO1T7UMXKZ/Pd5vprpfZIqA8T9V9tytyJS3f7kL6S8M8BZqDW
aBVaIGvaBUY8srsCP7PRm2RdF96KGhjYxPw9w7ULzvfarhSLYqNV7gKfz7pW
Qswz+flK12lwQd54tuxDNno+aq6ANGuAu887c++vLkBhdRvfV/QhqV+NGUdy
g7X4LzLTxBKI6++6ZfFL3z4kkr44N2xGmNbk59gjW3YS6/tUu+nHgT5UkpHu
obsjQutYXYjxUEIXDOSHVc3m7UHny6cqVh1vg3Dn7JGipTT4nr5tTNGLhRyb
XMePb+oEP9usjsAvNKhIGZBhBPWiwZRt7VnLXmrdltkUetmZCcuYH2SMDdpQ
fenYHNuZDDhcZ8ubfZMFE0WRPSfqGhETGfddzGSCwYeDWwZ2sKBGuS+cY1+D
FuvdP/T7JMHfu879Kh9mgUDHG/9MUzp8vxX7aHhNJxqwkdVjL2HB85xeTbVo
GlQ218m2HGGh9MjdJ6J4u0Dynca2Xe87QEC4qL5IpQdtONsuHRbXCeur1nEl
1jfD2rK/94zre1H+zMusbTydsP/Y3r8s3wrIhE3lB+gcdFLIvXHAphMu7zRe
Gl9YBh2N4QsXEuvp1+2zMyOrA37HvFDX/l0Ke4Rf+Ejc7kPHdmR82srfAc94
lZ8z5Urgiji7/1hpH5r7dcc9P4t2KFDdXtplWgR1UzwZlYL9KPXx2kVVL9qI
Orr+p8vdAlixzdLYyrgfrWrdkyfc3woGHiuta57mg+zSvWvkHfqRWP7ZXsvA
VnBvHjbde+Axam3h/Wy2sA8ZtKh+nCVAA12p9PXjw/fg+3J2RqhxH8oNvJz3
OKYLdHkX/FnwIgZKfvtk3PHvQ5Ml8Tq/iX3jss3Dnpm8iVAQ8XLfcEkfol9N
Mi+41QmdQRk/E1JTYExR4nLFrz60Z+ZiOv1RB9yST/wacyobTkvtapy5oh9Z
JxU1Roa0g/lim0njvM9QyHyytX5fPwpbpMtb/7ANavSDvYNMHqM9G4/OzNVj
o0Nzza7mBDAgcd5D0Ym/cSDkod4UQNxn15w6my/vp4NcltRuA68vMCj+uO2I
LQcd2OW9yK60C65d//Mw51E5BIQ1fOqrYSJLu749Nzb3AEeHGVz+pxbW7TP0
tLrYg+KRyN/WowwILvrx9j1/Gxxt7ytn+rQhgYnYMLlfvXCW9kZdhLsLlvPf
rPnFbEdWv3QaTIx7QFcwp2qLfgfs7xoK71aloUTvqUtDh4j9jStCtbSlGkSF
gkayHRqQTKLx6pjQftAKf7rc0aINDkkJcDI6W9ABn+yMWjM29A6tviD5rgV9
KuS57ZYVBzscVT1OzB2AzBMSx4TfspCIkfLVr+vaILSs9e+Odjo8F7O5ZIJ6
EI+P3qIL0ATKfPcuRyYR+/KdsvAtB5hIdZvR4NGOBjjWrNKxZIgFxSqJqVMP
mKjFRNNmY1grdDaFRNbuYYJb3nt/hjQDuSTybiig0eGDpMPugCM0+HpAVjX9
BBNl69Hzk7hooGOfKvmhgwbxVxzWae9honebnOcdMe+EwJ2qv1tkGLDo9MgC
pwAGOnQ1OH/WIhrcG3pqJ5dIcJr65RXG1XREM1P8eOwiHfQMmk+WKtAhwu3Z
9xbBL0jhUa+InysTSvgsIzwSe6Cl8+Ky/D9tyNNQ8OXXN0y4Pzct8OZbBlhF
+WX/iGYiM1dZfi6uUlitOeMYO7YH7m5XdVnUw0C8QiWWPxvSobwZjWo298Jt
x4o3n/NtkL+afdw9LxoaVXq7QLmAAwu6nUMua7aja3LcYbVllQjexjZaG/fB
PY6pxaJD+dD0IOwpvyMHvSnc1XnHmKhDudjRYnNSQERwif4sDhullgv1S/jT
gTFSFdLTmQfWYRK6Unf7Uekhmfc9zq1QKjvLtO1DHuxV1vmpJtqPnF5dbHmt
1A7f7B59CrmTB4/peZ8GX/ahZ7eCDea1dMCfywKlDhvy4FIbZ0RIsR9FJPft
uvmzDeS3s3jcuYrhd+coF9+9PsQsPi/xJ7ADyvdVbZbPLoP4hw0e9l84aH3S
fumdQl1wn9VVqPyuEd4u0Hu6q4GB3nUogcjqbhB4KRC5zbIS3nLHZy18wEb6
q9YaLQunwa7W0nl7EuvgdGj5TkXhXrRtU7zC+BE6WN0ffSR/lFi/FQbcDzZ0
ogUJlooX6CzoKVmVOLy5E4YTLNOyZOgonTOsfGALCyzmN9XHlDOh4s/le+88
6lCAxzXln/O6YSj82djZBV3AG/HqUVRyOyp3W2CidbgHQr3eZsesYMCXFawu
59u1qCamnn9teg+oMCfkGUVMCOTfGz2oXo5cJLNNFXV7wCEgv3S3Ggs0nNuW
T16sRBvMLULEYrsh8ufQ1skbnbAUfoeE6ZcicY5D9y3pPlibIFb29Qwd1pYu
/HFItRhZSCs6V3qwQaIzRDXBrQLYVwVsmkTT0RXvs2tzxwdBzDCC7/iHr4ir
JJbhnpYCsXUSx2OGBmHCPWjUK5GBTsdXKfKw2oBerS0WF88EuSf7z/BadqCv
ScHL5vFVQLSiU5Pvxj7YvIRWaWdNRxWx+w11iTzju87mWm4CHfoa7510VGSi
lVcMvz/qrgfDV5KMEt1u6B+Z/MZV1Y5ejxYb5xXTgW+qeUxehQXucWbnN85k
oa5K01f0t7VgIvnqhThfN9xkFqO53MQ+EJkf3igaBkcFn9PdlvcCS3/WMXxf
xNvRWTxcpSi03O4Svi+Uom0X4vuinT/K+VdDOnoYEbB5K74vus+UZkp2o4MB
iU+5ywuR/t2S8r7r3RDIdfrhJeK+uFXAp9FcVgkH1i+ZwPeFRXiU14d1HcBU
GJyt7teMNtktrEyUYcMeuaPtSkS8mWypuLOngQH0NXH6wkS8XTqr+lCOiJ/3
1U2JDzd0wvMi7Te2RPw4lopa4DhZzR8kn+BRBytWHpuN46RlodMYnVj34qs5
G7+rl4OjjJI2XnfemU1eeN0viRVKcNlVAu+qlBt43TniWjl4fc9Kl7eYqBZD
8Bx1c7y+SUOPNuL1pbePSraJpsPToiUr8PqG7PSukEitRLq3d0xWXn4PAvtF
eYK+DYL0VukUK2LdzUMYcR5pKcjsD9cpvO5R16wv4/VdvPB9Cj9fBRpzEX2D
1/d2afENDWUWmtvIlpXQLYLja65X1Rv2wLGbd5fi9b2x5oeyf3c9ujiy4Cle
3xJnKd0M4jo3J668uqy8EDTUlNzxdRaalJ+N13f23GOSrLe1KKA/6BpeX70q
djg3EQ925oFSn4vpSEh471cFIh5c/fh2WWc0ouq6PS9LO+th4q1/1taYPrgg
2iO2MtQJ9E4cv27/twdQZYZQrzwLZJIP2qf7piLvTYy9sr0M+DyQlHiJ1gs+
ivf3nbTNg4H1c3rnLemD4Ws/2hacJnjy4GzGCZMCuOeWKbzhWS8o/7jSkVjJ
ANONC3y/MQuh13Zk76wPBEcpG75x6uoGNa0uw++x+TAjPHvbHpt+eNRUaTVe
1AqZQcdGW3pKgVY1w+XpJAcCU/P+HGjrBJXmMy6JU1Xw50axtL4TG9ad2j43
1YYGm+02XTy5uQFO/zV34F3eDYsEN8cN6jChXlMXMA+8lk+5QfAABM9wk6sj
eCBR49G7gwXNsG/ph1HOhm6Qn60/K3sJA74/v719tK0LXptqfz8w0QWcd9/t
5bVYkKchWXdmuBQstLnsD97mgIWm8dLrGV3g7HD/UJY0Azq+6urDRAtUcSlP
SFYT+8unRYGlBA+o+ewLP36xB5qv/3TAPFBwt1PkHLGPpe17VByZ3A77c9pd
8T4m+T3xI97HXr34ouhyuxb2ObjMwvtYYtr8WTenOkFnv/YC2d526E81uBRI
cEKzh9KdAIV22Nm2T7n6JQ1OiBfXPrHohtDnh9+787eA9Yupa/mKTJglMO6r
vIYFmakaL4OsOsHWRc175FoZVB3/bi46pw9CqtQHHQh+iNI89SGzkzj/hZkB
mB/WuEbGLiP44UlndatrVhyit/wEzA+v9TSfh8+gI3vEaVJKakCaNxeuyGL2
gKmSK48GwQlXWDIGBCegK668bzAnnHroP+8vwQkpy7PiNoS1ovhwKW/MCU5M
3T316xmouzo76J1MJ5Lp2BInr8eEW1VP/DEP+OQO3D9s3okY3K8KMQ/sG/Y6
hXng76wuT4IHUEa37wHMAxrcZWcwD3AdGLtJ8ADSs515CPMAR3Dpu7/jNCRG
X9OcmsJARUpe+VZxNHD/tkajRrwLbd5T/ytFhIksUuBsDhcD/i6/3FSk24Yu
ltEvPjBnovyGeM3GrUxo2PlkthNRd8vvu/jk2pVaVC+x/+N7XHfH5m+rJnjj
y7Y57MeuTDQ3sdLOk+ANo2du6+nhdaD9eLGizVo6qHGWHTPW6IXAR/VNuI7m
1LkHCcRWgPYuF/Y8oo5WjC2YV/OgHtaHfTvYVsmGkhkOocainSAx1c57J74a
3rVWXTUy48BgzB6drKxOGK+1+nvTpQzWSzCH4ws5UDRp/UJjeResPDnVbkrU
0Zd7Il7667Pgh8iUVDpRR2uNDTtUEnW0hr6gpCc3A67+Eh/HdbTvziPJ3UR9
cfXIWV+ivgC2T77rIFFfnE7nhOH6YqT4LltItQ8Eduak4frC5M1pN1xfeLor
XSPqC/AIcP6B64v+yb5MXF/8npxgE/UFpKtve4Dri4Xx7Le4vvCVu1VC1BeQ
KyXfVUnUFyOHb0fh+uKGzOKrRH0BvpZLjHF98VvmGf8YUadLZ/D82hnHhjtq
ngFniTpdtkL6ri5RX7COHL5F1BdwbLabJC9RX2itWbptlKgvuG58eUjUF9Cz
qHu+H1FfqP0tEsX1BTuLK4aoL2DRlxuXcH0RkvjqDq4vHrJidYj6AtYfDLqI
64thCadQXF9sE3hym6gv4LHsyEdcX5j3zr+N64uwdZKjRH0B3xZfP4PrC0+v
FVx/TQNQt0G3hyGxDz6uRn4XJZlwSeRx3PXGV6DgWHezW48Nh2cJqKV5MED+
TIj6sqQs8PayHY0JZ8PLC++H1Brp4BOn/PREfBH4OM71fVvOhqGCqtKhBXRo
yoo/JS35Eal4X+V68JENT9ROrbZj0iEZMRboPy+Hdik/xoUfDFit5Dcu/LsH
nnG7LSgpqIW6wCbtYF0mtKKr6srvu+G0ecSDxfOa4VHRcMcMByaM+U5y1a1l
gd5mgThcjzwudMwl6hGo/J0diesRn6T0472qTdB75YNq8WAjnF7+wCdErA+E
/uw4c4dRC6MPZ0exljSA2uDs78km/eBc/5C9wYHIX515AxZbilBhwJ4L9sI9
8LK8xh37DeZL5RnHFvsjnSO96dhvvDkQm4z9RuoB7Yoi/TS0rMn9FPYbvwuu
muJ6RLvAvoSoR9CBu0psXI+IV3U64Hokp3Z41BaakLsB6yquR0zuHO4uuNuL
ItojV0ia5KPYSIewmj8M6H19xKCwuRdZPi4ZXzBagqKjmg3DFRig1HZx9udl
bBQ37FFid/8rurNAVOSRLh3mZui+NzFkIzhx89Ubnhp0kVUzftOSBvoBr9qv
zyfqiwOhC94nMdCpYB0f2QgaPL+UPPjrNh2FGzVvLnNgoMfrA/mCiLzzubzb
f5ElG1VIOyx5l1aHynOq7vzw6IKCTRlqd5160Y8Z5QfPOTWirq7Tnpd/dsEH
i9GbTq49qD+GeyxcrgV9RzxfBE1o8GdT63irYzfyT1GFDaVtaH5EoeO+tzRw
kzuin3OEhS7WXtu7w6gTGTp39nz6QQN/+ljbybpGdPFJ0w27TCbyNU0707+D
BdGvLAwG7GvQ10mBJ79PslB/4AYZ7CtsMpy2WRi0IZszbuLnZzKQzPOz8lk3
WVCzk+/wY69eSK03niGR/iDrr1t/4JkHTJD4dtr19m8G+Ku5qCw+E5UlpuY8
R5iLDRbzzNVGWD0QEz1r13JOPcwza3qvoUUHzwXCR56WEff/n/DeqjehmiM3
Z90+l9IJT+zFakM1++A9J2hBc4W/ZtQhAR6V8i6wX+cfsi6WAxWlQTscqt01
dRe5VPmk0WBfpyDNbxYH9N1aNEeHzmj2yTg4NkXSwVsu5P5MSzZslzifIp15
Jevy7OquV3cYMKVkZPtGhwXhX046bY7tAkFGdc87WRpIPanvPWnAAXtFXuvB
6ERNWa3KX4vV6eCmlxHsEVEHe63vFXUndIOOZ328+iImuDL2HmMPVsHFVeEe
5yPZ0K97Z3ejKg28JP55PBCLZ//YXJatmRhGerxnmfZepUKZ6LOJv3VlMAve
Ngm8dTxGcPKswMWKR9+j3wIaFcF1vbDtQ/J8P1Em7FypYm3qWooYWxy32XLo
MJGgSq+ewYbBRwmeP26logqvY9EbU3ogX3Kq6MxeFlw9sW1I8nE9qg4tSr9m
naEpYLH+Np/0IFxylNF3O/kZys48m+f9lQ5HtspWlLuzISamWvtScyNcsdkf
PNbcAgfD96ZE3eAAa/ifL0W873amjoofykqXI33pubp/vhS12r2s/vnhetaq
DtKXJuXarcTeT6ag9vHsihqUlTObhr1fYzDpIY/nmzi4yXhk7U0nPWTQNdJD
pn6RuuPf6ZP1N4n0kB9/kB4yJdF6x48vfllDY6SH5PIgPeT4uxTjklVPsmjd
pIcUSCc9ZJ5uXG71jadZ3pSH9Nm+Mt3YsBuVji/94trdjMpNXxzi6qdDnNo/
v40+Fw7OXTv5PCvLgfTbuSf++W20OPTeuYDvL7O2/CT9toSpw/hS1WxUI8DF
zT1MQ1MjusUmwIEWKr/LkPkdpvN7jGeOB/bqh78MV2Ov3mx8+xz26nKWJ55h
T37xnYNwToYf6m34tQ178idUfqeR+R0Bld+5hg79896qzwX2Y+89wXdaH3tv
GSpfXyLzNZrO19upfL2RzNfoCpWvuWXJ/ChF5kfkRuVHo7+vv2GPvWYdz0MX
7LFXLk7BHnvbefN+7KtT6hzEsa8O0cyWwb46nf9CM/bVCaMMR+yrdyaPbsS+
Opbat3PJfRt2/c++HU/u2yBF7duJVJzIkXEC03HCX3L/FPbDPs1L755xrYQ4
c4sBxes0yLgQdwD7YR4/j+5szRo4MLvvNfbDIp0ep+bw9qDF7unCK4+3gX3t
Wxb2ule36QQoebHQ27QkbatNncDa/ImBve5lah87Te5jsJrax3YISTZjf9ui
L89N7IcQzBGVw/7WYJ55LPa3QqfzN2J/y6s5IFRB7IcDGm0vsb+1td7+Hvvb
r0X7VLC/PRU5ZYP9bUvIN04zse9e8Nl9D/vb9OXZ5tjffk+NLsH+9tyeKGXs
b3fsUq1KqG+Ga47pUdjf5vhHfMT+9tF/+Qr1/Q9f/ST5Ci34H77yIPkK3f//
5iuUSfGV0H/5CuVRfPXzv3yFHlF8dfmQ4dX6p/kQkyJbJ+fQj/yZ2onHAlth
5X/5Ck3z1fb/8hXq/v/mK7SQ4qun/+UrpE7x1eB/+Qr5UnxlRvHVM5Kv0DRf
1f63XkNBVL1mtcw2P9jkMbrpcvUH0mOj31++e2F/eyCWgbC/DZzR8h372+wr
eR+wv70q2Oml6/UF2B2BDUdtOYj+VU78YmkXtAed+edvNyscz8X+lmV8F7C/
3UDVa+vJeg01UfXafoqXfEleQtO8ZJM5WSjM3QWLw9UHfjPbkU1jdDH2t86i
LnGb9TvgR1juth5VGsrf/M4E+9vK9KF//naTaxIH+9vvRrYy2N8G/7f+QtVU
/bWcqr8Ok/UXMKj6a5qXdpC8BNO8tJTiJUTyEkzzkhlVl10i6zKYrsusqbos
mazLYLou2/Pb9yb2t6XqS49gf+t96tB67G8zwtZsw/42ynFlLPa3gXHtctjf
TtdrD8h6Df63Xpsi6zXI/J96bWr/v3oN9Kl6zfKV6AD2tyWCtvzY31YaLnmJ
/e26a3tdsL9VPdI6hv1t7OtACexvGZSnKiY9FUx7KnnKU42Rngp8KU/1tr1T
Kz/fBjUdFUvH/nbo4AJe7G89KE8VS3oqpEd5qoW3rplhf/uryNYP+9vl6sc4
2N82JzYKLZ2TArfn3rqA/W3+PH+E/e3oq6dl2N+63FNVxv5240M9kV7nVsgc
kjmB/e1+nslB7G+7ArkHsL9N0nsbhv1tmGZICfa3c/yGhbC/fft87XrHDXmw
ysi8Cfvb2CtTr7G/DfUon4f9bZzfxOSce32Ik79DDvvbkb86XXLZZaC8fTIK
+1vekSN/dwh1gTrl006RPg21Uj5NOaZl1nbLShhGemHY316bIXUd+1tnpd2j
uxProIfVfRD720D/dmnsb89R/q2Y9G8oivJvk12vo7G/vfeGuxj729wuJIf9
7RXKy20kvRxaTnm5PMp7pJPeAx34H+/xlvQeaC/lPZopj9dOejzkQHm8WZTH
8yY9HppFebyD5+XWYX/rb6KX9Ey/FCmwHFqwv2VTfu8G6fdQEOX3PlF+b4r0
eyiY8nt7KI93g/R4YEJ5vEMmR/752/MjmfLY334zUF2K/W0M5ffkSL8Ho5Tf
O+GjUYr97XLB+cexv+VLum6H/e1Ryu95k34PbCm/NzFL7zv2t4U7fxlifzuu
ozGO/e0Cyu+Jkn4Ppv1e6pO0bOxvTaM/bmsXDYPBpKZ//vYU1ddQIPsaaBXV
1/Ck+hoNgv/6GqiU6mtcVuypw/42LblmFVd5IVK0ndGEveJqqq+hQfY1QIvq
a4ROPp6ZvK4DNt5dv0TVrxkFvzojmyTDhldUvyCI7BdAKtUvOEf5/6Ok/wdh
yv9bUZ4/ifT88ITy/GqUt79Aenu4QXl7J8rbC5HeHjZS3l6J8vMLSD8PRyg/
L0T5+UzSz4MD5eedOCGl2N/eD6ss/Hr5PZhfejAT+9vZlLdnFP/z9ugl5e1l
KT+fRPp59Jzy8+yv1jexv3WMT5mF/W08h6cG+9tBys/PIf08Mqb8/CLDKMD+
lr9vokeqvBB6T/24jq+zF+Xni0g/j8woPz+77uk/f5s+cnIF9rePm3rKsL99
Fg+G2N/eK43UxP52rl3bV+xvm59cHVwb6gRLVbSTsL9tea5Y0yPPgl5N308Z
vqkof0I5QaaXAdbOb2Xsab0gPmL9+YRtHrw462Qwf0kfnLQ4vQn7W4Zp/G/s
b0VCZP+uf9YLG9+Xj2F/K7S9TvI7sxD8/7bcm/mBBRvWxx6+3tUN77n4Fg9h
f6tol4f9rYH4IPNXUSuMR/uaNfSUQtgVg7khkxzYtPDqHOxvpx5G/0yYqgKn
jaY3sb8dSFWJTSHq6DM7JhOwv7WzqdqA/a2M6JU27G+tqX7uZ7KfC6+pfm5x
S7M49rcLiltO9m3ohr2/pFKzljDgp2nqSexve9P6X2J/a/OqLAD726dBzdcu
DpfCkck1lvq3OXDVY0TWOaMLYhJqDmJ/O794vyX2t/wN/b+wv12yi+znLiP7
uZBK9XMHqT4UP9mHglKqDxVG9aEKyD4UTPehimW+8t6a6oT8Wfz1a3rbIVrs
xQ3sb9OWONADFdrhqOHda1UvaaBZYfcd+9vjd2Zd9eRvgSfVLm/zFJlg7m5R
hP1t0s21cdjfHrA4sgv72y8HFY9if7ud6v/uJvu/oE/1fxuo/m8D2f9Fu6n+
r4CqVSz2t0d0ixuwv5W6ObYc+1tlqs+rQfZ50Qmqz5tH9Xm7yT4v6qL6vBvG
/mzA/vbg0+Vj2N/2SEQ/wf72FdXPTSH7uSiY6ucKUP1cU7Kfizyofm421c9l
kf1cdJDq5777nqyJ/e0J+6h67G+f5bZsOh5HA9tFMVzY37rty63H/lZk6xDC
/tbD7+Y/f3t0la4q9rcsm8Dr2N+KUXNTk+TcFKql5qbC3Xbvxv6249O9b9jf
al1abIP97RHLFH7sb21O1C3F/vboxP2r2N9yU3NQU+QcFAhQc1Cqp3x/Vj+o
h5gax+PY3woKJVzB/rbDuoAb+1vn9y8uYX8bHDlujP2tRvxpsVsuZaChJNmM
/e2DXrFS7G/HhMk5KANyDgqkqTmoRdQc1BVyDgqEqDkooOZDcsn5EDCh5kPO
UvMhdHI+BO5T8yHfqfmQveR8CJhR8yEh/50PgTnUfEghNR9SS86HQDo1HzKH
mg9ZTs6HgDw1H9LziJyzaiLnrMCCmrOyoOZDaOR8COyh5kOCqfmQUXI+BNKp
+RBLaj6kjJwPgTFqPsSFmg8pIudDoIOaD+n973wITM+HuFPzIdbkfAico+ZD
AjqUHSZMA5Dg1uIC7G+vbxPchf2ttEHnDJfGV9DfqBCM/e3PrX6C2N+6nxN6
h/3tc8u3A9jfSpVk/8L+tvfe3Czsb4Uzeqyxv/3zxohreAEdoulS+6QkP6L0
DxvP+3xkg/3iK8zzTDosPrJZFvvbgUY5kYs/GHD6wfVK7G/P7hNYjv2tiOAb
Fexvb5hc0sL+1nFTy3Psb2WLHfyxv91z4uQO7G+fUvMkx8h5EuCn5kk0gvrP
YH9bVlQ6XjTYCBeabwdjfxtca5zmyqgFAS0P0e4lDcDk2/ob+1vDP/o/sb89
57hg5eEtRcg9bqEV9rfPqfk0vrh/82mIQ82n7aTm09zJ+TT0kJpPy6LmSYTI
eRIURs2TxFDzJLzkPAlaR82TvP3AisP+9vwE02eZST7aJXb9K/a3DUveL/7n
b9U7S4RGS1BzysHr2N/uTblelruMjdivLo7Z3/+KTk0sU8L+dr766EXsbxd+
3jEQx1ODvPITZtyypIHK2cIf2N/e/rqlJz6JgXQqcmKwv+VaZ96H/e2aD/qA
/W2YON9s7G9tuhXXYn9btLPYKz6tDt3XNHuN/W3JjZQiN6deJOr0sva8UyNK
y2uLwP7W9d6JOdjf+tLe34+Ua0EJ39uqsb8NWul+A/tbnrGa9o2lbchDwf0i
9rf652VKso+wkGou74+dRp3ILkG0Evvby8HOfdjfqgvNPIP9LY/IsBP2t/25
/Xuxv905UJuI/e3g02R+7G/TGeTcWg85t4Zsqbm10qx/c24QY3DiduRNj5wb
CuScW0H0j/XY02Y+Mv4hxakHe/mdBdjTXiDn8SAr/3JgblGQFsuOnMc7duff
PB58sl32VH+On9bSAnIeTyP03zwe9CU3vLni56H1pJGcx5N9J3kMe9eA/Z4B
2LvOiepsx97VrOnAmdU6HGjVl/9y9947LfPrvPw5OnQQFfs7h97MgVldLm7X
3F5rhZf0XNpPXP+dz0fOmZ0heFnUQvP19Rdaf0v7eMWJ68+zb7Uu9rRaxnNE
ehIIzrMqsMGeNkbbLxt72rC5OVrY06p+PRaGPa1ur8I/T/vC90sVl226luRj
0tPetZprWiKUiYQXiiyqCmbBTWk9Qexp7SdWW2FP68Qwz8Oe1r/zkxj2tPVp
4R0mrqWoNDgvGXtak2ijQOxp161bwvl5KxUxdhzQwp72xYTmOpu9LFBO+jcv
iv7axE2gxylaBzvJeVGx1scq2NPu3cgd9+ArHWp4TBdXuLPhu76xCfa0juvL
ukabW4CX8aETe9ong6SnXRu2bZ+k3sEcKUXS01bXkJ72RJuej++AQ85wJ+lp
Tan5TD9yPhMNU/OZ0/Oilk0leF4053/nRZ3NNJoHYu7n/O+8aJVHAF38qG/O
/86LFtXP5neb65/zv/Oirj2P8bxozvS86GXR5FTsaa/brqjFnlac4FTsaS8p
kZ5W3ml75QX+6JxxR9LTnj9Metq/Z9aFegU+z1lMedobliwucdVsZMFaLYA9
baKYWg72tBzb5Tlx+xlgIbgzeM+WL2CzI89p9dteuBE1z3tXDBsyT27b9OJw
MRL+qN6xjohzqd+BozQPOshp+k3pOTGR9ErZ5dFKXfBUdkxx4ncdTHTIhu1m
9yLuayueqUnTQCcias7VAWtUWiLlPfc7G8VtVQwczaDDrw0CQ5r2Kch0Bys+
T6EXFQye2baphAnesfMSmNw5kD1PHOXsYiCHXdFu3DvxexD33n/C1Qj9n7Pm
JQe0oPnCh56OZ3OgsIv1THWyB0VYzOZe1ZkCUXv3hyn/YcK63dYb3Sw4yOMF
y1Y0oxyu7Jqd+/FtF7RJbJDgX9+DTmvt93061gxFO/hYXeU0yDvM7jFvqkVz
Hx+yH9tIg48XJC/mC7OhXCgq79GqS8j+Z1Pi3MhWOOVvcTO1vR9WHREfPKzV
CsKP4z8dWNyD3nju157hTKzvnRlbvt2oACmBbwvO3+WgSCufo4lGXbDtgphU
KHyFwmL+GdzFfeibbJngyLdW0Fo+tE9hawnssDco0NzcjzpnBZgHRbTCKpdn
n39EZYBKAkNma0o/WmQrmXnRsRVmNCntNgjPBrv1Itkxvv2Ib6/r/Ww2cRxm
mbvI/lyoVWkzcLXuRyv9rPMfH26DNwNrJRuPfgKD6Ay9N3Z96KHxjC/XtbvA
c6v1mhzJQjB4I/SZEc5Bh0oWvpo/2gWSx4UsN3M3gYr4x8HGCSYKQ9XvwsaY
kBly0qjnfjeqLttUPrS1Ed5/2ru12p0BQy8kdEUeMVDuQYS2+uZC1f7DfG6T
vcBWqRuJ/NaCDq5aquEvXINKbOVeCD7pg1Wb7lXPMcpEPPwjAY+yGchjnlDc
wI9eiOT5YHHXsBBeBpdcXdpC1H+xjTLMvG6Y+qHMq0DEZ020+a3e0Qb04tau
BMvybri4O5i3N6oGlOTCLZcGViCvsC9tWz8NQH9R9wLZK1Xocw1vgtfMNCi0
3OB/ongQPrwpP/2TyE+LZn/48ONhK7gojUQ4mrLgfflCQcEiBnp7XlNr9HML
ZNs72qfosSDb7f3BYS4m2iAo+Di3JRVd2G7XaV3eC9axB6Q7dnUhbbavr5RR
EVxoMvxZMc6BXK1b6r8Ot0BOkNnjencaZCVzBgr1euC9EFzqWY7fa7XO+92S
Rhi6qfDnRm83rBkxzzzpyQKjyrgtc8wroeDjm49Spt2gsffMglRJFng9vMJ7
bGMBnBffPJlxpwe285QOXhHvBonOqxv/1sbA5ee+85aL9wDyVY46GkKHprtz
wIgWD5yPl33wv5stger5vneXg3ydUYi5bhK0m8XwbBYbgjqDZ5pNbRWosWK8
eubnFBR+UPVz0OQgDL67fbdQugMNZ0WMdXvlouMFx4ONBgh+zB5znzrGRNfX
X6iM+lOLlq9NUDz8qBvWyizMlz/IQoc/pB5nW1SjG02GnU6a3UR9N0tE/ls+
OInVOzwS44Bx9Gnh9DoaaF+bG3knKQ9uzXKbWurWD56m32bN82yFrzt7+P0m
cuFDXVmN4vx+WDz74RqIaAcOom3Ku5kDFywt+RK8++DR4VmMwbhO0D68lb/y
VwYwZl+MZ3L1wSy93ayx+i6wG/DQKqn7DBmvJOpj1/fDCrkZ4oc72uCq76Pi
uvh8MDeqUSvu7IPN0byWLS3tILYne3THvUJIRjOnetwJPt98W1SttgPCM8Q+
J5oWQ8PzoIilsn3QEOdyZl1xJ5gfHcutKa6Aj/ObRX7VsGFvIzsX97UVtAs9
gl9UQcXH69Jn37NBwEuuIXwtDR6G+FxO5m2F0YPxO9OvM8HslsmuVm8m2Pwx
jEyY3QVCU/F9f6rbYdZc/oIukx6wPRGkvkSKBlIix7dmDrfBeYk4z2/13cBr
sp73/jo6zDuy5pY/TxukvBmYF63bDTtk1vson++AD92v8oPON8Di8Qbmk1o2
9Kkvu8/DrIF163skMp9Vwpb8Q5PcXgOgaf96eI8+HX22HLE7KNKEOEF1y70N
euDHcp4/c+kMJLZ2iRKNvw0F73ojuI/Yh1f1JBxoaaejaDuPEel9XWj8zO4F
24SYUO42tTI5ko5WrxA+t/w6DdkoaGu47mFA+HWHj5WmdDTzs3OmKfH/uS1/
Od93IPKUYzJfdCYNuQwI6zY00tDswmvha4oZ4C3JNcCmd6JvvZrHON10tMWs
/tZjfSa4ivpYnJFtQx292VZ+XQykwjewJiOXCWwus5/Lz3fDNrcfb8omauES
f7PJrvtM2J3prplN1PlhyvF82cT9XDeYnG9KXF+5V02VPgQ3NbnJHUl7ywKB
h+f1n0l1gej5h69+K1SC8mRUREwVB8Y8Uo+e3dYJgXYenjuEq+CRytr0ezP6
4NLh/I0LDDvALFdHbJ9fFcTIZMfvJOo++6fin7St2sFtr6YnN3811Oh4PW07
1gcGedmnltq2wSlGu+xpNW/kZyml+251H7g2Sy37MtQFtC33rYEZCsNLzvLo
5/UBY67ooHtZJyx3nJMp3ZgIdv727n17+0E4+tXnI0T8i06wuD3kopDIL7G1
KtlsyIp7J+o2SQdPewGXP/n+0PdydYW7VB8sZGW/OP0Lv5+2S3epSz4sMggp
d6GxQKHs8QOlhm7I5FNocJ9bAHNi67rzD/SCfIyM/VF1JnyLvm5R1N8Iq8Uf
G3qrd4GjZWKtT3svZL7MPbzWsgZuPSmbvXFjA2i2qZzl8++HzkM6+YclW6C0
/FnwmoWtYMJ6UtLOYENi74J787pp6JVNe+8FOX90ajLYXcadA+c+yBSoZXSj
uUn5D0QupaHx+ACPVwbd4I74g73ce1DOyuPlx7/VojMVTrz9Oxng03rK8s2G
XhQqrL5af00dslrkKzFuTIfVPi/UXnb2orijCndsjOpQm2a8SKwVDeYfaXUS
u8tCgp4bFknHdiHeCGbqLYKjtlg71P42YqGn+yr6XtztQrfLrixesoEGXmFT
8zmrWWjJfLPhi8e7UMyl+++/PaLB0TN8SgMjTMTt9uPQHa0uBCYbH89h08A9
eeYJn/k1yNbTeiz/FVG33R3ITk/pBikxjs5Hv17g7dOU20q3RzOD+QW9XZnQ
ld+ialbeB7d10wsqv20DnxTbuyXJnbD50tnoWeZ94D8vfCJE+AlsTTdutg0l
4lNapD6gnQOxtyzsO768gM0O2h9XEfWOBS288bEWBw5HlM/OP/oC5vzQnte8
gw6b6lzyam050LC+LSjxZBHYG6YXmxHx/Yc9MjvxMg0szWpfn99eAW9crXTp
X9lwYouJrJ96HepTntp1z6MO2m8XCvgF9ENTtLnfdb9uZBVimdWSdUlrVziS
SifqgNtO9wuK0nrRBsviO23Vh7W+n4w0vGHABIHJgxpnzPpQxtB3lbLNH5Hy
Up56nQtd4BI6nJce2oekOpjjxqPP0R8BZHlsZRdkf7euk5hko+bjErLaKkXo
xYTsHJV6Grjds1V3v8pGT7NDzmwp/4Q+eYdf4VZjQMbYY6+3RH63fhZK0yH4
U3UicTbmzyUpJ0Ywf8700x2PIvhz7RI1b8yflgqSn38S/Dmbf76vBsGffAot
ai8I/tRwrF77i+BPp8VnTu4h+PPu4PWTmD8f/HXoZxP8uTPtuSXmz+yl26ox
f2YGQB7mz6/atTcwfxb2arhg/nzy5VBqH8GfK+1jr2P+nLtoYxDmz+NWuW/D
CP4senbs9SeCP4/H60T9IvjTVbKwGvPnxLahWmmCPy3XHrXB/Gnc0HEL8+eS
lcVSIgR/HmoTiMP8GdwrqipA8Kf+Tr3UQII/y9dupWH+PJEkedWY4M/LVRuT
MH8K1KWsLCD401Uu55AqwZ9DJiEveAn+XGq9wDGN4M+HT26etyD481GEwUU9
gj+l7vMzuAn+3FBbqdZH8KdQ8cA3zJ9XQj88SyD4k6nsKhhC8KfEkK0o5s/y
r0LcmD95vHi95Aj+PGQrM4j5U713txDmT2WpeJOfBH/eLdSYjfkzIzB2ix3B
n7PHf83G/Dny5fNbzJ+fDzytxfwZefnBpDDBn5zdjIOYP9V/zWjF/MnDKwIt
BH86XVKfi/kzDG1Ucib48+RJ7pWI4M9mrxQ/zJ8eDpntmD+POy+S0iD4c44o
Wx/zZ5P85jLMn01zQpb2Evx5iac/e4Dgz+zElSNVBH+69QnHCxP8+XahZ/Y2
gj8rhJAF5s+s7W+uRBD8qTfxxTyQ4M+zjPtvMH8m/T21fCbBn00fV+g9JvhT
c6OxAuZPppL963sEf/Lv1P2I+VNU1qiRQfDnPJmX++SJ+Czkb1XsJ/izrf+d
FebP4+30LRyCP4NoSfUrCf4MF/YZ0CT4Uzff/RHmz6jxB5MPCP7cICJ6E/Mn
r//8iB8Ef1b8bp71m+BPa7uZEQ5Evqr8rtAgQPBnPdNMc5LgT0vzlcmfCP5s
efDzLebP2vATG7MJ/lTRS4jB/CnlvHF9J8GfH7k794sS/Pn+/M94zJ98/f4m
vwn+DDs9q76O4E/Bj5myRQR//qjN4mD+HN3nOSeO4E9Bl6ZNNwn+TH1k8xfz
Z+H7XqOZBH/qvA38gvnT5keuAubPb6UK648Q/Bka6sGXSfBnc4b8GOZPueMq
+4YI/pyYe08Q86fyClYs5k+BK6vE9xL8OSdV6Qnmz/HBPH3Mn1sXhs40Jfhz
od7BWZg/Ny3u2dRM8OeH3g0zMX9GXTnyEfOnwsuGeMyfpxsj9zEJ/tz2+mAs
5k/6uFAq5k+4r3AwkuDPdye3GmP+dLMX41Ug+HOTjebrHoI/3S9sGsH8KXHW
ao8cwZ/lB/e+xPwZJljSmkbw59zB7fPcCP4cPfJWUpzgz4LPLpfnEvz5wtFc
BfPnXv3qLsyfL9IP92sR+bd2zJT9meBPrRVpMzB/qpp8m8L8SZMxXvmV4M+X
hz74Yv7suXFB4hfBn7sFAycwf15ONfvHn6sFuyctCP7cIuV/o57gT//hlysw
fz6KNnDF/PnkYE/MToI/Z6XptmD+vJfG54z58y7tzskkgj9DbqqewfwZE8g1
W5ngz2OrCvfWEfzJfSq5Y4zgTx9WZS/mT5OIN/pPCf7cwTpaZ0PwZ4pQgWgE
wZ8xSncsPxL8WXnwfk0awZ/hs2+fw/yZ/iCrHPPnnJ793pg/K2xj8zF/hgSI
2mH+/F7+wDOD4E+rYJsnmD8ntBj7MX/C02h7P4I/3WdHrcH8eUKw5hHmz4qe
meqYP5VGvs8IIvizdEul6gyCP5d+MVyVTvCnOs9roxkEf67bVJCD+dOUvcAL
8+fIDI9tmD9ppy50YP6UTRV8hfmzdV/eTMyfs4bdtTB/6jxhZmL+rLM12I/5
89VU5SLMn45rXQ0xf2bbaFlh/hxsWx6N+dP3ClcB5s/IlkB3zJ9hevGLMH/6
H1Jl1RP8OTp1aRjzZ5zFFXEOwZ9DddlCmD+RTvpHzJ/2ES9eYP5svmWtiPnz
VsMAYP68kb/7FObPM+9N+SoI/jyvFBuB+VO5USAoi+DPzVzJaZg/+8/98sP8
mbFm3RrMn1qNbaOYP32n5qlj/uSIxJWNEfy51jCOg/nztb5dpQ3BnypLfB9s
J/hzzymHUcyfTp2PGQIEf3Id/n/oOvNwKruvj0umQohKsyYpGlQ0sppUKlFR
qRQplBSFRhoQUUnGaCIqlamUMm0yz7PMnIPDMYVoEr33bu/zXJeu3/vvuc7j
Od3D2t+11ue7Voe4JqM/NW4trcX6c2319AdYf5b3LDrFx+jP0Iuz47D+bK0Q
dMH6MyDSYM9JRn9OFAo2x/pTqNSIm8Xoz8c2oLmC0Z8Xt10bhfWn3mBxHdaf
H0NC+qcx+lOfHWuL9efnbdLSBszz77d1cb4Doz93/l46DuvPAxe01mD9Gaz2
Rh3rT5ltYU5Yf9bLjJpgyujPD19G753C6M/6MUXuWH8uluO+wPqz2/7cChdG
f0YmxR/F+vPCg/wWrD89SvZ+xfqTc9hcGevP8S6OqVh/Lg3rUsD6c26q8las
PzVcrY9i/Vn585sZ1p+NBmU7sf40nHu/B+tP3eN+Qlh/dnxcZnOa0Z+mmSOq
sP7sMjPzxvpziufzBxMY/blFYWoY1p9vdy7cifXnHtflJ48w+rP2rNkSrD/7
QtjTsf4859zzBetP5yGT5Vh/nqi4NBDC6E+38mc2xxn9meZ8ZxrWn00D5bOw
/rymuOog1p9RZ7bWYP1pdzftEtafK9rfbg1h9KfNJmkFrD8Xy4u85TL6s2zH
8WOnGf359MTrMKw/vScvLupg9OefOOt6rD9Dty60w/rzZff7y66M/ly2t18k
ldGfO8sNxsQy+pN1Lm091p+t7jnZJxj9uffREmmsPzlrTvzVn70aMzJe9K2D
P0vuOmL9GSIo7oH1p0+Xt/IrRn9elS7uwvrzdPDUd1h/qk93XdvE6M9vB4rr
sP7c58+fgvXnj/vdOnWM/rQUsByN9ee5FX2XsP6cVv9R6x2jPyWutBdh/Tnj
7oU9EYz+FLj36uRZRn8WOTmoYv0pmzNUMFiQgIpUXHsSzKtAbUyH0dTWDrC/
23cK60+zgkOlz3ceV79c/G0d1p9HxXJjsP580SX47cBvi8RlFtOOYP25M85u
Ltaf6R1c8wJGfxb9WcLC+nPAeN8HrD8tdtTKGzL6M3Cr5lGsP4/a+D/A+tN/
7GHrDYz+9LDKmYD1ZwvHVhrrT6kLZus3MPrTXHDSOaw/ZSPmnkhPZ8NSFW3H
yZlp4L/3jrWpHqP3dIQfLNZqg617l18XcglF2Zey3qgpsOFB43RtRScuxHjK
3ZAd9EPhuQdtNm9t/O/6s5f9vf6Id/2f0es/hVx/xLv+lvT6i5Drj/ro9T8c
rBEpy8TRj7K+PcYFAchz5hPz8w1sYDtYjL5ozIGckzu6zj//AFaaYlbvnnNA
utf+5J0Fn5Di1f2iZsa1SGBg88RQiQ74XXxz39oVSejqNRvjithq1LeJlZJx
uwM2/Jov9HGJL5q9MN6w3KwRNOT8qoxOcaGz9VZJ57g0dGJZtlNOVSPMf+D1
UuFmKww5pJ48P6UR2pyO76p9motqL0yPSQhphd/l61wV8lrg6OBct+IN5ei2
Rl/SFeY5GTHhvvvrICY/mPxcwPJHM2I/vH25Y0MDWDzTqNL3qYeLxeP72343
o5GVg9bvJFgg07dKYptZLezVvCJQUdOMfgaGB6+ZxwbX7hIzn+JKiP36zMGb
OecTLr8OFpJuAhnxG3+OnXwIfBWWJ5R9WpHdD9u3QzZN8FZkSlHcvhRwjBZ+
HHSS0f8H3Ra1TGyCdZMz2nylP4H/7LaXl25w0PuckybnNnGAnai6dNavFPi5
p7NHT7cVeYfGO55b0ATfVApf3lqeAQb6Dh8/9LWiuqvPm18pNkKvn7XmisvZ
sLFBzlbpMhcJz9CWVWbOxcyk2hGL0j/ApKCsBW+PlaLMUt2wNUpdYLnnu7by
lc/wwalxcMTbz8guc9yQ1I52OEjjVQGJV2BE41UPjVd99/7GK9Cg8Wrn7T2W
3/tbUMgGW3utwmyY/3zxYrfpTfCBxrHtJI5BNY1jP2gcO07iGDjROHaKxrEL
JI5BKo1jscumbf2Vx0bJi/jVZkflwL5An/2/elvh+UyhIJXbzUh5jtHnAvMi
yDldrDc42AxvttfCkF4lqjw+Y9Vsm0oY2Fq2zehyGyS1qp4R02ehR7fOnNyS
Wwk/Z3g6CPi1wMGIlgrlFyWIe/zPPkOLVKS28fO2IMEuUH86acC+oAjZH9qX
ruOXhcqUF8OQRBfsu3z97CunUnRdIRkuBKUi74UPzqnWdcK52dUP8oTCYWDh
zzO63c3oNazp0lnRAtIt8me/TUgCd7+yQyFPuQjd23dw7wc21OvJTTtt+BhW
1dq8nlfTglpXH9w3QasZDqkG/3l2KBPppM2IT5rPRmHPL2SPCORCsoS0f4td
OUpona7H0YyGiOhirY7KTpBZ3XtLfSkLaW4s2ZewsxhWV7vqlRtxQZnqGT2i
Z4CnZxqpnpEjegZqqZ7xfi/yc4ZVParfHJ5Ve78YGuCm05ZNbcA36ogkvm6Z
/jc+aeZWosz7fyzwdQsWyfnxjLkORbHf5OyCUmHhtLdSy5nrsOTBi/eLmOtp
b9CRdtQiFWL9pW3w9UzZ/SI8lPl3fV8xph7NZ8M9sQPq/My/a+KNHq+e0WHo
henPQ2WrGd3f3+6zu4cDYYLNk0uZ6zkz1k1Er5vJAxod9uHryblT+9R0eSl0
OUy9PuMZ8/5XbdSaF8uChV2tuX9mlYNOjtphGasWSFxlpXHzExskiw+sSPIt
g4hui63y45m8K67qFExgw8SWhD/3c+vAT2zVIl/TRnilJVl0b10TjNjQcu3A
zQYwS4cVraJsUAye/DPhQROEfHLOUd9RDME7TotJhbaC6Rt/MaWVbJiufbEG
X7d9393dmeuG+m4b+OHrFraxtERuHgstt19/d+WfInR3k/YIs3Nc2B3Wc6qH
iWOCLyeL5FY1oqJ1zhI4jm11/hB4i4l7nQt8QsrMGpGU7e2zR5i4J/8secp2
Jv5ceHDtxOeaZlB5+LUbx58J0jIVvkz8yfuqNuSl0wy7Lq6Mx/HHjebdd0je
DTNo3r2J5t2SJO8Ga5p3W40oV1Zi4uTt9AeRaRvKIajidqs9EydrHqRZ8NmF
wda7Rif6P7fDpD0dVr6760H157PZR9nvQCq14gj/yA64NnpBtqJ1HUTXHzJy
GJEAloK6Kd/kO+DK2ACN9lu18EOQ5NcXSH4NvPzakObXVSS/BieaXw9eL4uc
/PEuEuTvlb8h3Q7zrtcLi4uxYO29rQ23rl+B32UdtxoOtkPplL26X32Yc3bX
24nCak9AJ+2JjcqTdlArcMicN42J74GbhNyYODllYlMnEyehUlQrGcfJrz5b
XqgycXKLnWgaEyeBTymiYDETJw1pXj+K5PXAy+tPlk9QtGLieZqLxxQmnsMM
ISHxP0w8P933fm0CE88VlhmfY+I5/A64r4njuX8jf6Bj72dY6pCT6XWRDSVe
XR+3Mc+tMttie0dmBchum86aa9kIYZ+PRScqcyCwlb9f9F4l1H2b17XrQBMo
64YeU5/eDP6ZnisXM3G7+LvnRiZuwzXxSyE4bi+Pap+3hInbqUelXfnffoZL
HemROG6XCWi7W8ZHg3w152N+Xwn060iHr9rWBVGlN44bKbLQBa3XsdZvX6Cv
VYflI/vbYLvE9Fc4ruYY+dycFZWDRo3omIrj6rVruhU4rradilNg4iqanrV4
A46rn2l9w4rUN1AirW8cCvqWieP/x0OjV28rzEZddW3fXJn4H3fR/+LWPQ0g
HDXxHd+CQjSyOCs5Y3sbBEkmsLB+6Ho9YZJBQQC0fzk/H+sHTlluKNYPO0K/
x9s+/4C2WcjWRjP6gVdnG0PqbMCrs5lHf07G+qeguvDwSJdQkNEwv4r1z1qT
PUZY/3RWXGubNOgHK2fbH8T6R8nZx0oCcWHcjXdnbTnFkMvdOCnscgNcdhnn
vG09F1hmTpdGFpbCW+2HM4ReNoDyib45nEoWXK21UPWY0wwaU1cWKEo1gLT9
n+K0W23wJKM199VgLohG3w2P290An28sNslgdNqiZ8L14xidNpBkLox1Gu93
ppLfif79nV3kdyLe7+TVaYs3/q3Ton/rtOakTov+rdP6kTot4tVpedc5i1xn
xLvOLfQ6byXXGbbS61wtkyt9m9FpL/r2njRldNqNJ3U6WKeJXxR7tJHRafmQ
ubWG0WkhTqdfpjM6re4GiVftJF6BNI1XujS+CZH4BoU0vu1x3bD8AqPTlk0/
3lTF6LSmS1s2Y512lcafAyT+oCc0/jiPujgnjNFpVX8mHz/N6LS2IwbvsE47
Uzph7gFGp1WKXDDFOu2SrbUH1mnzh8dJtIzGSVkaJ3NJnES8OBk4/L1GvPf6
PH2v55H3Gg3Q9/phgr+gD6PTvt+9UIh12t4fYvpYp62ZtmneDEanFYxep7OH
0WmqG7cvxTrtwvD4g3jxp3d4/EEjaPz5QN/3cvK+o//nfUeX6fseTfsaSaSv
AUf+6WsIkL4G8PoahvQ9jSHvKfDe0xu034FIvwOO0X7H7eH9DjhE+x3ytN8R
SvodUE37HdtoPMkg8QT+n3gC02g8SbmbsXaQ0WnfzQW95zA67WfxRRWs0wZF
iN7IJ3oDeHpDheqKYKIr0AeqKxyaN7o7MDptX1Mv/0ZGp/W4W/7VaS5Un/QS
fYKUqT55Q3XFbKIrUCrVFdUjIhWwTiseryaGddp5v/NFWKfNt3nXfY7Rac+D
V9/DOu39NrszWKeVUD3TTfQM8qZ65oTYZrVWRqeNFouY2szoNMVLxkuwTpP7
qrQSGJ22znFKeDyj00QOBv0pY3Ta6uF9T2infc9e2veUJX1P8KN9zylUb+wh
egO+Ub2RRvXtbaJv0S+qbx9SvbqB6FVw4+lVqnuDiO6F1VT3rqH604DoT3hO
9ees5Ibmn4xOi/ipUV7K6LSxg3WSuoxOE6O6t4/oXoimutdLpPCcGaPTRA4+
WIt12u09HeZYp52Mkkvlm10OTjqn2dKMTmteYu2HddpF9WbTeEanvdrE6ZvL
6LRZj4/vV2d0mmbx9S/+jE4TcBn52ofRaSa3Hn3FOk1s+jmhg4xO69Fmn2th
dBr32oLliYxO45u303c1o9PEjfNWj2V02vSTY9YqMjrtPtW3jUTfojqqb7/s
+bQU67TKG6mwitFpI23n78A6LZ7mm8Yk30RLaL65f5Dkp4tJfopW0/xUkOaJ
RiRPhD6aJ56leeInkidCLM0TgfI5woTPgXDK5+hfJ3yOFOFzIJTyOR9pPrtr
6G8+CwE0n+30aC3hZ3SaYvl9Y6zTvrQPXcU6bYXY+j6s0+z3bd+BddpzC2sx
JUanzZjqmo912kxFJiIwOo1f61I81mlWlMPRIxwO3KAcjg3lcPQIhwPalMNx
Oc1/WZbRabbtDiZYp6Xci3wqxui0zPDSpMeMTgMz2Sis01TFpstinXbT99zy
0YxO25e98QrWaSmtldFYp41VJfmsPslnoYHms2L3ST4LJJ8FUZrP8lP+ZxXh
f8CP8j9HxEjeLUTybjhH8+4HNO++QfJuuEbzbn3l4q1OjE7LmmIVgnWaUcqW
l1inxXlPndrJ6LQuwaS7WKcVTnNOwjptYsvaL2KMTisQPHoW67TNg3AX67Q8
ml9PJPk1ZND8+hjNryNIfg3XaX496fv8D5cYnTbfyby/gNFpgeV3DmCdtnFm
U6Uho9NK3qaa2TI67ai59lWs097T/LeQ5L/oAM1/Q2j+q0byX8TLf8MpB9VL
OCj0hnJQW2meXkDydLSA5umuX92DNBmdptEZ58nP6LRfb44OYZ12gNZ5mkid
B/xonaec1nmGSJ0HXaJ1HlvK4/UQHg8mUh7vEK1TWZE6FeTROlUArVMlkjoV
RNI61UGVXdJYp20yzD58ntFp+7eelcM6bY1MnBzWacpRQVMEGZ2mouy0Cuu0
i99057IYnaba83ypD6PTzl7Pzp7P6LQ9u6dPfb+3DdLnz66aIVsA2acaBCLN
G6CGW+IrvL0dLt5pZyFOInjJFe6cw2S75T06Hqs7mkDL8ITalg/31c+YPHA4
oMrok0SBdQO/OFA1Zagp9NxHuOG18J3GaA6kCE9qzO9qAMEb7KcXduSBRcHP
WzvmtMGWbfbr/FXbwPl6Mjc9MRi5PQof/LyD0V2vHv8oYp7v2V/zZ9qY3Acr
w18nnUc2/cfl6ua1eSal+yT+y+WOSvrgqy3ikfgvl/tmQBtzuYk8Lvf1+ctG
cd9bYKS/20rvoASUftqk83BDExh0/9r18n0z1M0J37NqeST8nvXRVsq8Bcpe
zw9CJS2QHfghNdEtEXnceRaqLNAMo3dF78f6lqMSJ/VmMBftWi+ThPXtqCQx
y5Vz2+DiSh/xXKkCNP7kzomrPjaAEb1fC8n9Qrz7tZber2nkfiHe/WoZ7e8x
/j4bqn4tz//xvBZ5j+lbMcGsGYzqN/VxPdnw3iWL/XaQhY6MHxobVcGGVVEK
59fuZUOWx7oc4/hGZHsl2E5sIwvOXM+x2xjUDAl7v6lnODSgix1KdqalDRDv
MYIdUMOBudJqExoCq5FeyIj44Ecs0FUTi5vDagHfWc1DMwfK0PlyWdsTwPzd
0uUfRBuYvK7E+onsi3Kk5XliK+tpA+h2PZs0ZU0zjOhIEbIXYSHHKV9y1xQz
v3+8icizWhYEvNyfrTiqCY0SVznWe4IF4YvV2yZO5MCGXSNXf2xNRw7eOZUp
JznwfkZ10NviBFg/VvO3hR0HsdY/m9xhzYG28wLKAV4siLzafDzDrBmJO853
cRNogLC5Ntc/+5WB+/gg43s72tAhyeR9W/VrQWw86cvMI30Z9Jb2ZTbQvsxG
0pdBV2hfZizty6wnfRm0nvZluLQv84z0ZRCH9mV81RXzR9kXQv6E3Phy3XYk
5ZswpZBbA5rr7G9N/ZoPqwfC8iwXtqM37lvHLxCsg803LhtaNufCvW1z+EYJ
tCPu71WRy6fUw+eLj49dKckGD9aXWS/K2tC1Y+Oa901ogL7b4wx+hGfDQ0H/
N+9XtiMPsO/dUV8HJQ9V2Un1KaBp7nCCT7QDSTg3a8UvrIWltE80nvSJkCjt
E8nYkj7RBdInQvq0T9RC+0T7SZ8IldA+kdW1Fpmmx7HgynmUfzqmAwXLfla7
bFUNV7Uct4VeSwCp6ZwzF8I7kI7w/e4C02qQOB/vv0k5Ceqdvj3zCO5AYy8r
ta4xqIbNXtc+qgQmQ/PzvZ8/3O9AVxo2+KfsrIZXYu829PLlozsCwtudzFio
7dy5gbGZXHift+zhFIlSFDzBcPQZizL0c86i629OM+ftUzPfNLkk5KLytHe/
Rws6WuDTenYj8xxrpq9wfpiJpHLTzvT6NKI1utoOE91a4enosCUuA8mIb/bZ
lq72apQq26Ncb9kBpTvU8/9050DBkwCHW7nlaEzynIFPYzvh5fxXsWUWZfC7
vnCpaupbtNrHL36xeBes2/42M2dnOdj6fvUPuFuIIpYt/DKlpAM+u1rtHlP/
Gfak1Dn/6KpCbsJ2S4Vt2+Aa7YP0XnHHfZDEi7QPcoz2QVQ5f/oO/LZQX0L7
IDyOffSmBs2pO3TU/+XYb33LcbvTaaPO49id4mPSqtXa0IgOibU3q+5Ayd1k
licTJ60Kzs9/HNGGytx8ox8LREFSQt8OjjOTXyxCNkOj2tE6O70b46cngpJp
9rHKqAbYRfsvT0j/BQr/6b/MJP0XeEL7Lxdu/F4q86sVTa/7JLjjMIJS/gVO
gQ8bYVbKXYtdom2oL2nLy/PsRJD28QbJxWzI594rqRRuR/EpbG9JrUQIuDC+
SSC6AeZf8Bi/MbYVfc7sn3orNgU+PegyHB3dCHymp6RNDnERCwlMm9udBfca
NyXMOMaGiJsmqxeObEftH7+fs+JDEJRrsOzU+wa4vzPW4PHcVrTy5U69Y1OL
oWGl4OElX9ggsWd6Ulsu8/8N8lIYkDUB/pPb615E1UO2p/x77e3tKLPNbfbo
SbHQWxfgs8KwAVZELtpQdL0NLdZjjzQJzoK3IecEIL4BTGi/6QLpN8Fd2m9q
pf2mwvN/+03A6zcVNS/u+XSOi5SbAy/a7SoFAeEzV+ZdaQB1FffSE++4iHM1
8kdKRDGwzvAfXhrQAJNXz0zW7+KiZQdleo+MKgLXa19YC5nr82W+Rrn9zDbU
uDbsxkOUD7NfvzWRyW6Ae7ZiKOMeCx2Sk6l/taAc5JyCO8r0WsHJoGjBsn2N
SMwsVubA2Vow6Fi4PS6/CTqObJm4NqKBeZ9Tj0ikV0ASa5RxMvP9KZLH7j2a
yUWmFz3CTeLLIMCLrX7kTgNwad/TnvQ9IYL2PR1o33Mp6XvCWdr3VKV9zzzS
94Qg2vd8QPue/aTvCa9o3/Np0lU7L9SEgrlv5g5eqANjNW9RYf5GOGGQab50
dDNS1yrwd7Ovh7JudwPh9cx9j5hnLYPrDmNqPwszf2dvpVVXoR0LhPlGcNIq
K5FXyfn4NwrNUOUT5Z68qglqIle5N5g3IM8vik+9U5sgTdVQYspPFrDfxcbq
aNahw37hkTC+GQR2fYm+8o4NfCZ8bsnfylDcmWuWmUqNsOHIZ9FNc1oA7r7w
fnQnEW1ob5J51s/87gafeg2VNkZ/294Ue/cZLQn+PVLpYz2cr3Z0WDWLCwHU
F1lNfJEA1BdpRH2Rx4kvEh2kvkjbEsc72UUsSEpn9ceqFSE0Lif5+mwmb7LQ
3nDJuh6a9r1vXd6K925dllxmwYZXUXtqj91lwU9W+rl75xrQrY1jMnRkmsF/
bIB6fnsx6jdDo1PYaWifyOTnp6W7/vNXBhJ/JZKh/spa6q+8QPyVyIf6K9dQ
f+Ua4q9EN6m/8t2qticbk6vg2OSeMsM/LajCiE+737QBXvbcTL2/twzWut0S
PsLEIb7o6IjMtFoQn3X0cbJxPqitUn1Zx89Bnw/UGUz62gw5J+8/NT9dA7/0
j44XMuCgxNR426YvLOhJCxnp8qcUJi9qWxbq1YJOOSebVXLZsNt1TdzD/ixQ
2vxG6pp8K/JW8lDU/M7EhyOPLXbqh8PzOSJXdPVbUNj7UVLxuc2QSvMpK5JP
oWyaT90OI/nUGpJPodU0n9Kn+dRekk+hNJpPxfU737Qe9IadWa5Lw5hzfPyb
UeGbAxsgm+aJSiRPRN00T1SieeJVkieiEJonTqR54mySJ6Lf20meeKThwdo/
/IlgcXkwe+hAG9rwulRNP4kFbjsmOp3sSwdTdPJg1BRGt7gEi3/wZoHzcI4C
yVKOYgfNv7JJ/oWMaf4VRvOvXpJ/IV7+JUrzr3KSfyENmn8tpfn+wJG/+T5S
ovn+erlQx4icGhhT4LTjxpwmZOiX2Ja2sQnW0HrCaFJPQEdpPUGI1hN+knoC
aqH1hPeUR5IkPBLi8UjelEf6TXgkxOORvlMeaTvhkZAj5ZF03q07EazfCG+M
w5fn/65AtS6yqvWqHMhXcf756nwThGfNnL1frQx9vlMUqbSIA2Wnf3f6mvjB
oexcz6K4YuSwQ3L/J58usBruHwR+6h9sp/7BdcQ/CF+of1DxQN8ha71SpNaZ
NlfHuRlc/a+Iexsx1+3hMymVDRz042tOhYh6DLwwdV9zII8DQS+7RuvdaUYK
q6erHhF5AgbPImeNCWyBDAv3BIlvjUg4fvZ8R8kYkC+XmDu7ohUEioM7ljF/
JwqVfxyrHoNuOBxfgf+OyPA5BuBB5xh8UndOl/BsQGkrvU7f7quBn75/RBRX
t4A/nW/gTOYbIN58g4wwrtPQtmpk8DFlil0fQnMd9jk8eNkBJ/Nk4geZz28n
r0MufQj8ihyu4M8/v7/Gf255PJwSWpm3pq8NVSpoLB7LboCRlK/rI3wdyqV8
XdBwvg6FUr6unPJ1aoSvQzy+rn04X4eaKF+XsMSy5MuJ1zDvyJb+cCsuOhZ8
Uk1udyPs+SXUcHZ2CojveXx/q30H0pi0/d14h2p4aHPA4ujyNIi9fdSuu6Ud
vf4y/pje+VqITo8Snbc+A3JDvj+7u6kdGdd8zpE/wsQ3yu9ZEX4PKVB+T5ny
e56E30N3Kb93azi/h65Sfu8S5fceEH4PPaT83tSeSQde6GZCw2iLYzFMXD26
DC7/mMKC1OVZVUai1eAWY+heGZ2F9kafKBm3pQO0bvPrTxRNgR7L9PTp0h1I
+Dw3p2dJLUTpS18UWpYPD3y3B1yxb0Pzu3reJGxugPHL7441zsmDwO7EjcYZ
XNRp8kp4y2kWdCbZ3mwLK4R73wViZ5/hIp0u6QBFJxb47X8j5nSmGF7knyoa
M4GLckWfC4/1ZeIJrSuKkroiukXrioa0ruhK6oqITeuK+XRehCiZF4F20HkR
vXReRCeZF4FM6byImTnymS2VFRDiH+YkF8lBQbutN1qXs0E/2J3/JaNL6iY9
v3tzaRMqefKkvudnI8w4OZjQzWqETXn9R1ecikeR/DvVhYtbYbD1rN77a83Q
9kVl9PF9GeiJ1yaJ8d85ME7myvZADQ6McX0t+zAzBuW/k76SnMmBS2Lzue+Y
748oS95zZl8GNNtY1o5jvs8/qczuQUUzNF2bZxvGn45ac1W+l33kgCnlYMdk
/+Vg0f1/ONj3hINFPA72aPE0Vfx3yn+xbr/lT4e6s3G1+O8YUU6ylHCSSIly
ko9OL9uhXMPolB2/5nuNKEXhqmmmzn6tEP1MzGdTcCP8vPKictqLAvSx717p
28EW2Gf9oy1jfRPk7c65GeEciyaur9mfyOQvypS/PUX4W8Tjbxf7nSzH338V
Ot46xjkWCpzua+LvZ1A+cyHhM9ESymc+LZoR6ZbF6K3dK6o6itJRqlIaf+65
dtDqjKzT+1MHdk73ZbTXJSGBFpF7M9+2w4gvhO/VJnwv4vG9ixbs78Dfl1oY
67VrXRI8sdlngb8vRHnOzYTnhGLKc76gPOc5wnNC3D88523Cc8IjynPmpZmd
DQpnI1hhpzlNtgbc0nb0fKtqBqUPLhPdnrDR6K+e9U1an+C+241H8JALJjND
f7VqN6F3wku+5KskQ2V9f8g1/VaQ7Df/5cp838fB8kW71id0LNTTFH+fx4v6
EF4Ueikv+pzyol8JLwrxlBe1oLxoDeFFwY7yoiLPpK5bN7LR0SsSimyxBni2
fruRvFoTPDYL6IEJHJSR57vsc+I7uOlusKZwkANLq8aaxa3iIIQmms/dkgxP
X+hEj3zAgcsNI0rx99deUZ7bnPgODeWNmo2/f7R1T+XQQw4adzwiNKvFK3F6
SVmI2lMOeKfnH8n81IgG7BasOFroB7Zdmq37FbiwIUNvC/58ecL7zsOFfmjn
iNlD+PPk4LC6Y2vYaP1zpSOR7a7qY2uMK4K2tYGKLd8kbXk2Urs9z+Zx13OY
mcWXK6TTBkciNufl9JQi+80WsdenlcKxg49afzl0QJfcO6lquXgk3FaQF2rc
BKVS0Te1jrfCjIcrr3YwcfvkgxmtTNyG3k2Bu3Hc9nQ8kYEexsGXDd3KdRlc
mNaUqJ/8lA1LM8IT4+TSYJxYZLx6dRusW35oaNCzAc6nGsVmlydAt6xDt+Ln
NjC0s+2WFmRBdprR2udMXHXs++3IxFVQWJxxFMdVvtPR1uXXC+Csg+WVG3u4
MHZ0bV0PmwX3388fsmbOi58a1RbMeQHyv0pXTGDOi9bgwgp8XqSvbjnNnBew
t+ezIz4vhrSSMxSY8yKzD8Uz5wV43I2+hc+LL5I12z4tqIMytYfb9eNYkJak
sDGW0bF8c7rHel5lw81kt5aOMcXQ+74j9tQV5r3b90xDelcVrDi5e+LvU83w
e1C+4GNmI1xb8Gi3hmQDrM9Q8rFi/rvqoMgbSt6MLnq15Hjfr0a4ICCVvGtq
BTSPrdixurkZfPy3zcA6R5FldLDgdwUY9u+ZhXVOl1bja6xzevXD0w6olUGX
831PrHPEqX/hI/EvQC31L4xdm/flK/Ne6crJdRnXu6iv5RNbbi/YBqWa0s+u
J9RBxZCA/NBTJ/WZkkJv50l1wB7b7GU4XnXVHGtk4hXEin/UxfHK4cGxCzhe
1Xr7y854UQBCyQ/jcbzaQjn/AsL5w2PK+c+jnL894fxhLeX8dd0fa+cU1KPv
WoKiMFCE3F0XrDHVYJ63rjlW+H1/wBdbxLzvSOeQTQZ+338Mtu7F75dNeLc/
834hA6n2Rfj9urUlSOPVj1oUFSCbYB9ZhDy1xgR2VLVB9wLJWboKpegxd8nD
PdGpkPfI+5tOZycoNzUW4vxOaMzzS1lKjeiHZ89UDSa/80s0dMF5XNu4jV8V
P9ajsW1iN3Eed2ns14c473P4FSXF5H1oq2kgC+d9B5+dWndpAht11GlZpmXW
oQkDv7grrZqBnSq9EOuxHWmN/u59NchndlzmfEaPPawaNjcPeHPzOk/q7Mf5
WqedkwGTr8HR1wOPcL4mQ+fm/SRz82A6nZtXM3xuHnyic/P4f5Z9TGfyLIUf
ndY1/ByYERExawrzfIakvbfAedNeiZKeq/KtMHKC+T6cN3EfZNvsYvImJUOW
L5M3Aev57744Jm+699npOc7LCvJn8zF5GaN32u/ivGzziwNjcF72wit/DZOX
QdrNngM4LxPPck/H58icqevru4rSYeKpp6wc5hzZR/0y1sQvA4HULzMkJu3X
WFQMQ4ezE5KgABRqp4PMvU5wrRWVfqRWjBrr9rGeLYxGq+TbrJ54dEHqwWyn
ymkNaISJBt+K/GI0Oebo1YAhLugOnyOHuukcuUPcm7HlTL4hZ7U4o9SgEvEv
Oa/SvbAF6ret2H7yAxuF/xppX+RciwoUf0bX7mX0u/rOhS7ObDR00zV1U14+
8jhccXp/JxPHlPZmDnk2If1ZR0YZbSxHkX+C66NKmfd4+Hw5xJsvV/pMIbez
g4XminIS19xioYBX5b7b6hrBIb3/e+whFiob0ThFMbMB3T9+6EHNIHMOxpxO
8q6shI+BKwv3S6Yikzv6yss/d/w7fxXx5q/q0PmrkmT+KhKh81c7hs9fhQI6
f3VX38GYnCIWoLE5fR/UikDa8dBmXE+4tjJOyd66HvRsrI+qtjZB3ZomV1xP
eKr0c6HpXRZYhVbO9DjXAGutx3zA9YS+HN0y3AfZ/73imEdQAsi+nWGP+yBP
C6pGvHrfDB6P6m6sWB6JxN/7VUqat4Cs9XVH3Ac5vjD3aaJbIiR4CebiPsgO
Va+jo+0LweLVDMdy3Xa4NEblIa6HPzae1z/taz40xls/slzYDqFbDI7ienjA
ZG2hM825cMP9cbWIQDusPjw7D9fDo67HaF4ryYYjpgdEX5S1wQ2toGpcD2+h
frfJxO8GedTvJjzc7wYq1O92afKrjf5eLJhbvVgl06wZChorL+F+gdSBpoUl
fmVQfefofc8dbXBFar6ypn4tsDYoxrd5smFd2oyqN4MsyIzy3Yr7Kalffi1b
x1z/S7XG04zjG8F3W+hF3E85cawmFNfJ19/6FXs6pgNOXRB0xnXyaRKCS19e
SwCfIB3TC+EdMG6jg1ShaTVMHhW8fLNyEmwtWPnUI7gDsr4HNOA6Oeu0+RXV
wGS4vEet+sP9DkiXFTiB6+QLqF/Pkfj1IO5/+/WA59d7MtyvBzy/nuS9KS3f
wrPhjtyS9+9XtsP7Q49VtevrIPDigbOJ9Smw8vfN23yiHTBjv7Yy7iP8umKs
9LE4AcT0j9ha2HFg/hM9R9x/EVs4ukRI7C1Yz029cQ5xoGB7Y/AmIw6MvzUv
+/SPNNSfUt04uJoDKU7PPDX0OXB3yUPpPr58FBElW+BoxoIUb5mF0plcWNoy
I4Mr9w4t2+fh2qXSArfqN60Iq2uGCspTRRCeChwpT3Um/fCEradyYeYllW/X
jcvBae67prvTOyH7jMaWvKIUqOcPWlSbyIZ62UsW36y58E1YdM7hvnJQGlzs
JmpRBUIeLkKK2W0QJx5rEqRVC+tHL9+v9bgGNk9l79vk0wr5dN7scjJvFnjz
ZqWkFshMHlEFM9a7TLojVw3G7QtClrVwoUwwOLMzIhaiK2SWPvYrhaku103E
pnZB24PD0bhfoLAiJNv/biF8bxotNbWkA47EbpDG/YILxzaE/OiqgpWJl1bh
fkGBuGww7jvUPvXfo5j6FrYsWlaL+w67dK13PAwpQnJ7pY2CdqWD5mezpETo
gtqltxQyjvmB+gqbgty4YqiWdFVP8ekCCbHnIe/esFC0c57FrUVPkOiTU8Xy
wW0gd2jrGw3/ZrSpn3O8KTAN3Tycsav+FwcOCxlp9r3nIJmHr0L4JhYildZw
40/izRBTuU8nYgQblQS8vrg4phFFXAhTHvWUBd0GBxazRFnoTTd8+L2oCd1V
7JxgIs6Gnb9eh4NkA2qWrMldFdSE1N7Efm+2YsPiog0rXKfVoQpuy90I8WbE
fnQ+QbeQDc2/3RLnZVYjL3Hj73fqmtA+7ozwxY2NwPZ+UYnr2M8z9Hv1z9ai
kyeUpHEdu3q/aBCuYw98jDkrnl6BHFs2OOA6NjfV2iHrHgulbCjlhCwoR666
s/nLmc8f7J34DvedcyP2uIac+4iuyW/SwX3nwzv2pxV0NcC+iu1TbHbkoUsD
4dtw31nMVe8k7jsbmJS6pyQGw1TOrFTcdx5jVbS0uK8V7g0u0LIyuY8exRrN
xn1nGcoxehCOEfE4xlWKEWm4z+ugmVKaIVWAgiKaJXGfl8dPShB+EuVRftKO
8pM1hJ9EPH5SdKREkFJZJZTxSSuNPdgA8CRqfMLmVpi+Iv+L19wCkE6Q77in
1gyjT15PfRTIAT5PEeMJTJ64QfHRwW/Pa9EK8dcHcF+YTeMYkDiGsmgcS6dx
7CKJY8iHxjGBq+R9FyXvO1Kk77sXfX/DyPuLUun7GyV9/NVkiVLUr+fw2Nqi
DHnobl6M+3QB8NkjRS4JNQwFax7waEF2r98+wX26l3Kf7JwHkpHY5sCDve3V
cGxa+eE6yw4Ip58LkM+RGf1ctebS78HuHMi+ZyGI+3RnnGoWpYzt/O99ySLv
C+K9L+30vZMn7x36f947xHvv0k2Nnus7cNDLqqQUtO02MnFa4ewez4HaGDVD
3OeqvRwVvu0wQkPtOQdwnysmLunW3z6XlYqnDTsR6Uxrm4v7XI5zbrbgPpf6
yhspYlqJKLnboR73uXg+8anEJ454PnEhcM/E/buzNxcF2VTdQfffoXrcvztf
ZLMC9+9Ox1mseSAQhX7um7kZ9+/um8zywP27zr5rY8ZOT0QHNF/r4/5dYOjF
xSnnuCi6Stj38q5SdPBHmTHuN0018B9r/o6LhCWlaj9FFCOv0WgH7jfdu/bm
N+43nd4b9tBoVBG60bShBvebjLQnjbkysw0dvzLH3B/loxGsyhO43+RD/ex7
iJ8d5VA/u3581t/+mlae0KU1siZoYNvov/21lnWrSnF/rTR06yP+SbHoQLmV
F+6vdVe/dcb9Na2ze5yNgrPQlYI2QdxfmziuZnqcGRfNWDVDZMX6QtQ/yrzs
xysWPHGPEd2l0IoGNDz92TrFqKnL1L2FxQb2gbjfMZIclGU3U9EluxR9sfm8
JvJ903+/53bO398DvN/TSn9PKvk9wPs9PfT3rCe/B3i/J5HONygi8w0ghM43
cKDzDZzIfAPgzTcIGn79weCf6y9Erj940+vvSa//KXL9wfmf63+EXH/gp9e/
g8a3jyS+gRuNb400TgaTOAn/xslvJE7CDRonefEwlcRD+DceapF4CLx4KErj
4XYSD9G/8dCPxEPgxcN+qhu3Ed2IJlDdGEx1412iG0GM6sYJVDdaEd2IENWN
vL0kAWQvCeLtJTnjfnWzz45WEM394hh+5zPSM/E9/4H5/KuOzgS9JA6k53iq
8m2uRgO2i0RkOCzgBsZd1AhqhqoNstVpDg3ozgh1b8y3RI50e/eghgMieuBX
G1iNIt5IBGO+5T33jLk8qwVM35+vlBsoQ5O+v1uG+ZZVs7PSMN/yMHpAE/Mt
14I8dmO+5cLuXCXMt7zT9quyE2Ehra4kNuZb0t/r/uVbFrdaFGK+ZX+t5iHM
t/D2p2wh+1PQv/tTTpP9Kaid7k9ZQeO8BInzSJzGeZ6OnUd0LOLpWGGqY+uI
jkUXqY6dNHweDuLNw/EePg8H8ebh6A+fh4NO03k4TsPn4SBtOg9Hh+r8k0Tn
I57OD6Y6n010PnpJdf6T4TofqVGdHzNc5yNnqvNFh+tVxNOrAcP1KppO9ar6
8Pk8iDefZ2j4fB7EpvN55tP5PJZkPg+SpvN5Tg3X88iC6vmZw/U84un5qcP1
POLpeTbV85eInkdpVM/fUH6mgnmVPz9SrDCv4r9R2xHzKhbD99Qg3p4a3lyX
WwpmeK5L4r9zXfzmeF+vKTqQyJvrwjtfNMj5Av+eLybkfAHe+eJPzxcWOV+A
d75I0PkwEWQ+DPw7H0aQzIcB3nwY3rlZRs5NGPzn3Gwn5yZo/3NuLiPnJiTR
c5O149R2zIeE6EU9do1NAb68dSqYDwk4bb4J8yFtLnEKc7qzQKV05lPMhywu
M1PHfEjulq41lnwIevcErcB8iIO70yHMh3hfWGSC+ZCI5T/1MR/C24+TSfbj
QB7djzOJnkdTyHkE3/45j76R8wia/zmPPpHzCLrpebTfsl7v8Uwuujb/Z7xx
fBnweVuLY75CnM41kiBzjUCQzjVaTeca+ZK5RsCba+RK5xqNJ3ON4Cmda3SI
zjXiI3ONYC2dazQuaVEi5ivWfCgs+32hDhY55DYL8TeCqanXS8xXrIx0moL5
ii6tF9swX+EnOu0N5ivGuBs7YL5ime+xHsxXHPukWJJeWYlET2t7Yb7iwECX
BeYrFrMiqjFfEa53zAXzFXb6Nq2Tf7Jg0uZFG3Zq1iE9V0cXzFcg9q+XmK9Y
ROtvwqT+Brz6m8PwOhvw6mzetC7XTupywKvLbRi+NxBG0b2BOsP3BiIVujdQ
l9ZDkkg9BEnReogTrYfoknoIqqX1kGfD6yFIndZDRC1IvY5N6nXIkNbrFtH9
g6pk/yDKovsHp9H9g6/I/kH0he4fHBi+fxBl0P2DP+bpFm1OroLC8IxHh/+0
II3127IwXxHmKb344d4ySG0cI2PEvMdpcy76ZKXVwmha95MjdT+kQOt+3rSO
V0jqeGjkP3W8UFLHQ7w63iNaJ9xH6oRIgNYJm4bXCVEDrRP+HO4rRPOpr3DL
cF8h4vkKB6mvcCfxFSKer3DUYPHAmUFvmFo59yDmK3YN5ZljvqKe+iW3Eb8k
mkD9ksupX3Is8UuiK9Qv+Zb6Ja2IXxLZUb9kzLN9qpivsFlenYD5iuQ8/52Y
r6jb6WmK+YpvR71NMV/RsOHSnxhvJp+lc9LkyZw0xJuTdp/6EJcRHyIqpj7E
RdSHOJH4ENFr6kN8RH2I9cSHiJZQH+JL6nsNJL5XdIL6Xuu32/mE59SAgcCs
LMxXzJKyTcN8xTjqq71PfLWI56sdWk98tSeJrxbxfLWmdN6gJJk3iIT+97xB
xJs3KEjnDY4h8wYRb96gF+07KJO+AzpM+w4dtO8wSPoOqJP2HXwXkvrDNFJ/
QCxaf/AYvl8PePv1ntL9egVkvx7w9uuZOp80sdUrRZ0mxuMxX3F/55WnXkbN
MJJyEX2EiwAnykUsClHk6t5pRmOfxa4/JfIEwo/qrMJ8Rb+mqgHmKzZPmrra
WTIGwqaMP475ChXKaXgSTgOFUk5Da/ieX+Dt+W2g9fw9pJ4P3rSe70j3/xaS
/b/oF93/a0Y5ikHCUSBfylHkU+6i8sNf7gLmUe5CU1doNeYrkr+bfsV8xRiH
sh4pNpPf0/mZdmR+JnL53/MzkSydn8kdPj8T3aHzM9fT+ZlNZH4m4s3PHDO8
T4e+0j5dwPB+GZpH+2Xc4f0yxOuX/aH9sizSL0N3ab/MYvh8TjSLzuc8M3w+
J1pB53PKDp/PiYTofM4HdD7nZzKfE5XS+Zzpw/uAaC6vD+hZP2AoWg3HglfO
ZkdnoUOtLW6Yr1gR1bN1imgKWG8aPID5iuAl4e29S2ohvVZNUGRZPoiNPaqP
+Qr3cUe6MV8xafkmN6OcPDBIQRaYr9BKLOvbfJoF3rkScdywQuD/PfQb8xWy
Gp0nMF8xsUN+meOZYhAemr1IYgKTv+p+ipXyZUEj9dd/If569If66+dTf/0u
4q9HCdRf/4buU9Yk+5SRIt2n3E33Kb8i+5QRl+5Tdgu0GdFcWQGX0tRzZ0Ry
kPkL55Cz5Wwob53w8jmTB54Y5VnhurQJCafrWWG+wlJmsiPmK852Ve3WPBWP
FgVPnI75iguUl1hJeAnUSHmJxO7ceZivEHtxVfpFZgya9WjOWcxX8HEJj3GL
8BgQRHkMY8pFjBz4y0UgHhexis65fUDm3KIT/8y5fUTm3CIrOudWgHIaIYTT
AB6nsX74HFQ0js5B3Uv7lT2kX4l4/UpH2q9sJf1KJEj7lTxegkN4CZRPeQne
fF1Vx7/zdRFvvq4+5TGuEB4DeDxGN52/upjMX0Ur6fxVSdoXW0r6YkiW9sUW
U15iHuEl0GPKS0yj83tXk/m9qIbO791GeQxdwmOAEOUxZg6f1wq8ea05dF6r
PJnXCsfpvNYHw+e1Aj+d12pE+60PSb8VdtJ+K4+X+ER4CThKeYnj3b41mK/4
sfvjkxKVZNAb8f0m5isWUB4jpfcvj4ECKI/BmwdrR+bBguA/82B7yTxYWEnn
wdrTebD1ZB4sLKbzYHn9X1vS/wVe/5fHS7wkvAQMUl6irmLUWsxXjJP/Kau0
JRk2+JwNwnzFE8pjrCY8BuLxGDy+wvDr5FdZLV7qPL5iPeUoRAlHAbsoR+FL
uQsZ+7/cBeJxFzy+ImYc/9HIdtdEHl8hv0Q5FPMVF7ef3RHQ9RyWBPJbYL7C
e/Jad8xXGH+zU3acVgqxo6uiMF8x+rquZpVcPNr8RX0A8xWHvxw0xXxFL+Xi
lAgXB0coF/ei+lxXwsM4UOg3ksV8xeD50S6YrxC52Z+L+YqIPQv9MV/xLXSG
ypBnA0xf2js9tzwBxB+veYn5ihlL7PVkBJm4RLm1esKtAY9bGx8fFlJ6vQDm
mranYr7CMNE8AvMVGpTHkyA8HqhRHs9nOI8HoZTHixnO44EJ5fFaN9tmpC6o
A02v3Qf3xrEgcYHPL8xXtIWJiWC+IudCyMrOMcXgFisQjfkKVrdiy9hdVSD6
OPo45ivM7tn7Yr5inaPmAsxXzIu4xMZ8xc0+fkPMV8x/+MoD8xW7hSTe7Jxa
AVMTnK0xX6FHOdIQwpFCHeVIiyhH+oBwpFBBOVKhPjKf/DmZTw7P6XxyHl+x
taLoi3G9S+K/fMXAfvu5Q0+dEnl8xRPKgw1p/eXBIILyYO8oD1ZHeDDg8WB9
dI53L5njDf50jncnneM9OuHvHG84TOd4n9g9Xg/zFb+k16pjvqLzZ7Iy5ity
KU+1mvBUiMdTjab8kiHhlxCPX7rq2vzl9Y9aJGr7xetyZBEqmyLuhPkKzp+A
wL0Kpcj/lkbHruhUqL5c4IL5il/HCD//ivDzSIfy8zxOXoVw8ugc5eTXUa5+
I+HqURDl6ntHrlLHfAVS/HEV8xXnp0dzMF+RQ3nXUMK7ot+Udz1nnReanGKG
vJZavcR8Rf+CVxKYr7gznIeH/ZSHd2zbux/zFZWuAX6Yr3iRtqke8xXT+biB
E0Xeg4zkBG3MV3zIlerAfEXiTMKxHyYcO8RTjn0P5dIXES4d7lEuvd9oGJcO
PC49j3Lvvwn3DvH/m3sHHvceSDk9bcLpQTrl9MzpPPxvCn/n4cNtOg//jkco
P7uoGErrth5IgAKY9Lv6A+YrXkKbykM1RpeLG316vjAanfrgdRfzFfVL5hlg
vkK8cKkq5isc+8rcMV8x4OTzl68wCytUwnwFu2jtRMxX6L/Q9sV8xekNPe8w
X7G+LkAP8xVfbX4vwXyF7nm12Ziv2FCm0Ib5iszv+1Odndno5TyLts15+ah1
VttzzFf0bvyegvmKGNFZVYYby9HR8sIvmK9o7//dg/mKF98y9DBfITJU+R3z
FcKlPdJdHSx01KX25+pbLDQydYLg9rpG8Fg32jTuEAsF7OrQnJ/ZgJ58mczF
fEWMYNTie5WVoCtm9sBAMhUlnbpeh/mK3+mPWzBf0Yj02k/FNaFdb3RWYb6i
ZHH7Q8xXTNzhshvzFT83nfiB85HRdaH3MF/Rax/ijvmKbjOFHX/321K/Bov4
NSCD+jVuUb/GIPFrQDz1a3hRv4Yk+69fA+5Qv0Yw9ZluIj5TKKA+Ux3qMx0p
/9dnioRnD/eZfiY+U+D5TG9Tv2Ex8RuCCPUbKlO/oTrxG8Jr6jdUpH5DL+I3
BA71G36kfkNP4jeE69RvuJPus0gl+yyAt89Cn+6zWEv2WUAj3Wfxm/oxnxA/
Joyhfszv1I95kfgx4Qz1Y+6lftVU4lcFI+pXXUL9qkXErwo8v2qQixj/2WwO
KD5L5jtuUQprHug7vBjRBMepP9GN+BPhCfUnWlN/4ljiTwRt6k8UGu5PBGnq
T1wz3J8I16k/cSrd07GM7OkAUbqnQ5ju6bAkezpAgO7p2DR8TwfI0T0dY+4M
82/CberfHKT+zU3EvwlS1L9pSX2vW4jvFWqo79Ve9sk7MbG3ILevPxFzF+NR
/F7MXcwWmDl46kcaSvi5ctrQag6oxi4wwdyFF/VXehJ/JbRQfyWfjQNfq9w7
tKQtwLFTpQVEAxX0wuuaYS6dN7iYzBuEEXTe4F6+Aze3ncqFrGv5yMG4HKY5
Gj/H3MXtY2fdCotSQP5kTURNIhse3esMwtxF/5g3r/b1lcMMZVQmbFEFmROi
di/IbgOzqHR/zF0YCD8Tx9zF1nMvDmPuopfv0V/uYqKUTz/mLuQj9eZg7sJb
9vvdSSOqYLw/h31brhoial+XYu7iXb7hRU5ELOyb9PjqI79SqJzU8QhzFxuo
T/M68WlCGPVp1lCfph7xaYIr9Wm+pn5PvYa/fk9YRf2ep+V3aWPuYqtfqynm
Ljj53xHmLo5eIr6SIOIrAVvqK9k1KW025i7+FJrevb3oCZO/H5w7N7gNbkvF
nsLchd6esObmwDTUxe29hLmLi8U3f319z0Ftfya4jJhYiK6ft72NuYsDoRek
MXfxasHyy5i7aF836RTmLpKj6741iLJQtEJwJuYuuoG1GnMXOgrc85i7WKi5
uwNzFyP194/kWLGhuyW/9Oa0OnRc8TnC3MWWzm+RmLtIO2kerJhZjVy3/Jjq
XteEptv0Vy9qbITL1D84ifgHkSH1DzZR/2A78Q8iRP2D56gP8Q3xIaJp1Id4
kfr9x0/96/dHbtTvH0P9/kD8/siK+v01qN//OfH7wx3q92+mfn8T4vdHNtTv
r6D8dy8SWLTsOaN75Ky6+QWyF2n/4b97kYDv5bY95z+aJWb/IHuRlMPm+WOO
4mDNvtWYo5hbd3UM5igCe7buvjm3AKzdaiu91Jphdjy772EgB3zL/vpwIcEy
TdrxbrT60HTiw+1J/OvDhXuTxVxmrI9Sn1JNfLg83/pq4lsHnm+99ZHcz9xN
RWj8wujb2werQbldTH/n2XYIo37k3Fl//chQRP3Iyz7/3YcFzgUmb9dzA9XH
9ZN9WBlP9O0xnyDSVpz5adttFJTrH4H5BFvqw91AfLiogvpwZ1Af7tTkvz5c
NO4fHy6X+HARz4erSPcoJZA9SsiG7lHi+YvvEX8x4vmLLam/+CfxF6Nk6i/W
pP7ic8RfjHj+4lzqh11H/LBIiPphV1E/7A/ih0WN1A87gfphNxM/LHKjftgO
6ocVXffXD4vmUD9sFt339Izse0IZdN8Tz/+7+flf/y/i+X+zqP9Xsv2v/xfx
/L8q1P97nPh/Ec//++fHzk+xZly0UWbn7FXrC1Hh9Jf1uB/0wZcVuFOhFUmJ
3+Y06RSjDcdXuuB+kDf/ngO4H+QbZZPqml2K2HmF63A/CJE5Fcgj6VjcwSTf
RPFTZE5F4NW/cyqQY39MUgB/QOLvZDKnwtfv75wKxDE65bxtw6PEw6VkTkV6
+985G0hdrtw5+9TLxNeGZM7GXLpXzovslUO8vXKVWhI3vHe0wrqm1tioO5+R
jvEVS9w3V/6gLaubxIHrMQ75IzdXo0tGpZ3SHCZfp/vjVpP9cWgh3R93n+6P
CyL745Ai3R+n1kveowPkPUIL6Xt0PSvGbWB5LZRcdJpQ5tOC1M4JbC9m1UPv
GJNdPzRZELZXtWCxRiOSR03fOfls6AueaOvuWwMWW1TPz1doQQs+jv1pV9YA
LexxysulKsDndUrz881cZFjynVM8WAevWBUCa2eUgUHR+V9qGm1o7aayH0WF
tVB9fUrkxWnF8G5lsL2EUjsadXDZitc3a0BcOqNycnwi3FKsakja2o6WnNQ5
cns981xttet0FfgIh8eb+qwz5KCI2W3Z20I5sG6fdnDJtg8wwlfpSo8KF/U5
GIyVudAIE/UmSgcZx8DuLmc3n5Pt6MJZt4+OqxogScD2zKRzH+Bp7v3LGex2
lMkNO+mdXQcoPUxJxOkjVNx9G+qxqwNlvRr4WiRb+9/+u6/Rs/D+u0Te/rs6
Gjc0SdxAc2jcmEz34mmTvXgoj+7FM5dcnHOji4X6dr0LhSXPUeDMe81FzLnG
2x/X87om30I8UP3f/XFNTrH3b3o9Veftj/tnDx1MonvoBH6S538eef6hgD7/
CfT5/yr29/mHjfT5f0Sff2vy/APv+fdPGqs0eJSLvi8S6tB+UwpRl55E7rRv
gO1Hk7fVFrSihJsOG+cqfYYwCVa0050G+HZfnH/MolZkLjwoph1QCWIf7m3/
5tMAsl5jx+305iJVhwt8tk+LwetbSm1LQQOc0rss9jC1GSUqLL4+x6ABWg2K
R1XmNcDQXXa27PkW5JJzN1awvxoalBLky182QH3rqAatZDbaMl/6eII2C2ak
udeu02qECsNci9nr6lBI+uvHeb5sSPkz2+DQ0mZIN9Y33RhZAhWFX+y2rWtG
0/duUl+V1wzu5/b+uShSCTcVbMwF3JuQhve5JIPxzaDw8dmjdYfTwNTQ0qhY
sRU1djpZrNzcBC+c1YMvzCoHGY2DVT/mNaJXfnaFPVNa4HXF9uh3z/JgUe5F
55ujW1Gt35ZDbumN8GSErYftpxL4aCq5zPVaC9qWKcKt0muEtqPy8W8/VYLX
UatXL640I9cVWR9jmxvh8bE4R6llVbB3wFv+7vQmZN2fpFcj3wwJqSLjHsZV
wESFptzABWzElQ0L0V3bAoJHxt/+kVALHXp+hyPPslBU5zj9K7s4sLddfgs7
iwXh2zvtpdRrkdGIRzdDVnAgzfBh8cquJpTCuaaaF1gIW3LveVrHcRjdervI
bXQjeiS2o2KdaQmIakuEXSxqgam0rrWR1LXQEVrXuk/rYFqkDoYSaB3sZeCE
70aW0aAmPtp+pxgXBQoETh2ZxJxrEWiLotIL8E1sX273rRkJjOTs272yBZb9
yL97hS8X9v2eKFZ4k4uy3l89a/CdBZYD08apzi+CuQf5L6x6yEGDpRlyp782
QeydunMnNldAPts9OHVXERq7/c5bMZ0OyKP1qEOkHoXe03rUtQSTva4hpTCO
ZVZXe6YVFaue5VvLYoGF6tmgZu9qSJjTH/NpZxMKONR2r9eh6b/6VSapXyFe
/Wo9rVPNIXUqdIvWqebROtVhUqdCk2mdqvelp0zJxGbYaVzucmOwCK1+MzWq
T5sDgxM+JS1n7mf0yw2FYyULUdUliY3pTLy1rQ/QFe1sBGuFiWGaV7PQluhq
8WTmXHguuld33WY2XDCw91yiX4hOlVw0XPStFaKudQtp1tTB251rXHe6paKV
Ist3q7u3gyE721yqn4XsBu4fi/EqBk7UsZ2Jecz9GmX8i7umEX3gY125zC2H
+rsKFx7WcKDtSJTsxQls9Hpd4MnszDrIsFk7CddtBGj+bkHydxhKIfm7G83f
Q0j+Dg9p/l7h0ph5+GkTWt7ZnTlPrBwm2KsMWpY2Q1Xdm49GK5vQrIX2oUt0
K2HHXg8NtV1MHt26rgw/J3+kjxkyzwkMladtwM/Ja7fyIvycsNq+5zLPCeSI
GefsYp6T8x2f9+D7branvTttVxE8npDrjO97sFTMH/z8FFj9qCy4yQX9A/0R
+Pm5vOdrvArz/FxWd2linh843ZiReIp5ftiZEh+Kmfsyo9a8wmWwCIrnH/TA
9+We+MZIfF/6l9Q4SEsWQtK4gKX4vrhuNFmG70uhtkz99qtZcDPUqTeJuS+C
Ep924/vSM6nen7kvoPbqzWF8X+a218WbSOaDo0CO+Fl0Xt35aqpc2aQvYNp2
P2tKTAGSCihIyz8TjvZbugr49HSB6ZprYcck85GEyzYpqLiSeEFmnjL+vtMo
m1Z8v6qmwjw7bjmSCiowwPerYUn+WXyd33suXKEkVo48grdE4uu8TyYjBF/n
suN6Skt1K1Fih78yvs4lQh9qVyXWwS/dy6/fPSuBsUdd4rZsbYNnlfb9Q8z5
rhLzPqvEpwW6IucKlzDn+9v2XTb4vH4dLJ/MnNdwUdNyXglzXk89M3MUPq+z
t/j8ZM5r6Cnn/j2vDROCLfF5fWia/APmvIbpb6Z1v2LOa7MAwRtYJ+henWLF
6ATwPFil0MLohLc2t0dhndDaa5/I6ATo33ApHeuE6+/6Fqgy5/vv/OXLmPMd
smpHJODzXWAeSwuf15FjNxoz5zXYX93wG5/X8jvX3MDn9c1vPyyY8xremkU+
wef1yTMwAZ/Xkv0ab5jzGtxtMkvweS2k2HrajdEJH5c6dq015ID7r9OntjM6
QXbyrmdYJ7BvnbnG6ARQFD0igXWCXe2k989+vEU6HX9SdEe0QQgctsy+yIb9
EsLfNLUfoTtb97pOz2iDzZOlVNzsWVAoPHrE11OeMGfbr8brZ9ohtF/aONSy
Ad7Z9yu8iU5FrwZPPZNwZ97/uJqTA7IcELI0KzJqjALzXF+RLZotcKRG3jq0
rBm2/A638PZMge1v9E32GzD5itesnFqFJvD+FbLbstMHNR9Y+F7kSxNcOHdc
f4VyK4hwlvc9M82AD+P7Z75KYMP45fyl3zZyYfuvqRk5/KXgcSRxglYjcx0F
56x5r8GFqMrx5Vc98uGD+Yo6CaNy8G8zf6sz2AHs8unXdNifYe4cA+lKvmpw
3i1wIt6yDcTOv6moOFwFpx4rNXuKVMN1sD1ztYwL8xPrvyxJKAe53XO5FnuL
4WPC1Hsfz3eAwXPZzirJbJQpeVLc42oTKtg14dmNyBYwpJxAF+EEUADlBEzO
rqncwZzjFuqz7eK1WUjmqxDC5/iywJeSswpq0Sy3T61LlzYh9565XmsrGkEt
fZM2Pt9Ls/UzmfMdrTE+uBGf76rXOQ/0X7bDAU+rKdXywWumSmeu6pZpgEh1
t0HFxS0wpTn2xfremDXJx48FnRDngPJyFcFJTN6363vUp3dM3ndWruc7zvt4
n28knyNr+jnn+kw7rOvKyoJVtJl8MDVsDdJhdF0r/TyXfM7IRfJ5ZwnJBxXm
hq4uGgxe8+0X0Yfr87e+uz6JhcLlddlZWi9BNc3LtXGoDcYutZzR4cJB1afF
ijIVrqJPqxxG1MRwoDLXt+2RayvqF1y0Ii4uBNnVeww8sWsCWX2/aws5XFR3
ckzkCJc3SPGE7fiYZ2wYfWzR1Vi7NtTLMlm69tgHFPPytLRLJAu0xq8u02Dy
O+FyBUWb5YnozeCAuu6bBuh+RPIauccj744uD4j/ZE7ymv2OJK/5Vi8p8+n5
43hNmte0PyB5zePkxRXFcYHxc2le0z9E8ppRa1PGOP0Kj3c6RPKaMBpnlpI4
g77QOMOLD7tJfEBeND68ofGBS+ID6qPxIZrGpVckLqFLNC5NGx6XEC8uHR4e
l/6PrTOPq8H5/n8JCdUbEUL2tT0R0kH2FiFJUamUXUUREakspRRahLK1KEUp
LWpIK6V9T/ut2yppkdBvxsz9PT48vv/eh8e9mnPmNc9z5sw5aDrTpUdMZ35Q
nUHZPJ1h+vCa6gPyZPowgelDHdUHJMX0YWgh1aUIqkvoItOluUyXrlBdQjH/
ty4hni79GLN38hXM/8/evlyjgvn/W8/6V4T/A3z6XQhve/0n76iFedsiUM6b
8PbNCwaRhLcXTBzxfh7m7dMWDkGEt2WeiJ0gvO3kcMZGE/N2kUjjVsLbj0Km
Tie8vf7q+BQbzNviOSX1hLc1HHwG72He3i0+L5jw9tgXrwfLMG9fFJAuIbwt
fT/rEuHtGXpBMoS3Ldg+PUL3KfD26aq/9yOsYvtxx9LvhwhvLzu/8xjh7XN3
azUJb9/rqGgjvP3tV64b4W1BncSnhLd/ik8ZpYx5O+awbmAh5u30A5NuKWPe
Pqsbufw05m0Lk+93BzBv73Y3TSO8XbVmcjDh7ck+u1wIb0eXtxgT3hY9UG5H
ePvBmC5dwtst78JSCW8nNxlFEt42k5r7ivB2RJbzK8LbPZ9eXBTFvC3MJyLk
iXlbevWMGYS3hznulyS8rcS5HUl4O7SxJJ7w9uIQ6XOEt8emXXQkvL3FKkWN
8LbgYs/VhLerShuTCW8rfRpznvC2oscbS8LbFxNEz+di3taAOZcJb1vc2P+J
8DZaat5DeDsyvCaU8HYbe6c/ir7TR4XsnT7vXb89fdePeO/6HzOO4hP7w1Ho
F+Ool4yjmihHoQzGUU8ZL+VRXkJ6jJfsGC85UF5CRxkv2TDuukC5C/kz7qpj
7+vr6Pt69I69r18XOXeYK+Zt0YnWxwlvP65be5Dw9sM0zaOEt5Pfb28jvK3N
D9aEt4fm0vf4N+l7fPSVvcfnvbtfS9/do3/f3TvQd/eokb27r2VcJ0e5DuUx
rvNkXPedch1KZlx3jXFdI+U6dPUfruumXId4XCfqdFyc8LZVr9NSHczbsia5
MoS3Df2e6xDefuxxdVE85u3hZheECW/z+K2W8huIMn7rn9okQXhb4GqfAeFt
G4sr0wlvF7L3yIvpe2TwY++RHdl75DL6Hhl82XvkGsaB6ZQDweMfDqygHAhJ
jAMjWFy2hsZlcJ/FZdNYXOZF4zIQYnFZPIuzsmmcBbw4S4rFa3tpvAapLF47
yeK1uTReA/5iGq/1sThImcZBoPJPHBRJ4yCoZHHQGRYH7aRxEGxhcVDQ33EQ
nGBxEI+3L3icFcW8nczjbff1rjmEt0c7qP3MxbwtqjFZ4H9527/QdgLmbVUe
b99l8VE0jY9QLYuPKllcI0HjGiTB4ppKFtfMoHEN4sU1Yzx29RHe3jNF3OcV
5u0nGlJcwtuqLJ/WQfNpIMPyafUsP+ZH82Owl+XHQv/OjwGw/Nhnlh+Lpvkx
EGb5sS8sL/eS5uVgHsvL/WR5OXOalwN5lpebOI7m0+7SfBosYfk0EZYf203z
Y2DN8mMJLD8WRPNjkPJ/58fgA8uPcVlezpzm5SDkn7wcH83LQR/Ly1VPn1D3
FPP2zcNNfYS3q+R2SxHevtshlbcZ8/bZQlMfwttyi31mEd7e0i/b/xXzdmLE
gzzC29niry4T3i4o4goQ3nbZLZRKeDshOFeb8LZrF98vwtvXFgiIE97+smK5
GeHtiGV2Gwhvm0aMX0l4uyhcXKAa8/by8VJd1pi3zZqNjhDejpjo4kd4e7m7
qlwk5m3txfw3n2Heftbdl054u+vRkVTC20lxN5cS3tZSOLKI8HZ19/NMwtv3
NlT4/Id52xadvUl4++ZmtQrC25ZlbnaEt/dWfVxFeDtAzaCe8PYrgfO+hLcj
mkScCG+PDfDoILx9Twz1E95+sX3lTcLbDx3vdRPelvLgTiS8nSFk+IDwthDr
e6ZK+56hm6zvWQ7LmxnQvBmazfJmTeVfxAhvB0+70Eh4e9cBjjfh7c8sn/aI
5tNQGsunTU6IPUI4tvKDkE8O5tg1W7xjCMduvpP9sw1z7O3q5MkfMcc+UXg3
j3Bs25f4fMKxK2NWb0nGHOvqNGXSQ8yxRjbaBwnHemyKWTEcc6y2+TlZwrGP
N722IBy752zqNTXMsYrXwuYRjvWW3fSGcKxAnaW6HebYCZuctxCO9TQevTtz
XCIaO37ihDwfDro8S+s/W6NmsBicZyy1LwKda9iT4lPERZ41MVM8JzcCf+uU
VwblaWhxucxn6YmNaOWK3e0RWlz4NY7a/Qi1Owpmdndi/nOV+g/6+o//mFP/
QXnMf75s26VrWV4Kjkofa/vKK5BAQ1RNoH0rxAZqbh37oRisK8atbq7JQVHT
b1dfm9cBmvGREdajK9HpZPGg0QeS0DjxcF/htHaYVRT+0VixFKSE9zQ5HSpF
Xw5UFgsfx/FuceetuyZx4PS4YfvnrUXo5/QFwSMVOuFKhbC7vUoh6AT+jpP8
kYv8pSouHTnVATdYnUknrTNBU1idic/Pm8OjZath/WUlcQXPcrgTbLHw5YIW
GJMwVeDr6SpYUfpAd5RRuOq4u5PutIa0w9vN61vURetBumEdN2V4iOri9+P6
XxxuhZ6fEzuTTDigZLxpbtbMh6ovOyZ/+pLTDCIjRF6vmdkIn8dqJi3d/ERV
8fFAZlstF5qu9TU4DW+CI+myGvkn7qs+n3i0/YEy/vfsnDWi5yzIs3NWUabu
5368DsaPLEqdD5XCrpH1+8k6fC+QvU7+3g17DFVm/siF0mJPO/L3Nl3Y60bW
R1jQbjJeH5AR47wg6xP1rF3oFF5nE+O9C0cdSAK5qHXbyTqLKGw7nrkjBR0U
CpiwOLAafo8bf/5rXBuYDYV83ZfyAGRkBW6cK8uD3DmTYjUqO8HOfI96a/47
iF6zcJPM6FLIVFi1Wta5A5yWpk4j9t11N0S9sSYHDtnqi1/H9jVfpFDCv6Qe
CU/Q3cOZ5aDivMqvOHR3KwQlWl3Lwn6brOt1IBf7bWSZSBjxW9kRtycRvx0Q
WZVD/HZtVPRY4rcWBpGXzbDfjk3TurIE+22KsbfBC+y3ESw/0ETzA4iXH/gn
z4D2szyDBsszaNE8A/JkeYZHj/LXEL89dVDDpx/7rfb9LbHEb53Z36VO/y7E
+7t462lE1xPJs/WUZfYyovZCusxeg3/bBfHswrPjOmpHxLPjCGHaf2aE8Z/+
M2g+6z+z837gtSjst7+WdAouxX6reGJ87ov/8dsRnjf0sN8m/+u3qbGcFuy3
yf/67bax1vOw3yb/67cn4iKSsd8m/+u3HWLyWthvk3l+G8nysT40HwurWD5W
lO3fGXT/Qh/bvx5sn26k+xR4+zST7etrdF/DINvXckwfgqg+wGSmD/d6LHZ/
wH7bbTPPQgb7rcbAz2Vd2G9v+NQcI35bMaJU5yz222LpglritzJjF6t9w347
/oDlMFnst9t3jk+RwX4bx3TJj+oSRDJdkmf1KjNovQqawupV+GRvHNNRjkVL
b1maSU5oQiLnMrf2DTVB2tJ9CwyeB8DV+beEN49pRQnjpiVO9ayH83Edaq7W
lWDmuV3F92cFMs8cuSXpZguc66PzIKbQeRDoKZsHIcDeBUyg7wJgP3sXYM3q
4es7/tTDgzyrh3e2KbFZacSBXWLbI5WnuUFKYG+/cF4zpLI5Oz10zg7izdnZ
xObm5NO5OdDD5uYELi5vN3wThBq/mB92tquE/vf6olmf20G9dC2nOzwCetYf
KXa04sKu1cPspW42wqUQWx/bRa9Bd2bgrWCvFgjIeHFiz/AGGLj3Jv7OtyyQ
CVPdbBTBhdW2g78vazXAwb/n4yDefBwRhWnN6XfK0OQ7SzLeLH+FfK0VQpNO
dEC9l/M+19Bi+P75RdaE0RUo9lpS5ZP5baDD5kkto/OkgMPmSf2S/quvC8pn
fV0uavbXbMP2Ujg4ZTuxlwPqOk7s5ZJilX8Y28v/sFjfJmwvuScmxcReU4N1
Ft/A9hL0lyj3xvbqiV42l9grmM1Zm0nnrKF+Nmcth/XJXEv7ZII+65M5l/WH
fJb9pz8k8PpDKlzKOU/slfL1gUy4hBsEr5QeJPZ6y+ZXptP5legXm1/Z8ojO
o9Q3+jOPEkrYPMrglxU/j2N7ieVO3XEZ2+vwdm1HYq+hJZum9GF7KUXdWnUZ
2yvo/sdfS7C91IYMg2ywvY6ti9Yg9rrgGVxI7KVT+fqKN7YXJ9euwBDbazF3
pZMTtlccmzv5kc6dRC/Y3EmbD1vc0rC9QvzuDkvG9hJftbKT2Mt0Dv/Jq9he
kz2GXZ2I7VWt8XDEU2yvbjandaLLnzmt0MDmtH6Q+rSn4mYJEn10dYHEpUaQ
WG44t6SAAwNC775v08hDYU8HN47uxjxx0vjrwYwmcGZzrrXonGtkweZcr2Zz
rqXonGvUxeZcZ7I514p0zjXyZHOuBcXDvg4Oq4WIgmNiS643oUurpprfnVYL
SmMDwi6OKYAbXgbdBy41oDnzl2Kya4ak2eMdwkJT4OXnB7kup5qQzrXk3+Xa
TZAXPTdX9Ws5Un1b3uG4LxlJT0mLvcTfAekvqF3kqV2QKbOL7J3zjZZfs8Du
pFDUo/RmVO3g5nfoUCPYZnx5ll16E9a9WudQsrcR+V1dOvH3cy6E73z79N2w
bBQ1786Usam16HH6iVhzfG5+zW1M7JxZh8T5tEd9/f4YouPc9qvytcH7daEn
H3ytQGsHP+y5LVYAhxquhv53pw0uXRn7Jhl/T+Sr2iXCqbWwL/LQCvI9hrHh
H6Pw70rPkNtXvLcRTgV9GzWEf9e3vq+b/D/5y5oW4/8nCFt9UjqM/5+L079k
E3v5Hbc5gu2F7ntlpRdje1Wk3yrXxPa6nXimTKi7EW38MT/uELbXxcXJOxXm
WqIvun5PRgZUoqkHRG3j8DpYhA5EbbRwRFPO/WrokvmMFLMcDpucbYfuw1Ul
rTov0MSRqyOCRjWihyJtEleqsZ9MPOwxJqwIlEe56S2vTEH7o5oHPVs7QILt
01F0n8I3tk/5vt/hF6ppgOiKfAFfgXCkctBF6MyIFsj7uH7xsDG1UMo3dvSt
uLfoR+jyyZ8N2+BlzN2e8q/N4KE2h5sSmgT+ClYPepsaIYY/4Msl7A8z+fX0
sD/A3uZ114k/vKxXm7MG27354c4HF/clQ5vOgVPE7nH9N6+FaTTAkXt36zas
/IAUB18IzgvjwhRhyTkPvLDfTnl59IY8QpYZqm1z9Zpg0d/rCbz1LGXreYuu
J2xi69nGp9dD/F/V8VvoR+z/lsLlusT/tyQ6qyRh//eTey5E/L+oM/o98f8l
wWW5xP9LHRftJf4vfOPINuL/SUc+DAxg/48XfvteCvt//HHrIT/s/7y/dwb9
e9E+9vc6L5c9EIn9/4TgKzXi/4+P7dtdgf0/mq1DDV0H1MrW4RI7Rzj0HEG8
c8SD+dVQ6R+/QiLMr4YxP1xM/RCdZn5ow/w2mvot0md+Wy320vwL9v+Jy7pW
dmD/P6cm8H019v9B+aLeAOz/ynOnrvLC/p9xdNET4v85bB8F030EIWwfVWbS
fbeT7jtwZftOiu1TR7pPoYjt0/dMr8ZQvUIzmV5JjKZ6FUX1CtUzveoUD0zx
wP7/vKfsxWjs/7pe+udf43WYk3BSfgv2/4td8r5fsP8vzDJHxP8bM/uyOdj/
06XdnYn/+yt0bCH+f9bV4+oo7P8jOjTXrcT+v3SzgZkX9v/9jCvsKVfAQcYV
L30jZ4zC/t+120vbH/v/iomCCcT/Vf13LePD/s/3WmamN/b/NefEJKux/9e/
KfIh/m89STsgHfu/TlHgN+L/s5ge+lA9hJlMD6OZ7llR3QNFpnufj85Mfob9
//J/6302Y/8/oZZyhvh/0+nMc/ex/2+4x+9wC/t/RrSp9Tzs/7/avHQHDCrg
sfmI4iLnOiT8KnFhulYzTOzr37Rjfy0c1Pg129imGmXPHbJIrW8CDYvYPnP9
OrCwqrBX2/4R6ZXPmjyTvxU6Ct+0Ns9sgPHqV0Y9Ey/FPFamfJ7bBPLsnH3S
9+ecRbxz1rd0lBv5ni+6EeLq2z9CaI5DjST+npv7f8dvx7+7xGuYuIlNNcSG
qC4gv6u6QLvyylwO6FfPeOUr/wnVuBrZJOU0gdWjCVfI57+cBbY+kP8Eo1Ln
apLP7y08ubHLrhg8gt9mjD9YBEa1Vecu7GsH/loJsWv19RA4vDDt55RXqHKP
Rf/3mBZQqhooEW5JgTlPztnvHVWHhFw5bq/DW2FlVMLi4G0f4MuRXP+RfTWo
vnlNeHRnKyTeghQVq1j0aU2hfcoSLqRzV51TzmyE1PxLKi+cMlCe2AzbYlkO
JBd3H2sDrGsfdr5u40+GuVZP7ZI3NoDQhOXe/Otb4HVLxKQLKpegIuZAdER2
I3z9Kn5jynYu6B18oPVhRDTMsvZxWmVfBGuOhx2UWNEJF6en5Sv8bEbD1n0p
nFUTiwxl9h2U+9UIq4yWLzljz0U75l5afdIiHNWHGjWYujRC3+hthrrLOKhu
z9Ud/Xo3kP0t+72He5ohQfXC0u/Y7ineejeLsd0Tols70rDd3dj6r6Trj6LZ
+t9h9lqx+4+90FNmr/BxYEns3vpR1jUc273j/JJf9tjuPB7+PvkPDyMeD29n
/jOV+g/oM/+RYP62nfob5DF/O8HsO9flj33RSGbfdcwfplB/gDrmD0+NuBFf
sN2HB6gsIXaPvBH1itjdtEPwxxVs929ZwteHsN3j+7uSBrDdo3Vl0ojdZefq
3CR2X7ND4BKxu7aXWfAdbPf5V6FiDLb77JPxssTuA8tEvhC766txnhO7v+u0
WEvsblEjf/gltnuc5Qf1Imx31xuJh9ux3cc+HRPZiO2eMkYCEbuf3PjQkdjd
Xvqk3GNs91OOOzSJ3WeFp9QTu0d9WvY6D9v9R6+6EbF7QEmFIbH721rOPWL3
FH1B/rnY7k+2aPgTu++q2T2a2D1GRUffFtt9wv3NI82w3bttT08idv8mflr/
B7b7hAU1/sTui2/a6UZa10GRZ9jRk+tyUK7z5WX1n1pg9U2zOd02xXBohotm
7up6lDY+oPg2HxfCwidcisivR6D97tlv95voVmbhaPXaFnjkpKv0+l49khXe
vH11wD0UfGBRZI1AK2gmvyx578VF4XPN34u8dIa4N7HTnl9ohDnIlm/L9ka0
YdrjlKyiJCjhbph5zZILS85WTh5T2oROuF/5Ptw9D9ac9bkytqgRNo7bvjb0
fQPacllpSP1jCZju/L1vuWUTHHvtkaH9IR/VZw584terRDN/vDr+5UobhLP5
lXfo/EqkyOZX5oRvl/miVw6fXQ4oyVg1ISeXiQLH++vBK1n8UbhfJaza7CK/
dy4HydoaqGwPbYCjL2cEf5pSDV4zPOWaB+tRoMos3dncRpC5trzJtK4WOoZv
0zlzoBadaN+hKRfJgS6/SsfVWxuQ4L27Z841VcHSGUt0X4/lwDInmZaUwDpk
Y+igrqxcCx+Vj0eGLMf74X3hmLsujSi6et6CnfqlMOdDtIixLwccrKaMXKLN
QeoHVUKa9fPB6Zhy7xmVJvjRMWGWYwwHNWTOuX1J8xPo7xZa7bK2CRICq6S3
4XU4dWeti4AejlML89XIOuQMmc0crpOICl/N1rqZ1ACwfNeSjm9cWFg6vtJh
sjfanW195klaM5h7KO+Ydojz/9+99sz78+4VrWfvXjsMdJ5fwr97aNWkMdc1
PyH98mu9zvh3S7qXlIikN6DYRj2Vn+8qkMmeOdExWhzQmhm5haxDYfCxFPum
KmR0W38KWYcwg4LHZB3KBQZT8Dogm8LXN8g6jKvSz/HD6xDhmJuso1+KcrOr
K43wOnz/+34K8e6n8mf3rfrPpAFtvxVS3XOlCvFPUd8kKs6BouVto5ZfyACj
8UMdi0ry0EYvYY9p2zpBOyRZYNKmKBhZvUhZzbcU3eSf1X86pAMM6u6X3lRt
BckH2YLv9z1Bo76tGVOuVg8ris6lFB5thVylKu8XpunIakd8hh7mtkdZjzzy
drQCf5hW7LelmWhQ5eG7Mvx51govqR+mbbBsYmpPy/QAtLGh3XKfUy0MedE+
iptoH0Xg9VHka+0VfIH3nbleYcgRvO+CLhqrk333nvU/jKD9D8Gf9T+8b3os
sU+yCM3lC/t2dl4xvL28UVcG84nVSt2FnkuLkJnc741OLkWo2yFNxPNWO9xl
/34x/fcomf37kWx+dB6dHw1P2Pxob5Nn0hfPX0PCPoFmv/cXw/zcl4W3FnbC
pL8/R7zPX17WG3j4tBrNaF2bmp7+GjScm+t3fmkDsSX39l3vqkWS/AIa38dG
QlSLf+FGsTY48nL6qV1lhcgqb/nL/uWYK4pi56SKtYDIhivJQtc+o3XfnnDz
0+rR+I6RZaHqHNhRmxinfb0IHc3oP+E5ow49u7gzRnNYC/R56Sr3YF3S8xcO
+IR1KS92UgPRpeq4Ow+ILr2rjxcdwLokcl6tbyvWpbOTFA8QXRpoSXq8DOvS
ifB37kSX3M1sO0OwnmyOeWypifVk66f5W4ievGD76BLdR2g820cSBQbKb7Ge
hHYd2zof68nbxIrjgPXk99Mrqzuxnqg/lfElerJ59dPqY1hP6hILPMKwnmjc
v55P9OTQHNcubawno1aHuOZgPQnrauwienJa0VmY6MmK7a0pRE+KshyeET0x
HPFoAdETDbaPKug+At4+esb2USXdR8DbR/+xfRRH9xFks30kvWD8+8VYT8yj
Xu9vwXpiX7ajhuhJG9vX9+m+Bj22r88zXc2lugqzma7uUnbKH4X15OfY3lse
WE/cxox7RvRk6a7Q39ZYTzbzyxYSPVGt+tglgfVEic0pcKdzChBvTsEQ07Er
VMfQPqZjSdnj//sP68mhIyqqfVhP0qxsrWKxnnxjuvrd/4+uomVMV1cyXbWi
uoqyma7+YLr6iOoqms90lVdf+pzWl6J0Vl/q/iUpjOiJy8eQ191YT0xlWu4S
Pbk5eTB3GdaTr5M/fyZ6Yr5W+DbRk2I3E6WyjVHglqVouQPryUKu71UbrCej
IhccTk+vh4tK25wkMtPQw93up8jc+YZkpRGGh5pBoz3lnGfsK/Q1cZqtbCgH
et0khpWeboS1TyZWh4eEowM7b6/dfZULVWwu53c6lxNus7mcAZUipwLxvuM+
XBaVhffd2KvRajp4300zv/7zGt53abGr7g7ifefvdn3sJrzvBg1amvfgfTfy
5k4rsu+eHZt+/D3ed4PqnK+CeN+tOZu4vADvO5mpIxWe4X2nbL7o/Da87zLv
ifN54X2nNWR7i+w7TtFDtETmPdwYmnxnV0QtrB6feVi7vhXU2f2aN71fg4fs
fq2D3a9NpvdrcJ3drxmz+zVLer8G29j92hN2vyZP79dAgd2v+bD7tYLaP/dr
MJ7dr31g75gm0HdMEMDeMekx/vGk/APjGP/0M/4ppvwDIox/PIw8vAUr02GE
+KJr753yoNrD2X2iSSf0sve/0+j7X4hl739T42mceIvGiTCHxYmzWH+GO7Q/
A1Ji/Rlyb5/qlLl7BibJr3lpNdSMah5LFTQv5kClintMgvtrlDUoF7mA24CM
z4YtsKrjQtpbOtf7FZ3rjUTYXG9RXbq/1tL9hdaz/RXG3mVH03fZcOKfd9mj
6Lts4L3LFlEwfnp/WD3ao55RIv2yBGae75/5prH5/7/LPk7fZcNa9i67h73L
3k3fZcNa9i77IOsP0Ef7A0An6w8g96hixDrDXOhCWv7jr7eA7TBJuxn36+Cc
9Ka+TS+KoJnTpC0lxoXbXp9n/diLuYv1nzlD+8/AMdZ/ppr1nzGn/WdgFOs/
szparHTavA+QdWr9LL7cVngXPzJu09JakE/P75N7mweaL6JmGX1oAfED7w+l
/KqFVK2qVRJBLyDH9HlRWFwb+Cg2eKCoGnDs2X/iOkqEmYOnvAvvt4Fl94x9
wrdr4KW1Elpt/h4Srb6vuGXTBj9UjSNGmtfAr9qQh10rasAplD/jzYJ6zN9o
keZKDqgPey8qhs/5JzLOt5OS60Bk6uX1Dg2NoC/R/9rgbR3YVT9vkOCrAUlv
N5WqpxxAf9d9Aa/uq/Lv+jGI+qd+7D6tHwMuqx8zDfh9UPFhHVT6fW0t38uB
Y26bnAJH1sLrmUl7NkZUQ/frh5np8s1weHOgnP+zGlizUSEvsrgcTtvGB+4q
5gLyevBqrUANdLN+cfm0Xxzw+sUFsX5xabRfHKSyfnHNrA/qZ9oHFXh9UCNY
H1QR2gcVeH1QX7E+qEdpH1Tg9UE9w/qdxtJ+p8Drd5r2d79TMGD9Tnl9UwNo
31S4yPqm8n3Z+cN1WwuoPRbROP4rC34ImW/bf6YeDsnu9hSW4sLyrNijMqgU
ppm94IZvrgPJwy6Qsq4F64GBVvGRIthU26KkmFkLd4QVjQPEG0HMXEfMmVMD
gk+HBa2Z1QAbEs4c73vUBCP3RexddLwSIkYf/qbxE8e9rC/3DdqXGwJZX+4A
xoczKR/Cv3wYRPkQeHyYc2hdLNFVrStLfYmufji54RDRVV79bRmtv4X3rP62
jNXffqH1t3CB1d+Ks/rbClp/C1L/1N+20fpbiPun/naw+E/9LfDqb//pXw28
/tUrWT5hG80nQAPLJ/SyfMJrmk+A8yyfYDR62Aqiq73WDk5EV49l3bhFdDWK
za0Ip3MrwIzNrWgO+Sv/DLz8szybK6RN5wqheWyukNTk5ilzsK5qmuy3I7r6
NjdhHBfr6rRobat4rKueyg1bFmJdTep4+cIS6+pv56+3v2JdfWYxYFiMdTWm
t817J9bVoywO0qVxEDrI4iB3Nk+ES+eJwAo2TySFzRPho/NEYDqbJxKipfKY
6Oop1FpGdHXV+fGzia7uY/NEZtF5IvDvPJFIOk8EPrF5ItvYXJs+OtcGeHNt
BINEAtZiXX3O//wN0VWNuTI6RFc3VWaN2Yx11fxu9nqiq2uVny8hurqZzU27
Q+emQSibm2bH5qbl0LlpUMbmpu1x/naP6Crwj1Ykuqpw0T6Q6KpgyYIp8lhX
Tx3sFiG6Ol3u/Xmiq8k3KlWIrja5bmkkuhofCHuIrq6QPOBNdLVhwuI7RFef
DbtoRHQVRQk0EV31NDuwgOhqdZxBC9FVbubcF0RXuyIN44iuxrV2yRFdPXb1
fR/R1frRykfeYF11lDl2nejqJLHFe/diXR2Kvd8+BeuqgTb/YaKr/7xfA977
Nd47ODn6Dg547+AesHdwsfQdHGiyd3AByVwVoqvF5UULK7CuxgZsMiG6KhG+
ai3RVVGx9GKiq0sPfZ5FdHVlnizfC6yrUh+HnIiupg235hBdvcjmnNrROaeQ
x+acWrM5p9p0zil8jaZzTvez+elldH46nGHz08PZ/HRdOj8dePPTN7H56Sl0
fjqcZ/PTd7I56cPpnHRw/L/npANvTjpv3vocOm8dePPWty3p/qOr/z07oU10
9fy9xVpEV38aOZSMxbqqFNDsI491tfzmvlKiq+NWLwt6h3W1Z07I4jKsq1Oa
uauJrloZus57gHX1p5db01Wsq5O2JOoRXbV2LTbuxbqqmnp0pDTW1Ufxq+qI
rvL32Qm0+LbB40dX99trPlTNEmq3/6hQC3c/hwtEvGqDA+oHfCxe3FPNXJZQ
P12gFjZm0fz8B5qfBx+Wn3/H8u1xNN8OUizf3sLy6nI0r440WV7dmOXhP8T+
ycODNMvDP2N5/tz2P3l+kGF5/oOsr9F82tcISllfoyjW16iQ9jVC9ayvUQm7
H1Gh9yPoIrsfyWH9be7Q/jbAYf1tvrH+Ngm0vw2Ysv42XqNVJA0d6tB/qzbk
8dfkw06j8W7SeN2Xsbpua1rXjbT+qetOonXd6AWr6w57LKNkuywF5ursKRsn
1Q5PT/4OOd9TBXddssc482XAM8/Bn6Oc2qDtvdqiX7eroW9oQ+2ipI8gt+5n
oNUHrEe9e4fUxtUC/1vPTOSZDVeONi2b6NQKP4p1RJ4dq4UTv71c3AvqYKZT
TFWgWg18UvIcd+ECBw48cJNf8qYSYp+KpX1ahePYSgn59MsNsMjQ5J5gSht4
h9uIJSd4Arfk+9r2ghpIaVf7aVjYCmlBQ5OPu7yDzTJdsYoNtRBc7j5HIrgV
Mmtj9m3Seg13J/hcajpdB23bH8/ZN64V8laLJFqvyQdbfemtQ8drwTbgzCrz
s63QefnGh4Vd2dA1siHomzX280nXvFyKW2Fw78y04m0Z8KSxU3AN/vcjjtB7
z0n03hN4957D2D1mCL3HhJXsHjOK3Vc60vtKxLuvLGb3mzn0fhP62f1mLrs/
laX3p8C7P3Vh88hi6Dwy4M0jq2fzyBLoPDKUy+aRdbB7Z2V674xi2L0zby5V
L51LBV5sLpXk33OpgDeX6m2B+zHiV5tWH3lA/OpU9kND4ldZ7H1uKH2fi3jv
c8ez97n36ftcNJq9z+23FsmywX5lXdXaS/zKJ7ptI/GrRes4AsSvBmr6+ISw
X9VnHJlG/Cp3a96Kxdivwm+UuBC/WvZSY9Z67FdpK0qk0rBfofyLxmLYr9yq
9AuIX6UvgDEe2K8cXinwB2C/snI9o038ysKjWWEu9quo5TrOBdivNlo7+qZi
v/qPI3yX+FXk1Qb7POxXN66UAfGrHwcsMohfrVptk2yJ/aqhur+a+NWgf0HP
VOxX4SdcuFuxXz2z+B1D/EpS+UrMXuxXSttHythgv5otqK5D/Kr9tWX9AexX
vcNW/pTCfhWhO+8t8avTDmLqxK8KRYRUyrFfxa74KU38quF02rpXnlx47v7x
w+F6K9B9oDDB9WIjcFl+YBbND0AHyw8MsPxA1uM/+QEwYfmBjmdq473mN8LF
xasnrTobD7W7lrjvC+aC/6SQ9a+nhsEIl4d1Ao21IJWpwtk5sw1+7ju7i784
C0QeVNxR6P0MO12dn2RfaYPUh9+UejnNgDx2fZNsLUYnFq9PXaVaD7/Y+kjQ
9UF1bH1+sfW5TNcHBbP1mcfWZxJdHzSTrc9Xtj7v6PqgcLY+59j6hNL1Qa/Y
+kx4XD43OIALGrEZduZRxUh+y1rV3u114NKxL9y7vhlO+roe+NJbjL4YKB6e
jM+7GyI/N5Xh73++5PGFL9yP6EKt3SUv91pQFlx5xHVrE7wrePm+emMNKuwI
nyqRWwvq3CXHA0c3wJEchTy+o/HJ028mhBW/bgGXc3KLPZYWoTUpQu23XIrQ
uNg0P/db7XD4gpEmyaMeu5a0+sK8YrSo2yxHGnPpGptr6gvcY9BiFBOx7U4z
+nJEecZvGw7Mj/0e0FqagTR2nuv5Fl2PHC7obLy7oQUEe8SzIi8+RGFfJEYM
VHDQnSvD22X2NMOwaAGV7IoGNHLd6r4nglmgHvz8jKcmF6Zr0PzMSpqfgQUs
P7OR5WdSaH4GtrH8zMPIAu03+FwdnaFhCIMVSKSk/fv0fA7sZxz1lXIUcmAc
Jcw4avLrPxyF9BlH3ZG+ZPhqZCWUaF8tiLNrRP6CDocrXRvBldUXPaL1RTCB
1Rcl3Rbzf/45CyzM9Yeu4ngiaNfinv2YA1XXez9ZlpoLUQk7HFfeaUPX7yiW
52+tAg/P1wW2Ax/BP+KmhGhWG6pQPFgx6FAFOs/nhlYsyIRHIQPl6n1tSHJp
vq9JRBUYbQlLXxOQChPSrEf8V9qG/JZoTX1S8BnWLT+VF7TjHZT1eeU3HG9D
zkqOv+0/1ID7fdF6zmAirDBqhtU/WpFu7vGCkRW14PXEc5prVgro7rbI7VFo
w+GvfXGbXC3EnXZ1249SQSROqe9tXhua5zH/nm/jZ+CeueeKIt+B5tUR8w/s
bUP7li+sWv+rBnyVTUaXXY2Bb2D1+55GK6pct0irWLAeRrk/7In8nQcnl+8+
v+1MC+p9Lf809mAdHFD7GWm6ogQsD+YtGzmzCc2ffLKqc0Mj2DN9y6L6hhyZ
vi02tci9HVgIkrVCb/ZzuKjE1GF5i2sdTBe0tbFWLoPfUpvC1pty0O0NN7+V
4bivfuLtrESzAsi2MJX8Pa4Fxa2a6diA+fXDaYP6miIOOti5bVHcplR47CGb
Pq20CVpKZX/2ejehyLpwzzxjL5hm6PnuQEgTiCbO6iWfJxkWXBww9kIzRTTf
ks9LXnIjyffwxV1oSdyUivYKSL4j3/NjSDC99nQTcvca4Bst75k8Q2CS7ISs
JhA7u1ypZmMt4h9WozFZJx29PNLzPOdHK6gEji9TCqtDHGHD8dEbotAqvr3d
fbexzk5E7uRz5fnjdsZviILno7nj+vHnDwRmRCQ8K4CojuBgM8E6ePjay1/m
RAu84IzMTsSf62uYvjMVrEPXwjbzy+LPJSyWHrLC67NEo1h1gykHvsYUhJD1
aSuO+5SE12efZuvOX+Na4JP6zWmNeH2W3fR4LdlfD+2BZitEV1eCrWC1ZEUd
B6ZcGmah9qYRFqZOmpbFzYfiscf2Tg9rggk7AiFhehMa3jbYLJmdhlrMvtm1
2WF+HbQsEcJxemR6XP66yz7J8iZxRpPjm+Amu18Aer+AePcLEos+9mt4cdCR
TaK7Bd6nodjx03db8DWDXUDE0Q/an9G7hxdcp5aGoIbgrU+WWrTDfdF1jX5Y
z7WFpLWGN9aijAA+RPRcKsb+jCDW87CNA5/kej+jTXJzUomez1s8YPdYtBJ+
Xv91b8abYrRmjc30kPpWyDk30irBuRi6XdLszniWo1uu6vI6W9tgGl+25yA/
5nrZixllfo3wSHSqU4pPLYjeT5k58+AHJG+ie9b+Whb0vbsz3zS4E7I8x2qr
6RWjgqaWrOHu73E8NPsgJ7UDilzkzDPS62FtkGDNxMw09PPtEUGS9/Y/L7yb
nGvO20I3uMe+Qt0SXYvIueZe5KVKzrXtqebPAkPCkVywyXRyru0JNz1PzjWB
xNEtimfj0Ye4jTrkXJs5pXUDOTe9WlUWrcbnpoCP8H/k3OR9/wX6/dDFvv8m
+/5N9PtBln1/0JVkl1/ySWjvh658vq46VL7L4fBuaIU9Y/YoknMw6OGIjTPx
OThWryyCnIM8/kyi/Ik2/cOfbyh/Ij/Gn+2MP7Mof6LTjD/PMP5soPyJePyp
zfizm/In4vFnTr/CTXIOVhZ8qTbD5+AxYa355ByMFxi5wAefg9llUfyd+BwM
LItZSs7B986n35Jz8OiN1jWt+BwMrpqrRc7BcAffpBv4HNSYrTinDJ+DBv2B
EuQc7Gb3aHvoPRrks3s0Ndt8me8DRWA7ycJ0cwsXnDrtTBVn1cHEkmrZz5PK
YOniZ/YaPRzYcvjjoj3tOL76LTncYnE5JC77rnXtQTM0a857q4v1Stbod0Lz
pXJ4pnZabKIxF5bpXL5zVa8W5j8PLFyoXwuee1Zmye2rhylVkiYXzjZCsOLX
NfUun2GN1k5Vxe4GkLeJGia9tBE2HnH8reKdCQtPBFlf3N8CisIpxnYX6iF2
WfLxmZXZYBhWbxul2wp3RsTVLIqohfWnvF03+abDuS19cq1XW6BE955ppWU9
4MO5vaXjANoQ99hwdHcLvJm6Nr8voR7OsjpkJVqHDPb/1CHfo3XIIMvqkH+k
qq0dYXsF/Zg4pcQYNYHQCZn1nRebYFm539iDxXEofu8L/vIfXCjzuZb7610D
GFxaOkJswxsUt19X8WQYF1xHh0x+PL4RfiiOC/I8loQGuIJhmx9zIDtvB/fg
lmYosPtcSeolvnHNfr964Yzs407+qZdoT11iT+oibA77jhFwz0NJRo/sSV1E
zj49bVJH4b9k93+oKAl9bZ80ntRRdIdomi4yaUQ6tTFJOQdr0Mdp89u4IxrA
6m89AZ6eKDM9CaZ6ApuZnigPFmwrEmkGwcRHGb9GVqGqwbY3AkvrIKljqcFe
ryZQWHq536CpGm1rtrC5418LqTOqSqNGNoFi3KpfzgtrkfiOjHzHZ7UgyXTm
B9UZxNOZvVvz9ifs5WJezvl+2PkDyoaMJ0MhDeCmvrCPfwSOpxrGLB9ZEI4i
9xoFJC9ogv7W2p5pSc2gZHjqaUpgPnp4LdUv4GYDvDs3O3LDhWa4UuJXcnBC
GapJLVxlOqkeJjO/VaR+i3h+m/C33yIu81u5v/0W8fxW/W8/RDw/TPjbD9Ft
5oeqf/sh4vnhh1HyjQXd2RDwPjfD3YmDZrx9Pt/8RhOY3R/rsRDzpNbejFXa
mCdzQiQv/MI82f9G/DjhyZoOWxPCk/WOu2IITx7+KFUainkyevXbhO+YJ3dV
TVgmi3ly8OQov+FtKajQ0mfh7ehq1Cfn5S31vA3WdB3WNRuXgYIC9+7Sx/Hi
r0/lDuEHW8GY1ZtV0noz1MXqzbb+XW+GePVm35hf7aB+BTy/4vntf9Rv4Rzz
23zmn37UP+EL888O5s/W1J/hDfPncX/XAwCvHmAnqwc4QusBgFcPcNbm6k7C
vbWf1LcR7s3jkxsk3LuV3csE03sZxLuX2cPuZc7Texk0g93LuPq5WUdj7u3T
fr4+HnOv3gXdjYR7Rdk7iHH0HQTw3kFM1Yk3iMLc+zlZeyPhXktTzZOmmHuX
XLtVQri3aOntU4R7ywNT+Qow90pNlKki3OtWmjSNcG+gpkMh4V6zMeHXCPfa
bLncQrh3wbdyE8K9Pptkcgn3cjWbu0Ux9zoViRkS7nXKXVdGuFd9xNsywr0K
Q+GNhHsX3AjrIdw7+UaVKeHeo7kmvoR79WN1BK9j7tXruyTai7n33ufm84R7
B+Y11hPu3dK9uYJwb0vh1F7CvQkndm54i7n3rMdTCcK9684Pcgj3PjXY01yK
ufdFW0cd4V5jQ4szhHsVyy3OvcDc+9M+YxbhXjmzdaNfY+5VPqF8nHDvoaE9
NoR7x/234hnh3q+I5ouu0XwR+s7yRem7Q2s9MfdK9z+qMMHc2yKTbc3F+3Ei
4zoZynWoi3FdN+M6fcp1KI9xXTHj1UmUV4HHqyKMbycb/+FbkGR8y+PhdbV/
eBjxeDib8TNQfkY8fuZxr5j+vGGYe1V53Gv0VHNWNebe4y3u7pKYe4+X7egh
3BvG+PYQ5VsUzvhWlfHwY8rDsJLxcBLj2+2Ub8Gd8a0P4+F4ysPoPuPhRSwu
+E7jAvBmccF7FheU0bgAIllc8DLe9vpMzL3SO+UKx2DuXadVd5pwr5+A5knC
vU5nhgIzMfdqpl84RLg366ykOuHerBdzTs3A3LtKUdr5f7l3WuaOQsy9qjzu
3crq9FbQOj10gFent/xmKuFeT7fXN4Zj7r057MMpwr3ilspmWZh7jYR/qUzD
3BvxaWwz4V6jyTSP8dv5Tx4DybA8RhDLYyygeQy0g+UxDqUrOxLuNWvdd4hw
b1lV3jzCvYd60kyjMfeO+BKWbY+593lFjyfh3v7/HKt+4PNousY7h3LMvXrr
JpmR86g5tO+nBOZe57nrBs5j7g3+L0adcO+5id2L12LuLVQ45DgScy93+Nk4
wr0clodponkYxGF5GDUvmRuEM3fcnlRDONPR0Xw/4cxZrK7SmtZVAq+u8sPC
fqlBzF2d1Qv9N2HuGnl69j3CXculg+wr8fmluTZ2ribmrkYNqR49fH6NfGbt
cQCfX23ofhPhLtGQh3bk/DI417K1CZ9fD+LGXCTcJfY7womcX4tyesQXYO7K
uLGmVAFz15LGyPbzmLvSfOB7HeYunaEwF8JdsKG4WApz1+ZrRQEr8Xn3ukil
iHCX9MnVwuS8K/V6FjEdn3fzdfSeEu46mnmunpx3jmUpE7bi864l+Yws4a4V
yUJLyXkX6RM46hTmro+Zkq6Eu4JXS90m3KX693s94L3XK1ak7/Wu0fd6EM/e
6y3be1N8OOau5clLRPdj7nL9eHM04S6JKDXnw5i7ZjqJfSvD3JUw7U4x4a5V
083yxmHuylzp4U64q+Lr91ePMHfpK+7NvIG5KyVu+uYtmLsOGzcfItwVxOpa
T9O6VvBmda3+rK41nta1Qvg/da298//UtaJ4Vtc6n9WvXqf1q2gdq1+VZPWu
EbTeFZWyelfLnGTuQnyeTv0VUPEJc1rhss/fyXmaE9uxoMGbi4xT0j6/mRGU
7LBA+a41ttePKJov2kfzRUiD5YsWqpXGF2JOK//vYtUQ5rTgtpZwwmmwXT3d
AHPasFIT732Y06we5l8gnHZMatcawmmlAfX5LpjTFn78/JFw2rBxdF9MoPsC
6bN9kWhfkRaPOa3z2/ArNpjTPIYtcySc9tT8+ifCaWlnN5pLYU5bl1nlTTjt
5qGOU4TTytt2tqZhTtu92/EM4bT4D2ozCKeVXLohcgRz2vZ1QysJp2kxP99I
/Rw1Mz+fzPy8kfo5Gs/8/BTzc1/q52gi83Mz5rdR1G+RPPPbEbeo386lfouO
ML81Yn7LpX6LVJjfLncz0yecdjhYc70H5rTfnG8JBzCnNdxf8CP6/DV0G+n3
kHrIbYfPvSb1kCOW0Ppte1q/jaay+m1dVr8t0Penfhvx6rfjWB3XG1rHhUay
Oq45E4N7FUTqkGDQSBldwReo2HTghA1fG5xhfiJE/QQKmJ/c1ntW1NpVi2RN
JbqvrCqDraI5paCOeTrn+OWAt1iHTx6e3+FZBfUxCoZLEhtBQfuBmsLBWpTX
Mbsswq0cDoUbz4zfwYWGuB+lPUVFaOKQfyFHtA7W3d6zp/En3k/xi26vE29A
1runnRg5vxqqlcXTkz40wqeuWPvrYwuQ4u7eUanBjaBesk8kIbYJRH+n3xU+
E4UMdhpWDYvFnP/fnLtpm7nw3+qKI7tLH0FmwXZHiz4uKpZ0exXzswFyxTbI
H5oZCK9H3vd2XduEOr1WhTp8b4KOp98iA/1uIO8k8VuVmRxUN7jM3OZEM/T2
PFCCFZUw/XmpqE1MA1IeOBi1UZkD79i9wC16L4COsXsBxO4FLtN7AbSX3QuE
sHNwOz0HEbBz0Jedg+70HEQa7Bx0mMi9+aICn+PmNpK2QsUQJ2wwTc+EC9dY
3WAArRuE/axucOB1guE4vA7DrRa9xOsA/l+uRJN1cOvUvW+J/15XlFDvSuos
Z2/UJ3+vgVeg7168PpyE2AS8PsD/WOUQWR+LTWYu5Hf37IjhOy1UjDybznzb
jX83Ry5XXelFNtz8Ysup8i8BvsV7nwT+1wGmbM7mWDpnE+1lczY/F5/ZSewe
M4pPC9sdhV3qXUHsrvbW7Y0atq+KRY7Q8PnVSAg23Sb2dbJ6fuI79ocZpz99
aBStQ4u0z2oRf2gOPm+o6dcGXjHOHLO8GHiYm65f31ED797emvxsXxu0bui4
brXqLUhMHegYPxHHgz2Zpr78bRDoJepclJ8K0l/llrsb1EJhxEf/gGttcEXr
7lSraS9g35EwgRSpWuCy73ek349438/799b03yPev+f9bh39XTT1n9/1o7+L
eL+rz+JNbxpvAi/e7GNx5SoaVwIvrnzL4kp3GlcCL650ZfFpCY1PgRefVjyr
TDwtg7kstNpkVE60imnQ4e8NyQ1Q+Xd9MvzH6pNPs/rkla1/6pPBmtUn70mh
+i95WMTYtz30jdc8qv8Plq7LJPrf93Sj4wOs/ytOW1oS/X/CPufQz0GJff6K
1WlPpXXaiFenrd/WoqOIdWb5rgAHHawz1+99XE50hucnL6ifQDjzk2vMH6ZR
f4DFzB82MP9ZTv0HeP5zLXq4iRvWhyNXDvS/x/ogdLkjKR7rw39xdF8I0H2B
7rF9YcH8v4n6P+L5fwzbL250v6BzbL8cWuttEID14WkW32uiD857u9YTfZh9
P3g40Yfv+2+rEX1IbxD1IvpwhN1HS9H7aJTD7qPPsfvoZ/Q+GkWy+2h5lh8e
ovlhdPKf/LAczQ+jQpYf5u3TfXSfAm+f5rJ3Cob0nQLwsXcKnF9UJw2pTkIg
08lzTA9jqB5CF9PDAhWqn+lUP6GE6edFpkv7qS5hTqG69LzKuFMR68MjgwO5
RB+sNyglE33oHeJrSsP64FN45g3Rhyrvlx5EH+TZuVBIzwV0kJ0L4Uz/b1L9
R3VM/2PYeTGTnheId17oDUuWdEyrR3On3RncNd8bTq9xKpzIbYGlf89NQLy5
Cdr+P4qPKtSCv8+F0zfdS9GmjX6hRr1c2Me+563En+9Bp9j38PrVK+gqk371
qrx+9bLPKLebUG5HTxi3W7C5G5vp3A3UzOZuPGM8H0J5HtUxnv/K5ka9oXOj
gDc3Su5JQuLXFXgd3k9035haDs5zq9GeKTjuy1kY5iuXjfRWRpsFnK1FJwdH
mF13bIWuBW5+aQcz0LmcOx6DMXXo+sJZs434WmFO74F3JkdT4MGhM9vHireh
4/rmyqLmtdC4+/mAiW4qTPRbOKR0j4uWR2T3v8htgLHriqZ3N6aB/1CF0/Ao
DpJRempgV9sENTMETtY4v4Ph/b8hbWEb4o4Tcb6M+Qf9PccN/WRz3IZtFOZ8
nZ8Cy2buFBo/tw2Nfx1vvGtXLcxK+5W1xyoZNg6OFlFCLSjzecnG6Q/qQU1r
w4O6igiYaXbpgv7+JuS66FDtng9N4HP81tgdgYkwVveHpIlFE/p4qcB4qncT
yLL5bnPofDdkxua77R4z/Pjvmlx4dz5ZSKKzBU3ZYNZyYqAWbAx9hFZL5YPc
1CPn9TO5aEySgZ7yrnoI2bQ0wGh9AQSHcr9cw3H2zAS+To3aRrAz1d408VQx
eMe4tlwX4aAvMUFNfrc4UK4itD4R1YGIUN/Kil816MDpT35aWzgg7Vg79kp1
Pcy6t+3u/Yoq5GjXmWeH7egZr7khcwzebx0/7k/8XIqGYlvGWzdz4LbF/Z+a
/k3geeS2pEP0HdXaWCnPjqdNEN2naBh4tAkWzzrCp6bipzre9djI+UVNcPyj
yJtdp5tgkq2HdK7ILVW3nu0b72U1wSuPg0OmVzjQHcHVGb4nF60Pu/1Bcjf+
9/nhneG3m8B8obblx9P3UXr9kCsKboI9Lk/nTVdpBDFZTVvpthI013ON1o1B
DkgohnX/N7URdJRMTFMflKK9Gueurm7jwL4W7tondg0gXRJ1Xu1KBXKJO3vx
TRAHlPt/LStWakAavjP7wxfUAHfawzuLtRqhU3ObwKuaepSxYsd67ZW1MHpO
y6Pt03C8u2Z9s1pEPXqc9XneBvE6EPfjXPLybIDap8+PtujVI6+kd9UWl+og
1+jze3unBvDR7C9IWdaATj8YG5M67jNIT09XfyjKgfTnv3yVMutRRfaieRsw
T8892xjZWtAAAaJGW2avb0Dl07rGWgqXwI971tqWY5uh9dOB86vkOMjyeeyI
aerpKLxVoKB4RzN0LfppoXakERm27b7UneKbfNbY6crFx1zIO7N3tLErB6m3
v1z1/ppfcq3Vem/Z0GaQ3zb+4dCCJrR/PXdCWJdvsvTp9YszJjVD7Y9xr38b
NaIdV5doB/wqhGemq3cZeDRByit7iTl1DWi+36+3zevzIKN64Zxtcc0QozbE
zz3UgBJ8K8abNxWBzGUJTQP5Zsjle7rzA6cRHbvkP1t7azEUblHbvDuNA353
rGUTljahXmOP/5S63iO5RSN1Ky80QcivFZIeWAdObklY9uhsLQz5B2y4hnXg
6YUpi4gOxOiUf8E6AN6jGpoMsQ70Bft+bK5JgXNOCnKSl9tB6YbWRO7ZSnjz
ZYFJVVQKaAj87FSc3A41t/k7QqQ/Q7RWmL/fpRTwV/HL7AxqAyHPrnFjKqoh
ZrrD5QqsA276ZmuwDsCJN8LlRAdqpa1CnHakgdB69VdTKzgwbaFOaUNKE+Sp
zE7pwjrwFI3rGje3Db4tbHpAdOCp1yMjPawD30wclmEdgBDn+ZOJDqzKPbW7
CutAXKRLLNYBGJl6/QXRgUVhOnXbsQ7c+pB3AOsAaE4ynkZ0INvotugvvN8N
un0V8X6HrIw7BWS/pzlorlPB+z2q3L0O73fI3B8ytBzv97Vznkca4v1eqfvK
6jreT4bfYr3Jfh95oHZIDO/3uZqWKq4iHHiqdDmY7He+IPreait9bwW891bN
7L3VVvreCo6w91b/sfdWQfS9Fdix91Yr2XurfPreCozYeyvE5tXGBP+ZVwu8
ebWdV2QbyP693Zn+4fvp+zDqd/RVsn89HocJT8P7tyYlcpJiWwn4P7hW5ob3
78JNPz4nYF16qbnzYOWvGgjdF36e6NKA7MenLliXHt7aOPCgogpmB9yKIbok
lqhRmYF1Sf3DpXDxz6Ww5IRToxXWJV/jsh1EBxbY7jTLeFAKp2Sb1IkObDGU
3kR0YCD3siHWAfg5Vd2Z6ABvvmouna+KdNl8VY7wl7TZ2P/rA+I729bnIQXP
49Fa2P9N3FZlnThQjyT/G7tffXc9Enppd+JtZD3cEdIbQ3TjckjkbawbKP+J
sz7RjVyjrflENwq42pewbqAyPf5NRDeshFesIboxoPzc4uClOuR7vdya6MZY
r7EPvtk0oPCB8hEDNyrR0RPDH9js5sC9Y9GJRE92SNYHpo37jA5OCBAlesKn
dcWZ6In1rjP7sJ4gvm/fvIie6EqclSJ6InF7irGVcAkaYWonTvTk8o5duc14
/x5YZT3nYFMRWnr1OB/ZvwpPjHuy8P79eNkucMfWYnR/5HtBsn8vl9cWLBzR
Br5n5vjPnRWuYqNcnVgwtw6GBz45ufB4G+xMWnzsJSdYZZGgsEkW3sfHFx3f
3h/YClApuf3so3cQ/qj7u41cHRxlnx+hn6Mw9rn51FAu91gtcu9tPJuSHAXf
VbX0Vu9tgzECoo8I/5TwTZAi/KMa+HIS4R/lL9nrjhP+eeXz8jrmnx9qXlOM
Mf8sV9y2nvCPcWjh722Yf4Q4GgmEf2aze/nF9F4e9bJ7eW2dU1qEc2btnrCf
cM6W0oNvCedks/v6T/S+Homw+3qDoONrCed0VGtaEs4RH/zRQjgnI7ZyJeEc
DZkRhZsx5+SMD3IhnGPH9O0S1Tf0nembP9O3BKpvyIvpm5vU1a2mmHPalUZx
x2DO6T79rYpwTq62YAPhHBfHRLFlmHNkvp2sJpyzc7mo+1fMOZ1He7eMwJzT
J7cj9AzmnKd/6xuyZPrm63Q4A2HO6VLrkiecM70xeQ/hnJy/9Q31MH2797e+
oWCmb1OYvsVTfUPDmb7NZ/rmTfUNaTB9G3vi1akSzDnWly0dCOdMGP25mnBO
xt+6h3i6957p3iuqeyiD6d5KpnvVVPeQAdO94Uz35lPdQ0+Y7s1nehJL9QTx
9KSP6Uko1RPE05PxTE92Uz1Bi5me8DhHuERkFuac5H8555bUnGGYc5L/5ZyM
zEoZzDnJPM6Z17snkXDOidxnK0dhzkl9FfqKcA5PJ0d1/dFJxNPJa0wnBd7/
0Unky3TyNtO3FVTfkPU/+vaD6hvi6duZRvXNhHOa85O8CefMr175jHDOP3oF
ef/oVSHVKyhlemXJ9GqQ6hX4ML3i6ZIu1SWw+EeXTlJdgqHuv3VpLtUlEGC6
5JCVYU84Z0Rpy0LCOfvn2+X9L+foRQtexpyj+i/nzIITqzHnqP7LOYGL/Cdi
zlHlcU5cUr8z4ZzLSsdyAzHnSMpEShHO4el8P9V5kGE6f4nppDXVSZBnOinP
dLKC6iTcYzq5PX3gAOGclQ2LSmUx56yw3XyYcE4Ki3dW0HgHLrJ4p5fFO7Y0
3oEbLN6p783zI5xz0H+aOuGc1J0LIpox52QtHLGbcM5WuQ09hHNsg49XEM7p
PuERQzjHoz4lhnDO/Qs+2wnnzJGk8c4IGu9APYt3PAWi9C9jznnkk3mKcI7d
09IFjZhzxrF4ZwWNd0CExTtLWbyzgcY7kMXinQss3plB4x1wY/GOL4t3RtN4
B3JYvGPB4pq3NK4BXlxjz+IaKRrXgDCLa6JYXPOIxjUwh8U151lc40njGuhm
cU0l61NRSvtUgDPrUxHA+lQo0T4VoMD6VNixPhXXaZ8KeMz6VMiyPhWttE8F
WLI+FZPEHDQI5zy+Fj75PuacTzETHAjn8OKUjPl/4hTgxSlmLE4plfkTp8Ai
FqdUs/iLn8ZfwIu/5Fn8NZ7GX8CLv7xZ/HWdxl/A/5rGX7NZvKNI4x0w/ife
kaHxDvDiHYvZoT8I51wUVPjyCXNORU3vU8I56Yzzv/v+4XyUwzh/hXhdLuGc
7KcaOwjn3JA9eJpwDi8+SqXxERJm8dEeFh8F0PgITWHxUT2Lj9xofIQKWXyU
GJpt3oM5p3xkVNQ3zDku0r0PbDHn+LK4yZLGTUiGxU0ZLG4qo3ET4sVNgSxu
yqZxE/rJ4qZYFqc8pnEKkmdxSiGLU3bQOAWVsDil5OufPAnUcAVUN8f5JVub
0zyJh5buYcIn0k4NbqmYT1bft39A+OTON49HW3RrQaYj8dYw6TzojzL7naHR
Cl9Yn6iv/n/6RMFb1ifqFvueyfR70Er2PUUq5XO2aOaj1FmvB9qb4yBs47ZG
n6BOuBtfNlWIW4fmNOzeYCRQDrP0IqaMMW2GzvtDwfNDq9H45KF3z5/kkb5M
IS2FrVBc+d/FBUcLoHfniHc31FpgPZo9/YFeHcxzGj9qxKRP8F1ytd+J9a1w
ZnNKsUxILdRpnPeO+FgFe4fPyXKZ1wizx9mmpa1vBGehs/OeP6qFqiGJQye+
c6DFZF9MuxrmuiLxBQbeNVAxys6i9ScH7G1PecaI1sF71oftFe3DBgmsD1vi
2btnt+L1EXg5JYYPr8/wgqx3ZH14feQ20T5ywOsjZ/E3B6J+xoEWsb9ekvU5
v1LhA1kf22sVeWR9xAbPzSfrc/iugTVZH6mficPJ+pjdCH9F1kfglP6OCLw+
XPUKd7I+8+fXai/E67Nr7Q8bsj7Tkn7tIOsTdOjwZAG8PivdhNvJ+nhsmuFK
1mfbzFCnSLw+o3Kdtcj6mPomt5L16Zvk5xGO1+eKRPBwS7w+1fdv2JP10Qva
ULEHr49TwaResj785b9OkfVZxPo03qJ9GuEq69M4/O1YS/Ie9uUKb+Hscbkg
fnT7FPIedumZphHkPay7jL33z6WZ4G3tnU3ew3rsD5Ek72EnPEi+JjYjAMoK
N1uT97DKzzsXyhgWwJxU+a3Ll5egDddPmQl54Th4oO+gwfQKaN5XvH3++Epk
uMDv6+eGFjjA5v+a0Pm/iDf/d6V3uwVXoQw+pWf9SO8sRUfLHXz8puDzhM3/
nUrn/6LnbP7vLzb/15DO/0WlbP7vO5ZHfUjzqMiK5VF/TJW7cfxpA2p37NGv
0k1GniCwS3iACzpDRZaeq2pR6FYlgXHtH1FuEp9nyfNWQBWJwkbjGxHIvWi3
189Bcz71lW3Mb4YD7SpGQy5F8DPi/q/pV7hgseq67fpPdVD2dovUlJ3l4CB1
/8XnIQ6YmfQu3W7fABveO3ssPJmHbv+4/vP68Di0fOLk8yYZnXCM+ZUb9Stk
w/wqm9WR1tA6UuDVkcaxOtJPtI4UAlgdaRCrFzWg9aKwl9WLprD60nO0vhRC
WH1pQtBbA2KvC3c+ChJ7qVTJHyL2ati54T2xV072PR9iLx3OnUxirzfCCebE
Xmqjl+sTe22cXq9H7HX9Zfx+Yi/uySiFDGwv85nX3Yi9xMdJi0lge81fd3Wq
O7bX/jbpp8ReU0Y+yezA9oovE1MMwPaSuOpoTuxVzu7FPOm9GOLdi035eHva
CWwvw9J9P4qxvezGKQgQe60PvcDnhe01NUZ2jwi219yDS82JvWzSTAyJvdZ+
qCm1w/Ya4/oun9jra2bpdGKvTRvsF8zA9hozJ3YbsRdn7qDANGwvkZ07lKuw
vdYUGHwl9mpMbxIl9govGBl5Ddsr3XCZF7FXCdPJCqqT6BnTybHs/YsJff8C
iuz9y3n2/uUmff8C39j7F1H2zmVF4Z93LsB753KVvYtpoe9i4BJ7F5P15s+9
EqSJVl0IOO+iar+E3it9+ntOAeLNKWhlcxDc6BwEVM/mIASzOQh2dA4CUmBz
EIzZHIQ3dA4C+sDmIMiweeLxdJ44WsHmiRuwPmlptE8ausj6pE03/bF/VFsK
unnqVoJvdDXanx6zcMnzNthfqTCJ1DG6BwT6kzrGyN6sXaSO0d6QwyehkIQM
OPNE+Lvq4MUUxWRdaIXtv7b1LLPhIDNb0TkGK9PhyrPxxlZizbCHzddupvO1
4TKbr+3F5msr0/na0M7mazuw+drldL42XGTztTVnN5YbL6lDsdGpB22jQ8Do
yLaLL3pbwZLVO9nReidwZ/VO81i90zpa7wRhrN5p82XB0yHfa1Byp4igUnII
bE+7PNkN/72RJwZVbjiWoqmarrOfrX4F3wK3fX0e3AGWUs1FidObUEZ0wVy+
7DSQOjqsjNRlbWPcfopyO/C4feilssYZvs8o+HXB/+vqTOOp7L4+bghRKMrQ
PEihiDQobEqmKEWDSiWhUqZKJSREd1RIJZHuQmXKVEjsZFbmKTKdiWMusyT/
vbv2eT5P99vzYn1+a6+1vntf51rr2iPpRhGa/WnV2yN8e8FK8r5slHpfBorI
+7LP5H8Abep/AFhO/gdYmsOtcRfpSdI2ZL/SSIOJp3pysZ7Lsz2DXiP9bM3e
gxtyXkHxfOdif6T/KOnn733/p58fFJN+fmXyv0cs9b8HmCT/e3D6Y59R/bFg
EemPvaaoIi+8oxjuf2SRrf2TAYKbppnbtNjAT/C53VvdImh5vom2RpsJ0oYf
VGXOYwNxCc2Cnu/t0HRghtTNbV+hyxwkfhcblDP2OuG+iE2igff6gprhSNHW
XbgvwvRIroDBsS7QZVt7il+7Fnpx9Ry9E9cOOkDhRN2XDuC99PYJ/g2tsNiB
Yb3uaTuwPV8Y+9mcCRxGjA3kI9pg5nYvf/kJOpjgGkyKzqUD2fkpDyH+btNb
RUH5fTTwMiHFYw5fJ5A8VV757UodpOu0yMW4MIAc6YcPoPrh4SLSD/+K9MMD
qh8eqpB++Exyf18sdX8f/E3u7/P7+35AGEXuBzz79/2AUJfcD9hC7geUpe4H
hK/I/YBSAXKlDqhOR/K+MaZQnebfjLmP6zSPfMeyivqOJcwm37EUqRF/9ME9
GU5tWBvsxKiH3LoDPKllfeAX6697ACHnHkBDcg9gMHUPIOTcA7g67GF0g3Me
OBJ8Tnx9MzqPL24o/2bVBaJTTs8FiwqAeQ0zMNy4Hr57wuJN8O0D6f3fDEvS
c8G33QuVj0vWwdI9qre/0Pv+L+5GVNzB5f/EfSMVdzBK4i518NLPBYgblSJc
3Jgb0yO7ijA33OvudGFu8LV96juMuJF3X/885ob47JfRmBvlfmXnAxA3Zj6z
r5ZF3Fh5zDAFc0NvpOMME3HD73jRPswNS35Lg2HEjfkRcdFciBsq7EQrzI2U
Wt8zlogbQcbx7y8ibgw1HZfF3Fjy93wQSCPzQRfJfNBraj4IsMh80JW/6w5w
6m4JqdNXVJ0CTp1e77Atwdwwv58Uyo24sdu7+AvmRih5ryFh+ee9BlAi7zU4
3Fj2vGoMcSOHw41R0oezkOrDAWqkD2czeU96hXpPCm+R96RPCMekKI7BMcIx
dcK9EYp70IxwT528F+6m3guDHeS9sDLpy3Kg+rLABOnLahp0OseP+OA3NM6l
g/hQeMDhwlbEh+/rIlrTEB+KeRVOyCE+hF9vdsB8+Cq5Fs+BwizRhfsutLho
8kSSOVDST3WA6qeCnH6qK6SfaiPVTwU5/VSHvhrbrtrZDfLFPUu8feJzzK/y
C+fspAMp6emZ9MZu0BbYdeOy16uciOJOR6PTNKDzYuTsIdsecLe1bdurq1E5
0yU9/At924F5GE8e/g7hlsffTVotoqDjDEch/B1Cty3D1/B3CNtbM43fWhVC
4es9Vfg7hBrkXC1KnathCDlXB5Jz9afwP+dq2EDO1XkOqy/qI75dm9BXE0R8
Gy+6Zon5Vh1dP7ce8Y0tkDvMh/jWY9RwCfOt8XfroVLEt528PGqKiG/OR9ft
w3wb0trfiPkWanrSFPOtRs1uDeZbCMPKEfPtrVmSWjPim6h082LMNy3SdxpP
9Z3C9aTvtJj0ne6j+k6hFuk7VWvXScU8qVhlY4x5Mu8oTRTz5PEd6p6jI9Q9
RzCe3HM0QO45yqLuOYIm5J6jJpuR002IJ4OdS7OVEE+0T8/rwzx5t9//wk7E
k/XB/3yMQDwJd711Ix7xBIIeE8yTW1KKLscQT8ajR2IxT5TOFAxdnU2H3uVb
OxOSGUCnLOf5mqeIE4rmPePX6VA2ZQ/4fIkBwhcKCjxE8XV36YgbP8qCEcor
9pz92g68ZpX7CzYivqdEyKr+YsBDa+Wb7LfRAVNLQJ0hic75dZvXrT9Bhw8D
DuyUwXMsBQs808/RwOIt7YsFE9vhTZde83ebGaDbTrBS2hbV2anBCr0kOlQ8
y2/bbsAABjCGr8WaBkabxdfe6qXBSMlx+3pzBtgUOVfBcAkd5Ouljuq5t8DH
gcqTQveYoEtpo8vCUAZI2jo0sLayFU4JWy/kUmECZxmxKksUr5wByVjZS8VA
XIxt+HuaDUVy+MpkZjDAHaew+amyhUBks0W6cyYLPtzfk3uxrgMkf9U+zRX/
CQgZxwg0L+yBJryLPz8ybwfREv1f8k1LwZZPv6+kvGdDvRSDBQGbGGDLVMm4
545iYCGhJ3rNmQU1Bl7ESI92gEbd4M9zFpYA0WH7zMxeNhRUPh/GFmWA/aaT
VnmClaDXJm4oQ5UBXyqGTgftZoMva0ree2W3wokFTinFi4JzpMwPJ8jN7QWW
Wclfe3zo0ClT98XA0UIQlVi0OcYd5UPM/Sf5xQwY8vJZQu2qb0B9luti77Us
4BL+5F8vaxaM79/BzjldDixtnbiUAjrAAcad+fp+LDhbxkW04VMMKGHqZoz8
i57XPNJnNXkx4SPxQzTRwXpg4ppnVprOAv6kH+kF1Y8E/Eg/koaLzqQMWs/e
WRVb0HqCj3udBVah9Xy1NDAlGa3noy97T13IZIHfBUwVvJ7e8v/sK0HrdqG1
1iv5PRs03f01hNetwPn7VR60zhUKiz98W9gDhtcGrAhF6+z8XG7WVbSeUPdI
lJszC3hX702RQut5gP9iOF438ZjGa2jdQMnKYbNgtG5KnZ8M56J15mnpskXr
DJJNA37idRY1MCzA6yascSFm6GghDD50Vxiv24BtySs/MTr8evjHi/i8alhT
dt3Z4Q0bdKQcP339Ch1qLWRKSz0sgWrSmrmCB7rAyyO1Anjd3N4r1/V/ioH3
NOkJeN24Sw+cx+ucn6S8OO90OUyx12lQROv8W+TpWRyXB6P5eXWrvsG7sXMH
vVBcpu8d/9mI1ln7BY/1nMF66JllsR2vMztMPWtRSQ/wa3vpIfP6mbqFYqjF
YtgGNpD3ZR7U+zIwi7wv23P/ZQuu33bjMNFEVL82j3YG4Pp94Zjaj+s3wqxR
Dddv0MYQQVy/HYLLNCZQ/dLWJ6efQfX7ulfcDtfvFQu9NFy/qtWBRrh+N4ba
r8P167ViRSuuXyexOx9XovpNjIk4jOs3WH/7C1y/K/e848b1u/V3dhqu37cz
ZBT1Uf2miwFZXL8/Ug3Yzah+H89JuoXrV36vxCJcv6enxlfj+o1lTvHpo/rV
tT7TjetXeVzUC9dvwc+GLkVUv17Lt7hNKzNBpSt3Iq5fFZJvPVS+wVySb89I
vkVQ+QYnSL59/juvICevnpA8tKfyELaSPDQk+VZC5Rt0I/m2nuQVF5VXMJXk
FScPxag8hJw85NSv6Y/4VFS/mpz6FSF5KEflIQgkeThF8iScyhPAyRMukldt
VF6BNySvOHm4M+tPHgJOHnIFUnmlQ+UV8CB5JRhD9RuHUP3GgEH6jSsID+dR
PARChIdhhIf8FA9BOOGhPeGeDsU9oE64F0I4KUpxEhgSTvoTHhpRPAR6hId7
CfcGKe6B54R7VYST4hQnwQzCSQ73dCnuwWjCvcEInSJcv9r1FaxYVL8d30aT
cP2GVQk74PqdaeOuKInq12lq62dcvxzubVz5h3uwlHDvCuGkB8VJaEU42UK4
6ktxFXK4eopwMoTiJORw0prM6Zyj5nQAZ06nmMzplPf/mdMBL8mcjssyF4Go
nK9gPGFfu7hXA5CP3itZP7cHyPw95w44c+4tZM6dTc25g2Ay5+5UqZQZg+xU
GQlKiyE76cv8m+uQnXrb0Xy/kE9APzLq0dMVveCgvtK/O4VagHzifQF9hVJw
f1j7VKJMD2iTn/Ts1mkDYOuaxvmqZeBN2PcP04/R+YuWdFh4SzsYAlFe3UeK
wBMtqbh1ej1A5cY+1rYjbcDledK2uU6lwGfHxzCmBOL2PY+Uaes24LpUis89
sgaEh46dHe9gg65lLzRH/6EB7yLNy+f/qQSTEozlJ7i6wZUdoUZ7MtpBpNkz
BX52LfB+LrO9lZcN7iuuq759kg48H9Rp+CL9BRJ21Vi/UML4pA7SPzKsYaOH
9FuNvr6O9e93vr8D6/fPMxGVRPonlgf5Yf28z03vYf3/iiTf6UH6edKCfLB+
O7doNXWkf8nsXm0xpP92QoAV1p/OV6rGZdMGdhdKT1xH+jOML+mOIf1HFNyF
xpD+VQuFgrB+V4cSMaxfRTjVAusXmmkDsP5Bx94NWH+NwvI2rP9mcKnMy+x3
UGVPRdqe/k54XfWNzwP0fJR/wiAtBv2usci3Gv/+OKn8FP59ILG6TDmXBmNX
ZmTYqMTCBRo2C/yCu4FTqsJQ4T06zKp9emQpbwFIHXbftOJWFzAuC+2LW8uE
Yww/RXWhIsBwF1rjK8cGUWk7PiUV0eFstotZM/1hjvEHu6FWtF/M/6iUEwKZ
UCOjsu7X1Vao5P2Fxc/DALa2IbEbhFhwa9LNRf4ebbDf+NUuge3oHDxrSco8
ExYUuWflLaDZDlUfWf+odKeBw45t+yNXdEEf+YkPVh/qIPeDi8In77YDw4m7
7ozlDFisuuBoPo0OA06Zbrx/lAbeP5HVzjzJhM9cVkYnc9FgSGyLXEorDbDI
fkSn9iMYS/ajy3/vR3AT2Y8MxQTuiOyiwy0lxVs6gxhweanD1T5PGhAwjn3l
v7YNbpmKHPesZ8LLvDcXB0bSQdrf+xEcJPtR6N/7EeTsR0FkX5Oh9jWoRva1
yftb5FVQXASdm9gnUVxevrZr90VxiXfTaMRxGbs5dlEGxaXCdQM/jgtjfUou
jgv324Pl2igufmqM0Zv/Ly5Xf/EdQHHR5MTl2UdPdxyXuK6U1VMoLtYaD2YJ
oLjYWBTb4bjoGleE4bjUfb9ngeMS90buIo7LIZGWBhyXg41O/TguwnOsg5+i
uES6BiXaoLg8DaFr4rj4fEoMxnG5msS/CcclZfElPRyXcuM1KjguH3fT83Bc
dJzSF+O4XCDn/BjqnA+9yTnfh5zzLalzPuSc8y/7swqFUVwiqqazcVxsLQJT
cVwSAvgP30Zx4d925tgNFJeTbnGbcVw2kHO+CnXOh0bknP+dnPOjqHM+3EzO
+fPI84I/9bwAe8jzQsaDjGwhbpSf/6Zpt0g9gX3JX+ley9jAYqdcp8+MDvja
b71R5oxbObJlVl343kCfg9+msk+y4LIzXT57ua7kxNT0QXz/4DnZX/Fay5iQ
XezC52dvrWkxf2kVvn9wNO/I7shWFpy5wGC71NM4aD7cceznrk4wYXSX212L
Be1nvHM7eDEP2tpI7Ik61wmSmZ4792axYKq+0keRsXQYZz8ZNM+oE+w6WquV
KNkBi7QWzs289xEW2O1uri/sAG7MIoj1S0fmRTQg/cfmvPhL/+PDNcZIv+Z/
9WsN+Psi/Zr/1f/Bs5cf6c/h6LfPXX0O658MexIyG+kPOl1ogvWHnig/ivXv
6LHs24f0/4pjbsH63/0Iu4j1/2zS3DwT6RfePOCJ9dsEbL2A9TfHTr5IQ/oz
XLpbsf6bXsce9IU/hvEOx+cmqHXDpMK89el76UA5vHIJ//bXQEVLfHaLXzcs
rt5qf6WaBh7NmHT80Z0KPVQNxQp/d0HfAXD4qQcdlF47Ll5TFgo1+K0abH26
YWxY73Y5Fg3IRCyv7Uf2PQ3LTmL7ESO5We+Q/dcSjiMzkf0LN/5ta0b2WceO
xWP7sq62TGxfP8rwSwGy7xmb/B7bN5SM8qtF9t+rZKVj+yf7TJ2wfdvEiI/T
c2tBZ1jIuRjHRhi34LqoZWgPKJb21rXyLwc1b5QqMkQboFtH5Fq7b73A19kn
dPRmDXj4sj5D5lwjrFD3EHVL6QGmYQoAz/VIhMW2nKt8C5eMDjnguZ43rjY+
eK5njtG6rVcXJUEblxWz8FyPlPaq768teoDPdt2+i9s+wvrWJb/wXE/5K30l
PNfz4/590FCVDwcLjQ/guZ6Uk5tKDhn1gBt3V914EvERNj9bW74W2dGzDTMA
P9A+lL1BtS8+D+4b5VtJD2gHk5ri5lxitYDrJ2819qsiwrr5BPKrtKNFC/uV
43pqCvulrp6/EvtVISF3Yhz5ZXxaddMq5Nf7W/bPryG/fNr21g/1psFbB+KP
zs7qggo1ukUCX+ng6hi31vYj6VCfm+vDhvldsC3U6Ub2SwZQDfjN0qgKg5ey
Dj1KPdUNdX+GrxEXR/FNVWydRHY8OpYtF0J2hIBAkhCyY+FLD9RGdtpi1rCw
HZinYILtDB/xzVJHdswmeF9hO/Mc0uZgOx+OCY6XTNHgxfMOD5QzGSDKJ1i9
IIoGnms9mQzwaocaCcwyPkf0vDAd2RSjQweFb5mzbn9phUENko9vof01kPfc
wbv/IJ6MHSrcUE6D6z69e716kgaaeWw6NR6i5yTHbvHeS+0wW/28w0oGA/g9
Xb88lk0HqQaPvj3hpUMThtb8lnQGcNlYM3vvMxrY9lhut9oeGkx3ruJW0meC
K/zyLbrJNBDFb7giyqUNbqsyuzVeh/TcUstme9JBlZ5q1CVGOxSY6BfQCWCC
Bpt3uZ9LacAgd8g7fDsNnmfpm4qxGUDvjccXBTk64G/fvK8U+VtZ73wT+5sz
w20wH/kbvKZO+Q7yd6ny/lrs79vmM8+xv0svtYhgfx0HlB9if63CXc2xvxWv
AxOwv5e8w1qwv4fCDMuxvx94J5Zgfw1mfTqM/X3mZbwO+7vB+7FgOPL3aZed
CPZ3wVFnlgny97qyqBv2N4XHuVsR+TsxJvwZ+1vKGkiNRv7e25e9FPv71Gz7
LeyvTUDkM+wvr9IqEewvz5zv2djfreb8f/yVWzJphv01PeLzGft7J8RIpv9s
E9RXW5XpfpMFJlb5RnSifHihcE5riK8JSpgr7MwKYIGCwO+rH+QygOua1bnq
tGpo4dRs8DuQBT4smEePimeBzrIHswcyWiDvmsxH+Fylmil8Mn6cDtpUmvO7
YQvk4rk7U1mVBSQX1ExnlNLBJm2+e8tE2uF8Rrz0nR9MsOuGVJCPNB1Msm5L
9yA9iiYPRD2QnpzP/jpspCfkvOb6YaRntYanGdZjxtYoDkF6WGo1BhpIT6XY
6j1Yj+XUbIj1pDsvPYH1/HZdGo31MEpdVLCeN0vtvmA9cGwuN9YzpaPHl4n0
7B3QkFiO9Jxm8HQHID1pmsYmWM//APHGdR8=
    "]],
  Axes->True,
  BoxRatios->{1, 1, 0.4},
  Boxed->False,
  ImageSize->{717.48828125, Automatic},
  Method->{"RotationControl" -> "Globe"},
  PlotRange->
   NCache[{{0, 2 Pi}, {0, 2 Pi}, {-1.2489739382489384`, 
     0.999999999999874}}, {{0, 6.283185307179586}, {
     0, 6.283185307179586}, {-1.2489739382489384`, 0.999999999999874}}],
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]},
  ViewPoint->{1.320993258386151, -2.191633888485018, 2.213982319293084},
  ViewVertical->{0., 0., 1.}]], "Output",
 CellChangeTimes->{3.604241120913316*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.6042412788835363`*^9},
 NumberMarks->False],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6042412771664553`*^9, 3.604241277216833*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.604240894660037*^9, 3.6042408993573847`*^9}, {
  3.6042410437704353`*^9, 3.604241044637148*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.604240780559298*^9, 3.604240780845983*^9}, 
   3.6042408660586653`*^9, {3.604241311353335*^9, 3.6042413119854*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6042005359020853`*^9, 3.604200536001567*^9}, {
   3.604240789672552*^9, 3.604240824374085*^9}, 3.604240867484619*^9, {
   3.6042409059642563`*^9, 3.604240906678461*^9}, 3.604241307388929*^9}],

Cell[BoxData[""], "Input"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.604241201851316*^9, 3.60424120213054*^9}, 
   3.604241303933837*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.604241300404675*^9, 3.604241300449319*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot3D", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Sin", "[", "x", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "y", "]"}], "2"]}], "+", " ", 
    RowBox[{
     RowBox[{"Cos", "[", "x", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "y", "]"}], "2"]}], "-", 
    RowBox[{"2", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "x", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "y", "]"}], "2"]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", 
     RowBox[{"2", " ", "\[Pi]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", "0", ",", 
     RowBox[{"2", " ", "\[Pi]"}]}], "}"}], ",", 
   RowBox[{"Mesh", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"MeshFunctions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"#3", "&"}], "}"}]}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.604241210258101*^9, 3.6042412500092*^9}},
 NumberMarks->False],

Cell[BoxData[
 Graphics3DBox[GraphicsComplex3DBox[CompressedData["
1:eJxkXXVcVU0TJhURBCRFxMYCOzHutREVRbFeEws7sVEUUBQ7wEKxAxtFxLo2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   "], {{
     {EdgeForm[None], GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJxFnQf8z9X3xz/f72fv1UALlULRUFRmRloaSGkipBSV9hRSGS1KlNGgQYg0
aElTQ3tJQ5pUmqTxfz2/r/t7/B+P7+dxz/e+z73v+173nnvO65zTqP+wY8+p
jUQihxUikajKUaVI5BRVvJeLRFonIpH99btO/x8Sj0SWiGGS6CX5SGRvla+m
IpGy+G5Tu/uTap+NRHqK3qI2D4v3/ppIpL/+35yJRE5T2V/8w4uRyMs6dq7K
78riE09W7b7X+U9VfZtKJHK46l+ORSKtRF8gvldVf6HKs/V7UfRo1V8inpfU
5yKN5QONea76SauflI73FN1Qx1pqbA+rnCueORrTzqKHaizdda4/NP6b1E8H
/Qbq2k6uRiL7iW+s2i4Qzz2iHxbPiapPi+cR9dtX579dvHdHfb73dN6HVCZ1
3imqu070ITrHQrVdrLZnqO0hGudzupbm6mO06meqfk/RnUXfK/7TdU/aq8/7
1f5GHXtD/Puojy90/DqN+TnVfSS6u/p6VDynagxnqU1UbUs67zbif0v0UNH/
ip4o/pPE/0/o8wkd+17P5jHVP6P6j9TnC6KH6h4cpPpTdK6fdB1f6thg8Q7T
teezfi676fjjql8i/lk670z9P0f07aqL6N5OV3GT6EN17FrVdxX9t9rfp7YN
xPty0df4k+pu1rF6osemdf1qO09tH1TdpeJ5XeMcp3vSSWN+UPRN6iuuaxmr
8jDx3KFfjeiE2l0s/tfEc4P4azTOfry7Gn9P1T+l/vdWXX9dYz/9Guq+b6Nz
XyH+lI7fJ76B4hmkujt1XLc08oPG013/78r7ovt6nX6/6FyddH+uFv2z6Hai
+4inmXii4j9A//+k+oNUtlefp6rPJxP+hjapPqeOH9b/24j/b/XxhMZ0g+iJ
ovfVb73oE9Tf87rG09R2mXg7qO0danuurnU/0RtEt1bZVXx9xHOwyizvregN
6u9H9fON+mmv+r9Efyv6UNEfq31f8Rwp+kQ9g7fUzzG69lt1D64SPUTH9lQ/
vVUeKJ4D9NMlRI5T3avi/1w8DUWfJPod0bWiO2b8PZ0m+u+8+/yXZ6L/S+rn
bN2ThJ7H3brf23FNKs8L56qI70xKjeEg9dNI/eyq8Z4qek/RrUS31gAGied5
3Yd91ecPartW/T2t//cQzw7q/2TxN4dfvGldy4DwjZ+h+r1U7q9+SuEdLuhc
bfX/d+pnL/W3h37fiG6hcj/uleiWoo8S3Utt/9J5Guv/L5jndN5tVb9WdBPV
9RX9I+PhnqX8XPYXfV/Kc8ghojvr9xvvv8rpqv9ddDfRu2ocV2s80zTGKt+t
6EtE765jA8Tzrd7nJ3Q954ouMqfyzjE20Ss1pl00tqKu/SnxnK/6rVS/k/pf
J7qZeM/W7xT1+QTvXtHf+hUa/+6iO6ntRtW/pvMdJ7qn2o0X/1Tx1OjZJlR/
hO7jIj2v/XWO/8TziupGiOc28bwoujXzHWNWn2/q/ymi31D5rn7Hi38vtXtP
9DTVx9RnRL9DVbRQ/ZaI+burfId3WOWl6nuxrvksnXez6Cf0213XcpTqjtH4
eovnH405qX5OEn1jwfed+99G5QEaz3a8x6I/YfziuUz0p6JPFn2i+nhGbR8S
/ajqs0nXH63xvC+evnx34nlMx9qqn8dVLtOvhfrvqzGMET1LY/5SvBm17SH+
saprrf93oq3o5bpfZ4s/rWexRfPVlXrXH1WbgzS2N1S/SfXfi+cGrkv0UWlf
y1r18XrJa2Ktvt8uad8T7s1QjWmw6GZJ38+YeA6lncbYRL/X9f9w8Qzl/RfP
D0XzzNNz+UJ9Xq4xfK7yNd4l0a8yn4snKZ5e6mey6m7V7xn9H+G+qNxdY6wV
z4XqP6pyi+rPEf2Pypj+v1R0QuUktVsQdds9M66/W/1/zPyi7q4Q/1v6/wLx
vaHyX/1/nnj+U7mPrjOjdn01hhPzHk879fmujvUQzzai74p5juUa/6qY/1+V
azS+yaLX6314Xuc6Sufqontwq/o6kPdWffyle7GMtur7Z517jOgOootqf5ie
TUHlKcw1aluf+UzHnkG2Ufmd+rxb/a9TeW3C9bdzXfrdqPrj1a6D6p/QuW6r
9Zx0E/Oq+srq2NP6v7v6L0Zd3171T+e9zo7V2HswJ6q+se7Brzr3k6o/QvxX
x/yMlrBWqf4stftS51ynti+JZ7Wuazvx3SOeHdXPD6p/VfXrWSu1rrTSmNqq
vCfq9+5Mtd9K5xjEey6eA3XdB+g3gfGp/wu4dh1/VceWqm6lyg+5fr41Xcdq
nfsR9bO9eHroeSzlOYt+WfU3i36K74x7rbY9VL6uX3ed+w2VM/TN7AGPrvUt
/X9Y+K5f13mfU/+vih6q6xis3zjxddL5DlP9N7qGJer3QNGfiD5XfJN0/DnV
TWVtD/PGrbqOaVG3PVnn2lXlPTrX0+I/WPWTNd4zYpa72rB+i3+Uxnk9a4nO
tUX0H+J9NuNvubPqzhb/XWo7UTzn6ditKn/QGP5Q2+E6dov+rx/1tfOsn075
2o8U78vM6aIP1VieZd4X33KVK/XroPobVf+kzjWhxtf4bslj6YUMkPHc+LjK
fuJ7QfTzrEvM4ernPF3Lr3our6mf31R+rnfgB41pjcpp4n8eOVr39Xtdf0eN
8zb1fYPqm6r/R1S3ivGo7XTVrdP/FWQznqF+bcU/UeWV+u3Jfdbx11X3ts5b
X20mqk0z1T+q+qT+v0dtH9Hvcr1/34nnTmRv0Yfo2GzxzlA/Z4rekvM5ONd1
KnfWGPZX/RWq76X/d9M5Tle5r8bdRHQP0QepPFt97qvzjdN9GYNcwd5B1/q7
6k9S+/Hi21/HP9N4zky6nz6q+1b0PqLPF72jfs2Ru8RzZMn9/6UxfqBz7636
t9L+PvlO39L9vFLv9JU61/msU5m6pSpyh9qdp/orRJ+limv1/wHqZ2zJMhNy
zj9q21v0e+pzDHKcfs8x36ucqN/zvNcqF6jdYxr/x/r/fY3hS/X5na5vo9pW
VHeuxjOu5LGtEn0Z3zvzvNrer9+nomep3EHjaKy+uor3Mu6D6JEqj1c/7yM/
i2eR6p7UuT7X/6/p/5HMw2p3ifj207FLVd6k+mtUf7XqT9X5Lhc9WPQeaje9
1nLb4eLbVfxHqPwn6XNdLvo70UvFf4HoC3m+qi+rXKo+83yL6u88nqvqR6ic
ouf+HvK5yofSrucZvab7cILqX+K70O9o0Y+p/FvHN2ocvdirIJOpz4/VrrOu
cbbqu6ocoXt3r+j2ok/Meu3rrXHtJfoh1R+NPK9+HhD9ttofp353UXm3+nlO
fbakb9WNRd5S2/f1PfbQ/43Fc5d4blH75uLprboLUt53HMl5M5a7kL/aFj2G
DirLae8R3lD9VeLZjbVbdH/RG3ildHwS74b4Txf/Wl3/7ep/kJ7zTeI5X+cd
r/JT9kXif0nn7Kf/j1X9vhnvB9gXJNTPburnPvXzu97fC8U3V/Sx6nMbHWsi
nrd03kzUMvOPYU/L3vZl1X+gtlXVXyjeOfo9rvqPdc4r2Hfpfp2hcV2r/yep
/kzRC1W/jH0Qa5H+z4lni851vNaY7TT+/XR/TlL97qo/je9e9W1Uf43qd1Sb
Y9X2EL5r9bNzeG/HiW7Jdy66S8n13VQ+rTbt1XaCyu76v1b1HyBj6jrLovOq
e159PsU8qes+R//vxbev73q8+D5T252QtYu+xkt0nhtFN1H94erzSP0aqf5O
1Z+gttuIvpx3lfePdUd9t9Z9ayz+HZCpdKxpuK4x6udT1ddnPtd4dhJ9oNoN
Lvm+DWGfVzJ/P5Vvq3xXfe0gvr91319nr8EYdf+/UN8LVf6NvCr6Rp2np/oc
rjnuGJX36vev2r6g439oTFurr524Vr0ro3iH9TwP0fUfrTH/or73VP01vLeq
n6H/txV/U+Yu9TNefZ6r8kv9+qh+vur/VJ/biH4K+VDXc4zO9RFysn5j1M9D
6mdf9Xmt6IdFb6U2VfbKyKf6/xzV7yPe0aL30xh2FG87Hftb/TynMc9V/XDx
nK/+G2uc24vnZvaworuKXie6Scnj3J9Sv62QD8V/o/q4UvfqErVvWTW9BzqG
hL9TvtfVFX8v40TvqPNdIp6dxXMR7XW9F6o8nXmxxroS9rbQ7HnqsVbx3DP+
Vvlmt0Zm0D1Zg2yg47107CTx9GTvyPrK96vrXZjw98V3dq/G1pQ9mMr/Epbt
/0TXJL4RorcVvVm/N0Wv0/u5rOw+HxXvYPGcLDqtc21f8Hl3UPlS0u8w7/KB
yHPiaSW6oGMfqf4nlU/r/8tVf7vGtpg1W/RU0aNV/6DGtkx9nKhrv0L1HfT/
AeLZQf8fpPKLhOuGq5+t9FutPrdWeTN7JvF31LF71f4D1c8teJ9O/d6qX6r2
J7GGqfw1YTlkT50zn3b/B5Z8P4bV+B4tTXg/3lb1ncS3SvWD9c4n9H9R/EmV
zyZN36J73Kvqb2F82udmDDmV36vNeJ6hePdmzhPP1vqNFN9E1mjVz9K9SrFm
6Xv8RfwTVH+b6pvrF1f/6/h22ROJfkHnul6/eXpPxjCv6BwRtY2q7eXi+UR0
VXW/i86I/0+V12hsv7LvU9/TUq7/Q/XL6U9jKnBuXe/T+j8n+mMdi4perXKR
zvGhzvWo2nUsWef0CvNoyXNaQeWLKl9SPyW1fS7peua8bzWOD1WXV1nU7x+N
4W+N4XP9thJ9qe7BtcxxuoQ7uVZdw82iZyG8qL6++tkHmaJket+S5Wfk5Yv0
a6H/6wUe9hAX11gGvU081+j/Efq/uY79hDpP/X2sMVzIu6r7fRayQGiznY7t
pP87iHeC3sX9xd9YPOPUz6W1/lafLHr9Sqctk19W6zF8mPTcsrXajhKdFL0B
3qLpH1X+pV8D8d6gthv1HbXR/fxJ5T+6Dzepz+lqV9C116rPTM66L2RO5Nzd
StaDNVFdI/VzAfOtxrgHOg7mQ56Pnl1T8Twk3tYa94XMG+JdU/D4d81bH4pe
dK3o93Wshu9F/X+gsWRjfidPZt6pRSmj7wCdtI710//DA62/yAjRF4vQcOr2
1peIPkRtZ1atlztKYztF/RwtOl60LDwibnn4JNVfJPpESu6t6DN4BoHW7Yjc
p36+E+/r+qeTrnG46nqpn6mqH6TrvF7ldP3OEH2jyj5V67HRZ49kHoj7e++L
blo8J6mcgI6AvtVfv4p5TqNkro5bZzpK9NVxz7dx0VeIxnBwmejLWdfEc2rF
9QvU76iwRvAuDVb9NaofVLFdYLrop3VsfqD7o0vSDTtf7e7ReO4Q3zLVz9d4
7lX96aofrfon467fSufdnPL1jlX9teHauQfH63xtRR8q+mP1/5T4HxH/1Irp
hepzSNr3Z4J4VovnadUvEs+ngV7AlKFjWfHEVN6g32DR01TOSVl3zdjGh/vM
/V6s/xezDqIL1zt6oPoboHf4Jh0bIp4ZKteyfob+p1UstyC/9BV9AN8+OvmU
dddXi/9bZATxdxXfGnQwohuI3qhzPcN3jLwR6hfynaifLlyr6r9Q/bNx2yGO
UV+d1eexKoeq/nzV76XzXaV+Dlb9A1XLv3fGrXvvoPph6u+oom0I0+K2TTRJ
Wpd4oOpTWds+3gtzDnt15p07RN8Stx3kO/V9uMr9ipbT6eeciPffk0SPrrXd
5Jawb58W+mHv3y5pvc0hRes6psStM7m8YhsHMjnPgnfiNuoYe9zyzVkV613R
vyJvjI1bzliDTK8+d1H9DPQHYZwfqL61yp1Uf7Ha3qz6r+HVGM5WfceiZQ/6
/yphHSu61i7hPtym+ksrvj/Yhy4T3VbvwDYJ2wLQn6JH3Vf8V1Zsp8Becad4
Dta4VrG/13t7DOur+F8Q3VP0eaKPFP/Z6vMl5qi4afb8j+n/R9nvq5+u4tlH
9FD183bCMhvf2vEV9895XhT/E6IfEv+onGX4c6o+55nojNgLJSyjdhI9WtfV
R/9fJJ5adMiiLxT9hq7xCNEDRX+g+/+2zrVFdadXXT+Z912/HqKHqjwAuZx7
VvW6w71l7RlQ9buJrWxC2Becr7pVeY/jAtFHVzwW9Hu9Rb/F/gudquhz1E8P
lTuULD8fyzug/q/lWsQ3Q/8fWmvdRTzlPdcM5BTxLBTPrIj1H49gzxO9q87X
DPmPcSUs6yADIks8LJ7rKr7PZ4juprK1vu3HdN42KlvqN1/0XmXLd4PFU0/l
m+FcD4qu0TX+p+c2WeO/K2nbGX3eLXqm6MuKtnNg7/iYfZzaLmEOrLXd9e64
ba+PBXoEeyTR94h+lbUTPVjM72U9jXsn9VFfZfMgYzfPW5Z5SPxT1fYBnfc+
9AM67zvoU+NeJz5jH622O1Yts8yNWz6egK5Tx0eiFwn37SFkd13zPJ13T5X7
6bcEmV9lRu/P7aK/Ff20fjuojxqNoQW6OI2xkfp/SvXbqZ/NOmepbF1wGXtp
4E+K/8SMbWTYyl7Sbyfxv6iyot9M1mWVu5StC9hVZYOy7VDbq3xBvx3VzzPs
mUTPUn19lVmNv2HcdqNXy14P83nLw43jtl0Nz9iWhE3pM/1W8DyxbVX9fLvw
blYsk5+iunbYj3WejiovygSbl9p9ofuwVP22Vdt39NtX/Jfq+PV61k8it6uu
Kvpn9inY1oL9Fzvwdcyx4mkmuque10DOpfu/WOOfpTGsQIejNm103s4674+q
f0X1K8X3n8aWUj1Gzp9U/6rqj9I1bAg8PUSfof6jCesZZup3jOoeUP/7I2io
/mfV/cheFXlM5R9quwpbea11dW/Gra9Dl/Na3Pqcgr61N9R8btH6ibfi1lFg
n+N+r1C/JY2pPnONyndUX090GZ22zvE236PKOfq9I3q2yvXq/2XRR6j/+0P9
kWo3iz2v6hawvojejE6G/ano9/juVG5I+lz0f57uYwuNaSvRJ6Vs+y5h50kZ
t/BnwjYVbCtfqZ/JFX+z16r8FTuM+uyt840RfzLMjS34id5L5VLx3CeeN9i/
qM0DrAVJ6+ruFX1xxPYEaGwKbdRmX7W9hbYZ6/bR8S8Sz0zeQ3TEoh8U/VuN
7TAz4rbFXKX+b6k1JmFhqD9X/NGk+zxA/Tyt+vvDXNG66vX2AL0vtyHPq4/d
9N09JZ45oe2fOv6E6KrKH1T/kujDRE+quP5h9f0H90f9/8kaW7FOEt3kP8wP
os9IW8fItaNnXCZ6dlj3j8Q+obbdqpYHqEd391gYJ7rTk0X/qnZf1nh/MSZu
GZ0xPx73XvIz3at/1d++qruyYJsgtsGrRW/P3qZgnMBsxs46iY1c/M3FPy/j
96Sp6Ania4QtoGA7DnvtPyK21WGzG6X62qRtnTfAq+8ijl0gbbsF9osdRbcK
9ovlGY8FmvF9FcZ5ILY19G+8HwXbR9mHYRPYXeP7leeMrrFgntkq7y74Pt6D
nUW/N9VnH42lj969E5DBk7bXYrdtpf6uC3bblegSo7aZTtf/N6t+56i/5T4q
6wXbxjjVL1BZ1jXdqTZ/qp9GaX9fEXQ1Gs86vR8HiWc9c1XF+zh0RRvTrt9d
Y0mX/C4t1vFvkHt5r7CDs48T/bV4V6eNLRqpe7aAtUHP8T7sCTHvlw6u8TfL
npq99RUJ7+9O4b6WbJdENu6CXll0R/QsFesW0Dd8FbdNpK3qnw2YgVbYl3SO
Dap7V9f4XtHPnXniAR3bhByYtk0R2+KPapePGsvB86hB783cIv5W3M8a71Ef
5p2Pe1+5sGLdDjqe39XXVmr3te7BNLVtL97/VPe3fu3YZ+s808TXVH3dpbKJ
nvsv7KPRW6StQ2upcV2iY3cwb4rurX4K7GfVdmDa9ovN2DSxH4g+S9d1kfi3
Zs+Jfinrb/B2bMXiuYp1QOeJ61hZ9cPQ0epXZQ9QsPySivke/abrP1j8F6j+
jaztA7vrXCPSttHM4z1JeZ94PfvxtNfRs8T/QMG6mwcLxj7MqLX+4krx7IPM
gb1d7U+Mei27X/+v0/FnVHe66AS6bOzFZX/3S7BX6ret6KvVx5CC9d1nFmxP
wh50PLqIvHnOZ8+Vt753MDJe1lijMej5S34P14q+M3xHp+v4qiIPWfMGthG+
MdGrdc9PDfaIK5H/SsaStckYt8N7BSYFTA/YnvfzxtyAvWmhuhPV1+4a51T1
0VNj3BQ1PgO8ybBa2wlWgw/guYAT0W9r5FD0ARnbZJFtTmTeUduTmc+K1sls
r3ZzS+7vuIzX1S1Rr61Hi+9v8RxbCPpWZAb0gUXPDw+p/0Leep6s6g7N+9oH
6fxnqM1x6E6x82Ysh5TSlkWgtxX/D+Kr0bn6ivfflJ/XQNHHin9jxPrV/gXr
BQaoHB/mbWyynWLWj/BtXhMwVz+pjyZp666Ha2yvpetUdJHLdLxe0O0wBzyT
tp0Ue+l0jac+z0Xj+RxMotqeWfFe73rRQ1U+J57dxPMmNlveJ9HvqI8S9gvW
T9FDdX+/iXqPvGuwIS5V20zJbR8Qz+iS98evpr03HK3+h6D7qVingW7jcOZV
Dbpj2HONQldTsV2aemzV/YPN+hjxHiK6ieh71ed2JdNPiP9Ujecj3aOTVP4R
s6yGnPaRruE9Xfu/4FlylluQX7YvmV4BpkL/txbv1TnviY4T/Yzo24vGcTXS
edurny4R71uxF0zQONcmXM+eeUTFenyui+t7CD2G6sdXLPM/Knpi2KcsiBun
NyHss9Dx9WI/i2yctx7+hrhxZuxx5seN07s2yFHsgXjuzL3Mwd/Xejyjg94T
/eeNee9Ph8SNxXpP41wl/t+T3sOehUxSMZYCTAX74p45P8cn1HcD7FKse6IX
6/es2h6jujvUz4W67vv1Ah6ntueqnz4q++oevsd8UrYuFgwq42DvOSzufSj7
6PNEn4BeOWWb2hPYS8WbD7akF3SuL+O2cXyHfB2zTmyZ/l8dty2G+Z15vhnf
Wsy6M/SALfVMD1fZUH03yNRBKyMTNdaZqj9M9fVpp2Nfx70HRzb+D5lbz/kx
jXuIxrCJPZT46nGvRH8knu/F/4nK2xLeT6U0xsZVj+0e9f1SMdibxPORjpWZ
i9KWw9H/g0dA1/S8+rlLdXeWvFYnM9ZxLVf9neyzY9Z1oudMZepU05EbEsYJ
gRdCz7kzuFLkJcpMnQk+ksbWGupvwdaS8jgZ75tFvyfI/+1j1reiI+ses26U
c33MuVV+qnJI1HiPPfV7Wv9/qrE9q3J62liG1tjyxNOBvR/7Yf3fEH2Vjr8k
vs/F/4rKJfqVWBc19pl5r/n/aCzPamzL1c8q3Y/ZSWMkJqYtQyP/TBL9WsXv
wJsqe+v/z+K2RxRLPtdjop+vuP5FlZ+A61V9U32nO6j/+upznK59aXim7Isb
61ybxP8t8lXFdBc9w8Nj1gvzfrwb5KvXsXPpfv4eN35y32APnQZmKmbdH3rm
9yteszbpnGfq92fo/+KE34E+zG06x45x26bH5K0zmCne/jHrgrG3gTk5lH1g
wd8e3+DNOWOEnhP/sTnjDDvVGMP8Dus+cnjB68mRUa+vp4S58X718aGOtRLP
lwnjisAXnaBBvVhrOyYyyu4a17FR810Z7JXY494LuDLwZW8HPBK4pFLcWMdt
mXdilkOuZg1W2zk1xhjvFjXeDhxa24DxAPvaJNTn9H8z9rhR6wrPz1mnhD2f
m3941OsNczjnbYn8V+t6rvk11oCoMTZn5oxdrwS8BpgW1qezqt4LF6u+3qOi
vjbwZeWo8Uj9xFuJ2s43NW2cRjzYCdnDgEO7KdDsZbAFwgvGCZ5SqF+u/pOi
G0Sss0N3N6hq+Y97/LnK2SXj6cE2YNOEH7kF3BRjYL/QKWr8JNgL7CeFqPVv
4HNp21B0b+xmUcu77HGw672oe/yu+FuoflTE+yNkTmRPZCj2gciC5xSMuwZ/
PTzoDSpVnwt5HVkdWRTZBhkHWbFRxFjiFeyhxNcn5/Gkg7z0dcHP82CVc9X2
FdVdlLM9DiwWmCzmE66N6wLr9Zh43ksa7wXu6384tCWq76C2lwXZCV0OGEXW
oG6qf0Q8B0S9HiEPI6Miq/7JfiZqDNgNwab2rsb8Qsz89+v/BnnbW0dmLDc0
Cd8KOLSu4nlR5RVBBqun4wvADInnNtU1rdrGPiljvAu4F2zBTXU/2kf9/1L9
/6jaHpSzDH8Dc1rS2FkwtL8WjJXF1nAYugLRK0S/k/R8x7yHXRv5BjkHjB54
WubYWWljcbh/v6uuV/ge+BZ+Eb1X1Da1OQW/A+xNvsQGquN7g6UpGHN1bdZ4
vD5h37qVyuOilhnANkDzrr5S628T2x50b9Hd1Ne6gn0EOiaN0+MbBJfYIOp9
MnvkcQHHdXDW+2bqGQe4OnTtyFGvFCxL/JL0ms/aPwc5ALtr1LLpw+K5lfck
a70A+oFnir7eluK5nn1p2TS23abohIL9FLxJm6jfpwUFP/8lwVa/X9Q6ar4t
3nveeerZl7I+MR5wLTuEfvYP9JNhzEfouRxf8DzF3A7WvxSxbHwF+0++JfHc
n7K/zAKdtzb4d9yGDFCwDvsu0Z9m7e9zl3jns7dU/cSi/WTQH9+b9xrAWrBM
/Tf7n967Yj0zPNjyHxFfWuVNaputWkfarmzMAhhE1uyRSdu7sXvHq7b/pnPW
76DnQf+DzqdHxHjtHXKWzTqp/Io1NWodzulgR/g2kRd0z6foXJOxvamcELM9
BlshdsJorX1SHsAepXZZ8I7MtaLv0TluEX1A2bp97gljei1mXXgi2OkaBPpN
1c8N14PP0QKVc/L2dbq31rIu+AbmQ/aqI3TevzWWv7L2gbpHPOPzxiTij8D6
cgO4E+ZF8R5c9rOvl7O9AFvBJh3bxD0VvbXqh2FfV92fWWMmwE5cpXOtUJ93
B350+uj264t/YML2VnBXTXKWhQ/VeM9LGqcBXgOb4b81xiVsKFjPhl1jbcw2
S+yVS3SON9EVqI/r8vZbOVPnGVgyxoN5pkZz01r6TNlPapbajc17buCb4Xv5
Wue7Q+UMfGfK1oN+lbXOi73t5xnrvnZkT8LaxV6yxjj8FUm/z/iB7RL2HWBr
0YGg73o5Yx0g+j18GrB37Rq13mRvtXkaeRW9mn6XsPaCRxDdOGrfhH76xaL2
iwEnj54tVWO8ex2OnT1RwbbUZNm6hah41qes22KfOy3h/Tf9fK3/exbqVO+R
sQnfF+4PePUVol8U/T42xrTxbA0Ktsv9W2t9BHpJ9JMrS/ZVwGfhjoT1Cch1
yPg743MiepuC9/XMx8hl7N+Rj7Ddo5PZNWK/KPb76CXQTyDLRII8c0vB14t+
Efwn8tPtBfuXbBu1/we+GfhogCHfJ+05lTkePxB8H/AlYS3ardbrET4Z2MSR
WfdMuw9w79cHfvzRZkW9HiALofulBDeOHwL+CKmk5+8GYQ5Ht4POkzUFnWfD
qHW56M2wZeMfg361GXKeeGaJbi56ZsE6WOREdPjIgLsFORDdFTxgYdfWWEak
fnrBerlBSeuCqEPWGB/O21V1d4i+TjynJ+3jga2hmrVu8FLkJtFH6xntrPqZ
Ov5MwByxHqxTHx3DGnFV1TixKRr/53q4K8Xzk57dRuzIOn44+91C2Mcl7EeA
Xf05cJFR44HQQW/IG2cI3hCcG/eZ+41fGbiaX1XfLWN9L3pf/MJGRow7Bv/W
X/Rg8TRM2oaCD+hW2BD0G1RrbCTr8Jdl6yGR+U5JGgs3P2I7Gr5X2KxWpeyD
xprFesu3xzf4pOqXFKxrBcfHu8s7vED1B1eM23wyabsBOGTmjd/z9ifCr2hm
wrpZdLR8M3w7i1V/Fphq1qOC9wT4u/G8J7N/qLXu9Gc9i8669mzQ+WxW/dyU
/bymiHeCzltP17pN3FgdfCV4l8Eas8/EH5DnBeZ0c9AV4Ce4fY3xpbPB90Zs
W8F/DD8y/ASZc5l763BhuaAfyNhnFb8z/M/a69iyGmPU8VXk/emlftqqPq36
wXnjesH3jlQfJ6Nf5XpT9g1kXmJ+elPvxKpay0j496FnHi2e/VS/WffliaJt
GNgysL0gl/8a7jN+ixtrzX9wkKvBgXcsGN8Ozh3/OL4V8OP4V46O+B1oF/V6
z1qPvh796vEZYxfBsxyl8S4v2R9kseq7q/1C0Q1UTo15HccGupXuySsqe6u+
W9q+MPgUs09mv/ydjr9Usm/HM+pnUcbvBu/IjJjtdtjsNieMX12o4x2q3hd/
rbazRHfjO2VvrX4eZ8+u/s/AX0P0qaJ301jvVV+NVB5Tsq9Tn7T9f/ADOlb0
BvU1WjzrS7apInvgb8Ncyv3fov6apY2pXln0vMD8cITqRsaMgwEDg/0NWzaY
y5/LxkB+Lf5f0fWAOVRdqmyM1X7q41T1+yzvW9Y+cvjE4Ru3W9pzBXMG+0v2
jewN709YL41++seCsanzwHhEjZ+cqWO9M9a9bJsxfpV3mHcZ/Rl6tDv1/6Po
jiP2mT02Zkwsuu/heb+3vL/gUZGZ62TnIGP8lDXGABkXuffguO2IYJMSZd+z
9kmv/cgAbdJec/A3ZM14W/V/R+yfiG0E7A32v+MTxniAW5uRsd0H37L7Mp4D
mQvxh8D/Avxf27T91vFfH63x3YUeg3cgY2xSJel1BtsBa836jG3KHxZt08UO
e2DVvkjosd9O2p8U2yI+jug+vq71HvnnqH1VPuH9K1qnCq4GnzWexXYp+529
JnpJzn5i+It9k7dNgf38hIT7ez70if4APQKYA3zcEkG++C5v7OfEjP3OOqu+
nfr+JPSJ7gU/cfbd7L97s4+otb0DPQo+6cgKG/VcTg0YYuzdz+rYgKLnROZG
8LRXgTMX3VDHB6h+LOu46KYV24evyRt78m7YGywpGdt8R8b+7+gze4h+LW+s
EZij7qp/PmZ590b186HajkW2RK/LnlH8xaIxG2A38IvYWW3PzdgXD7kU7NCn
MeuQ34jYzx19Dnqdc6vGSq3ANhu3/xo+ZoeqzeOqX5/0/pJ9JvtNfMSei9jv
DTwWuKyvktZhw8/ahm8gegb0Dfjjvyp6k+7r4oDjIo7BQ/otrPX+C994cIYx
jedUsDjolYiLkPf4ka/RiaMbvy1nnTx7Q3QvYKTASuFrMKhoe9yovLGNYBzB
OoIN/DJqDNbN6H+Ri8S7gOehtv2qjpuA/JwDd11wu4fzxlJ+Iv4J4r9JYxgn
nm+YD4uOb0Ccg1/U/4CA0cen+3fxLMv4PeN9wwaBjwH6ra/z3rtzP9GtPavr
HCo6rvpKxXu1bjrPJeARRU9R/S363VdrXPQ5Fft64/PNfpV9K0r0wRnb3LJp
2yLAcbFXQY+APyeyI7b79bX2DcQXEJo5ED/r7SL+ptDPoqf9K2fdJfLvp3n7
lSOzt8vYtxwfc3zbLyp6bMRGwJcc2RvdKn7fX9X6W8aXnH0H+ALs5djN383b
9585bFXG+wu+5TV5+623VP1y9igF+5fhZ7aS/UfU+0l8CNFffafjJyft/4Uf
2IV5y2ydRR8ft02WvdbOZcccGKbjfZP2g8Mf7sy8/cXqlY1VAb8CXgXfpmm1
1tcNKbqPa9Ab532u5mXraJlzeK4nZL0+sk62FN8J6qtFxZgysGXsP8HHrQp7
afbY7LVTOe+Z2TvfEzHeHT0Ae/9TwB/Ffb3Eo4AfbP9Jqjsx7j1zu6BruEpj
nF9wPzPU93Yx6wF/VJu79f+9Ko+r2q71RtR7fnBt4ALZzw+IG6MFjX8IOLhZ
6MDLxvc9JfqtmLG2+AHF48ZIgY9iH4EsmkSGTdvvcqbGeWbZmMapOduUsEMx
19emrBMmrgn2vu7I/Crn6/ch8zcYN9HdWBNVbmSvHTMmak7ReK6FOWO7wIHx
/3Vqczhrpvr+MmY7F3vzZVnjCgZoXCvT9knEb3KF6t8RfSH7EbBu4l2t+sll
X9O7or9O2acP375qyvNMHTZT/3+G3K5yXcp0ReXnQScALpl1i/XrZ/RL4V6B
H/tTPL/GjD/bMWHsEdjNu4suwXJeVDYWaa76mFK0DRdb7ocp03eo7uiy/Vn3
YWwJz5n4XPTSM+iA3KRvqhLWDnw6RlWtJ9kGnRJ7gahtncSZ4d28Xu/I9jmv
L9cW/V7yvs1Iev5BB/If8UaQD9XvCSq3UrlS/W/LnjbneRWfo80BzzBK93ss
G/9az+3IovgI4ys8u+jnNS9nn/oLkfFUfpSrg+REbi/bRwh5rIT+oGB9FfMz
/kGMk/WwX5DB2D8MDDIberoHUtZzjRPvdUWPjbn/W56T+t9G5Yqc15TGOu9y
0Ws4b85+s+wLwKH8FzMeDizcOB1rV2u96ECN7yDRY3O2GX4d9f9nhbnl0qz1
7KyDK1O2D7Fuss89vOJ+0Betj/kd4HnX4meq8mzVX4mso2u6S/3cgi4oauzf
CN33X0TPKxpzD/Z+TM57HvY+L+r8R+u5HJXwegwGsnVYl+8t24fjc/Euzftc
r6dsU24m+k21vSrn9frikn378fFfLt4JZcttYCY/U5uPxJNR+UvMmEW+zUvV
tpXKdUnH0CGWzlOsX2m/b6NU1ytn/+7lKduqn41Ydwt+c676+pA9Qs7rPuv/
uyn7a+O3/bno1arPq2wMHkn1D4HfBB8SMz7yX5WbY35eT6lNT5VLc7ZnYNd4
iX2b2r/OelE2lpP7CZ6zccLPGvrEnHVQ6KJOyNl2gA0BuRb5Fjvgwpix0GD5
8L3HJntU2BOj52FftzLpPR+2WXw2qUdHjY0M+8RrSfv2g6V4pmBfWWQzZKoX
9P9e4jkNnXbO9gjsEoNzjkk1QOWlZctUYOTRlzHmZ9P20QGLwvPeEjBC16Ud
Y4r1ZGLeazlr+oaUcSrgVYgVhA/LSGSainXprMvIAEcFOz62/pszxr48o/dk
Q8CDoXsA74sMfoD6+zZvGXVMxnIt8u0j4tmctpzP3qtcNAa5nDemhv0KOriG
RctI36u+Y8p4+paqawzOCf2U6PZgK5nrdH3T1f8k1TdTfS5rvSj6UeJGET8K
fRQ4V/aYh2GvSNlf4pOy9ZyL0Tngk5517JQWupd7gIsVzzAwSyXvbY9JO+YM
5zpb9bUa35E874zjWO3DHi1ljDVY69bsgQKO+WRs60XbNBrQj8b/m+jtsZeJ
Pl39nA6msegYXMTi+knPoW/M+4Tj0/YpSpdt/0X2+ErnaZq3/euWjOVL5BFs
xYms/Y7AS58SCz5ROvZY2KvWgIPI2BaPL2f9ov09t1EfU8KauCZnWzvq0MvR
LRUdn6eat4yIrLg1OI64cQu8b02KfkbglIgzQrwR5L2pJa9NUfH/lLOtPC56
lfodix6TexN0UBlAE0X7oK1X3bZxYyHQO92b8XOp89lMGkv5iejHweoi84Pr
xueEtV6804qO7XAX60bG+1d0tPuAnVL9MtW3TnuPXMRXoGJs9hE6PlL3eab6
WYPORvdxPPcvY/9n/KD/YD9a9HPcCb17wnGWiLd0gfqpiRmnjT8Me/PXM44v
xB59D/EXc5YJj9T93pS1LuHulPEWyIOb1a531XakSs72MXQF2MLagy8VvVXO
vovY4NBzEncO2XCcxtalbJ3qtuK5J2VZEZlxWtLyNLHmkL+Rw9FDP4zPgK79
fpVplam434N+ce9HsAENidn/BF3V8op1Kex3HiwaH4/fzR0xv/PorP7KG3sA
BqEr7yS6Pq41Zr8OfDqOJQ6LyiPBRpUcGwGfo3WiH1P9Lqpfk/Jac5/qHy56
TWRtfKTo575Y5Zcp188X/bWO3azxnqLzt89aL3QAMSiKXstY05oWrU/+WTy/
J4w1Aqf3R8LPjmf4dtH0u0VjCm4NuqNzVHdT1PFVwCfR9nWVS4t+r55SOTpn
GRVfp0rw8yJOzytpr83jWNsz1k1tr+Od0tYto2Nuo7bbI6eL/iLn+XkmWOO8
Y8vsB76raJsevlbb6v+vwSeVjZEHKw9+vk/R+rF9s/ZBZE7g/6sCvu4lnbMz
Oi/e/7Jld2T45apvozYDVL+rjseCnhN9Z4esMfv9uLcJ4+/Zu34fZHVk2X9i
XpdZTy/SNZ8v/i5Jy9zI3jenLCchL7Eve07n7cieV+U5efOcyz4u6T0asT12
KBtHPyxrTD26Mv4/LOu4Ut/qWrvGjfXHZ6AH5+N71PEjRZ8h+lf1cUXK7xvv
XYuy93qXoL9JeX/HnrI2YX8k3mHwwMRhIObE2/r9IPotlZcnbRvEd3lX5mvV
j03aLo6u73zVDy0ZUz1G9fMKxiCPFv123nFCHtf1ble13HJj2TiB9cizupYd
Kz4XsU3S4slpTMmq45twT4Zjz9fva/E8mzUWCL33Lti5ivZZwHeBWC4fiL4+
a1zQ/TEfw7fm0XCN3eP2b8L3aiSYFdVNShmDzR6KvVS0YJ/clVnjWiZqDFNS
9sH6KWaZ/pKk7YrgsvG3xIZ6tMoz08Zsg93eUnIsxyGiP8k6Rkf/ku1uYCew
/7bPWWbDBrGt+ngXnXOt7ULYG7A1YIOuH2QtfJXQ27Bffadie+IHFdus2aPM
4n/d869ULtR9Pq7sfsCE3IdeWPR2wb7MXurBiGNzQrMfBt+CbQOswiS17YvM
LP6FBeNgwca0ynneBjfXJuDQwNc+mLKuiW8Z/0D8BImZCVYP+XB/lYeqz2fZ
t6pcFfPeCvv6Gfh2qXxOfXTU9eyCvJe0Lyw+sfB0CngAMJvYYXYK9wd8BDT4
jaeztmNg71sR9oVg3eYmbXMDizE95jhv2Aiwr2BnwdZZLVsHPzBrux31p6ns
VzSODHvxyJRtgsclHbttaMTxbPifemyG+PPhA8M71kPX/4jOtTffX8z+QqwF
9XWNPcS3bcX4e3D4+G2DoUPniy4Zv+ml4BtUPqJfQe3/K9p+hh3tZa4pb7+G
hsj/UV/vAxHb0rCpPYUdKuYYbvhZ4B/Ne4LP8jy13UZ0C7X9uWA/7KY5x2oh
ZssLSfsK4adza8X6zK3Fs4d4fit4X7q+YN/f6VH7I3VBJ6bzPK578ljWdnbs
7cTCY+6qp7pe4LpYW3SeLWX7/56Qd7wzbD3YfJrHjBkAU3RJzPH3BurY7knz
rC97nmW+7ag+Tys6RtpeSfsl44+Ej/PBRfePn/GGkutO1nm6xW1b4Rkdl/ec
SYwCcNCs+2ChAbJq6JGmGfsugmXF9/GnomNAMe/tnLJsjIz8SNbP8f2s/fsv
DrLcnznLn4vVtrnqj4u5/2/KjsXbKGl8PXsNfKOIbwpeFCzfAI05zf4cTE7R
8z2+Yv3BIrBvQt+vtjfFfKxV3jYvbAHEhBlZ6/gtzUQfpPpmVftE365z7I3s
kbVvx2W6lm5520ewk3QrOv4ecfbw58YPHJ9u9hLsKXZmj1xw3f7sX/Je97Gl
tM277UF5y2zEnUBuw28bWQL/1ZaJYGvgGSW9/rIOd8VHl/1j3vsDZBvW4I5x
+8NiM8KvnZhR0E2wbQVb7d5x38/+yKlJ48TAi7GHYS/TXGMeVvB4dmMfkzeW
HvvCvlXrt5eVvBdC9m5RNH6XZ8ceAhw2+7uc6JMS9sHH5oEvzRh0D1ljvpiL
sAuPTzkOGPHA+idtN7lY93ZxwXHnumAvDjhA/AnA5IHNW5ZyLEWwr++LN5Pw
HEJ8sF10jTvHvT9hP3F01PsZYjmA42WfOS7MJ7yPu+ha7mKtyxunhq2X+RH/
POQZ9vVp9f9w2OPfnnWMQWIN7lCxzHCp2kZ1fz7R8YTK1/UONFL718r208Zf
uyHfVtZ6afTTj2aNiwAfMSFrncd4lRNSvg/cj5NL1v9cj/09axkGWeaGsvWd
i3Q/8kXHUyV+BbpydObsH6ck7AuMTzB+xOypM3nHrLhc15VUu3eyHvNklb/k
jF/YyD3XNXzEXjLrPdpA1f+o8sGy47ji85Up2scny7sc8AboAGrCfo3YIeCQ
i3H/T0wl/PSvydh3hPgY+PngP42cg7/Wdmp7AWs3327R2Ji6uBHi3TXu55hT
/XBK8byg8zZWn0My9m/GP4t7AY6Uft4Kviw3RB1T6b2EcafoIojnAg0WdYei
cYkNwVCULV+0yzmG2u4Rx2V6L/gy49M8qmK/cmwBsYDxqPOFTzkeIHEB0eV+
z7es+u/StnfMK3vfwv5ljOjOYd1BFiEWCjTxRNHZnBu1D9Ggku1N2J3G56wH
ezxtXffPMfu8o3PDl2d+2mvZ+aFP9Hjo/fC1oT/61bDrfGbwnWF/VC/Mw+zh
KS+JGmNPTFTm9tvBH8ftt8heHX8X/F466dgFUdfrsut09ewXVqccWxX97Wi1
/UJjaq36W0vWRw0LYyBmzPmhLfITchT+KZyfcaDSA9/Dvoz9WfcgM7xQ4/iu
7GuI6wrOD7zf/mp7c8w+w2DS0J88WON9H3GRiI9E3Az8jJk3mTPRybBm4muO
XLwo1BOfCH0ysY6JnYQ+GR0yMXnAjoIhzVTMT1xEdEQHR+xTyJ6LMeBfvG/c
+995NZZ52EeMCHPLY4HGnwS/EvxN2C8vCfzEOWBfjBxwZ5CLFtUYYw3Wen7K
sdGR2/GRnxP2epwXrAj17LGfidqehS82tq0nAn1UsHOtrLE/C3qVrjV+njxX
/F7Qv/HtECeEdR+bK/ZW9vwTAz0kZzlqbdLfGPzY2lmv8WfGJw6fT7DwxBoi
dg76Q1XVrfH0Q9ykI4NesUfQK2JnJk4RdujxoR/i8XI8kbfeE/0nMdwaB3wj
fr2XVL2GTs7YFwifoHFV65fwn8Dfgphj+BIuUtvnEo7LfWvGcVKIl/JtwrpB
aGKo4APCO098b+zK2JeJb4AfHrHGOkasW4M+o8a6L+o2JCznXBTeZ+4R92pY
zhhxsOLgxnm/wJpgs4DGhjE/Yjw/mHmw88RvxH49SWX/uPlnRhzbhv2FuqqL
NQr9JedKeR89KeiN8RPC54sYyKjVxicch4l4TGCjbw377rr9d9S+Q+yL3k06
tiQxJtFTo68mLi66cepPzVnnjf8A1/NB0vpqfDOx92NHAH+FbwE8jAN9OHGw
iYdN7FTmTOwL6OXZ67Hu8/0hP4PLP03j7C/6Lq5R5aCoffaRsaHB7RMzH90U
NvNSsBmB5QHjje2JuGjEliR+FHGkiAuAPE5sYeKdzos6rlT7vOMk90tZt4Cc
fE7E8hsx/4n9j56Z+ITEKbwi4JTAoRKrE5xPiveu5FiaxNRE3r4/9IN8jqxO
zGxi/ND2zIjjeyKzEYOoufp5Er1oxfIjsiU2M/YV7C+IsfZsybGEiOs1Ocif
h0Qsi04JNLhR8KPgeIjXTR4HYhlFy45/dETRuRDA8CCLEhd0WMTxkDqDpVBf
jXLO/UBb9OmLUt4jEzcSeZicBeQuIH7p2RHHEJqfsdyI/Mh8+XjM/gKUTwT6
U7XZU/3vXXUcePAM4BrwYYcPzHkhYXs0e/Zj1dc49n15+7ejP0GPQlwR+sNf
lm+Yb/nThOO/1MnRVcu6jPOQvOMrXh+1fys6mRYxx2Hrzhwadfwl9kTEIyUu
aadAExMJnBx7B/YQjfQ7T+e9LuM4rsj2xHA6HL2r6v8uWdZB5kGewa/5uqh9
Zs8K5yUe6RXBR4b4ncgnF7Fvz1u/ja8iMTKJBziv1vZ97CDgS4nXhG4I2Yn4
q/iULI8aq0C+EPKGYLvfqWIcA7Faia2CTgxfr85BP8Z6AeYcjDp+6+D/sbFi
a0XnAW4BvcehQR5mzRpadP/g21uGd75J2bYweNAPEmNwQMJxzMjjAO4U/Cnx
QsAfsu/NlK2HxEaB/wXfKbbijkGnx/eCrLUial888DbQ+LyjL/q5xjFX2dMT
6wc9xsdZxyNdnHUcEeKJ3B4xLgiafdx1SbddnfUayBrJ3oH791y4h5dVje9C
x3Viwvt34qQ/mrR8iJxIrO8Z4VtbmrKugHit5BGgnvgbYPSI8wUWmVhfUwON
3n5ZzH7HbYrun7hh+DBgo8dWj04Gfwf8HtC3Tw1rJToxdFDEhMd+gB2BmB+s
e3dGrYtG10Q8W+LasufjPrPvQzdFPbomdMvgrmekjQXmeq+OGO/GHgHMG5gP
dGnEm0X3hA6KGMLE8SSe54sl26SQubDdo5NCN4WdFz3zw+G8B6ccG40YaWBv
pnCvdF0XZhw76PyM9xTE4AO/tE3AvvK9tylZzkfeJz7nTxHHcSSPxvYxx3Lc
Oeiu0e13DXN1TdlxXHeMOW4naz6YGPAwK4qO74q/EvEesd1gw2kf+LHNLQzx
LYlzCY6GtuyvFoW+iO2z6n94krTjV6E3RGdIXhOwRmCOwFqgc3o87OmILUyM
YTDcYLmJxQvugnkVHWSDuONEgTclJid6qz/D+TkvYwDPwNpI/gdwF+i40HUh
tIPlBtONzR1ZER9x4lSuR07JOFZtI9pWHI93ueiz2L8k7E/5nOr3KhkPtofK
p+HXuTvhD12y3mBgyrqXZjHrbIktjM4H3Q9xiqvh+8I5Gjsj2FjinqMHOE91
p5SMi+5bsr2VmPzE5t89a7wxOX3eQkiMOZbyX8GmFgu6LGTjP8vGbYDfWIrd
LWl8zsu63q9UfxW4Cl1L36zzDhyQdDxh3iXeKeJuY2P6qux4vviq16aNA28Q
c+4V4jUTt5lYSXuEe7JTxvkmiL/6bcnxMtHHoYsj9invAH5GW+vcR2JDrDo2
Drk2yLnxWdGYZHC8xHdg/SI2LPF2ibtLbBNsgsiD+KCRo+FSZNCqdZPYClkT
wW6BG747Yr8y/Mt6lW2nGRAxlntTxjmJyL8E9uzN0BaMF7gv/LY2ZCzzIPtg
D20ecbzby1PWORyRdBwC7Hpta207I34ecebBoICdIP4VdiD2T+CusftQT5w7
9IrgwGMaz28xx3zAX3hSkGmJIfl3wNjQP3Y92hE/mxhU1H8aMZ4HuZiYlvXD
+Ln2DrqPCMDE+ehRtg4XHz3wn9Doct/UmL6vcayha5KOs3pr1nkB1oT7AC4D
XTp2BPTqawKNfps1qy5WW9yYUvrEfjFW7Ztljef9PGpcHPG48enZN9hb74s4
/tz/Ym4ynxJngu+aeeGqlP31eiYdsxdsHvHxwOdBsx7jK0deMGK/YLdFFv6h
YD819AOXZJ0zgFgx+PUTkw7dCvH6Jgc9Dzqqy6seazXnWHiMbZH6eCjleJ7E
9USvzPsMphn/tT1ijitODCZiMYGdIG4w9hpiq+PXRvwf4gCtSTuXwSc595EN
/fyctk8NMZY6lV1/Y9KxBrBjExOXHGnkSsP2TeyFbuK5q2RsChgVYuYTZ52Y
7Zz736Jp7OO/pOy/823auAHwA4WMsZD5mO0xxCgGH/VYyvFf8EMjxg5xm+ey
Lys5XvG8iHN2JcKcuU/GMeWxrQzK2Y8d7OIL7CdyxlCB2/o96L3JgVAXywLZ
teSY8/i7E5cF33V82JekHLOG2DXEsiYPGfH3zsoYi/dSmEMurnotJr8V+dqI
JYle+sqo9eDowIm7ja8BOb/ImYTuE70o/utXBh7yLaEbQ1+4bdo+1MSzIT4Y
MUSJMY5u7eqoY+YQB5e1uEXEMXKpB8cyLDwj/DGJZ8gYyDlGPjXw5+DQ0bGi
a2W/3CJvHTa6ZXJCjY46N9beeed+QocMZhp+cDP9da5rosbPbB34wRER54t4
X8StqsPfR42tIf75tVHH7VmdsA4fbMaDGftMEyt+asp2WOytPxetayQmM/GZ
WYNYi8jZwZy8ouL8aqxxrHXHh2+KePjEb8IXjrhP5ODAtkWeohEx+1HgQ3Fh
WPsWiLdByXHgiQd/qH67xBxjeXjZ9auTjstGnC4wA8T2ZP16P+UcG/hoD8g7
dwBtyTtAfgH8ZchFcHWwz47I2/aBPgq9FHmIwAOAC+gb1tk7VXdz1nrdi/LO
M8K8gX6R2MrYc7HrDgn2WeLbMWZ8Q8jRcVCYY4kjVRNkDGK1kfcEP/qXxf95
WBOJTQ6G5ii+x4znNea3e7L282H8xDP8JaxN5M3rH+zL52TdhrbkAtiSdjyx
H/juMvZL+iPnuNLElyb/G7GRv404zge5OvC9IuYVMbd57jx/cgDh00G8JjAe
nSOWZ4jzjRzImkdMOnBZ4LOwgfwTtV2meZj3PhX/2qJtYWenvPZzveWkfWDY
RxNnEfwG7wJxtStpx0kg1hTY/iP0XR2ub3rPgEPokTW2BLwHcRmPCFiFaVnj
T9hHs58G04B98HDwewE7AT5iZdw4FvxoiL1JXPeOZb8TvBtXsA9K2vb7qs7/
YNaYyTlZ560gRj15G45Qm71jngOnZG13AH9KvBhiuRDf/rwwd5EvZUXAGwwR
3aFs/2nyV6B/IvYK+qiLSo71QR6b4SXrgt5IWeeErgo91cysbUCzs7ZzcN47
RM8hNkfCeV7I0dla/NeUjEmln+HhXG1CP2MCDzloyGtDHX4DjKFVzLGw8KWa
GHNsT/K2oDMnDtY7AcsBzqJzsNGAkbgwtCUvzIcxxy5hHh8axk9sGTDW4NnI
/4Vum9g96Lc/C+sg8QBZm/nWlmcd369DzPrw74NdYIroF3TsmxrHSyTXEfH9
Jpfs24YdNo++seTcRuQeujRpfmJ6c176JF4Q7YhBhu0A/ToxBFGBfRLGQ64h
zsd5sUtgc8BmgL0Av+rOgT43GfIUpNwPPNjHL06GfAQp24VYo5kaRmXNTzsw
fgfHnG+IfEztWOtLnuPRpbIuoGcmHiI2hbvCWg8O8L7w3IlbBWYMP0FywZAb
iPhgxAkjHhxx4cgHCB6V+E7ohcFPnpZwLHFy0BAbnxj56Gqw72DnIccHeFR8
p8jfAQ1GdUOwO6NnRg99VOgTfzN8xPAVGxAwscQQmxHW9+kl41PBqYJNJW9j
vxrnDvgt7b1Gl4xz6oFZIMYe4+oVs06csnegpyYcN4S4c+TBRJ5BruH6GA+Y
20NUf3yN49ExTuJqFcOY0aETX2tWGBuYzPkJ8xM3HrsKcZSw9RwW9F3/lZzj
AJ09fnLk4cDPGn9r8KbgTveKOMYKsVbIt1Iqeo0m7yTYVPJz0AYcKnhUclDW
T/uaiPuI/hsbAzGsyAdJXsh3y85lScxcYir+E3DLr1ccWwt+7BG0JQYWW0ni
vRwfcxy8R0rGyg5UHyOrrodGB48uHhkBTOwVtbbF8z/29I4Ryw7woKv/WeM/
OdDIKaeG9xNfv9MCjY8euUIeRQ+Q8Xk5/ytlt3285DjK8COTECuIuEXEZMc/
EL0K+qRbw/uPvPOL2lwreiN6wpT9hn4r2Y+MXC9D0X2If2DMaxV7cGhy2TwU
5vB6FeuBB6n+kYyxbfgF98o6JtawmP3Q8OkjRwW6I+wp+Pehs2oe6nnnx4V6
eE5IGpdFrl3sM0NCfTfwXirzFfvTnxkzfuH5km1BYAZ+izuXBvWFrHHX3fUu
XJqyPge9Dj7OtMU3n3MODeNBl4ROCdvN1HBebE3EzwdniV7rhZL1SOiT0LHR
lrGTG5dck+RkbJj2deP7TK7ki8Xzfsm4PmQq8pjhX0xeQvT25JE8L+Y4EsS6
gCZODrluzg9y3eW6tjtrnSeXvJbUEweAckTguThlfCk409owHnKNdQiyHHF3
iBsOvi4ScByMDRtk66zb4rvM+wHWohN7vLLxPZ3R88VNw08M/otijunQP+s4
n8T7REeAruAjnfeIrPGNx2Sd7xAdyzd6H98pue3bJevn8LthrOA/l6tsl7Ws
g8xDP58E/UNCx9eUfM+IDTwsZb0KeR3/Vf1s1f+bsY85+DF88tcGPQw5H/HX
6IVNoeJcjvBg+0BHA88JaeMiwGAQGxVMIzIhsuE3fCdcr+jvSvY3h346yOTE
WOV5km+SuBjYVUaG5zsw6bgVxCmdL/7Pgny+PuglfigZw4l+oJnGclvW/ndg
O3/MWJ+/vhJybor/x5Lxn8jSyNQ1FX/L5GtrGvRX5KcmN9ZG0Wuyxi6DYSa/
2z8Bq4N++6+gQ9hU8r3jHiaxgyTND/aZ6+Ja8IUHF319zPaFfwJ/l7wxseTQ
JCb8LlHH+mEPgDPmaRH7j/8Z5hzG2yJrv3JyYMbKtvuQB5O8Drxb5HT4L+Cm
sBEkAw+8WwfdLPEJmJjBdZOHmhj0xKInVnaX0BYbPHFTiBcDDhmd/y0x++nv
k/R7QC5XMKDMOWdn/eywq3EMuxnXS5z/jmHPTgzXOjxX6H9jxfles2WX4APA
BrTKGuMM9plYCcyNv5dtn2c86KznxELbGuc4YG/IHpHYs6zN5NA5mrU3Zt/a
+mG/iZ8CuJf++oZnl50PEYwQ+ATyI2BDqAGzn3f+XPLogjGGZ2zK+BzqiUtJ
LA7wuGBx8Us6Ftuo9jhNsdPFnANxgHheiVlPgb/w9rq/z5Qdh2F2zPYXchOA
98tWHEuf/voHXSkYAvADafB46n+B+v8iZewxuQrBBYC/BBsQS9kfc0TZOALw
BGCDdwzv2KiUfV+viRizhI8V/dDf9hX7cHVR/aOhHoxzw7Ix3psqjmNBn+AT
wA+BI3q4ZL8S9vvs+8G6c2/XqrwMnwfRy/LeB7If3KRv/5qyfevw98wF3yJw
Sg/njEHGv/DKYF/meq8S//viuaBsPeGryDbowcrOJ3JP0X6n+J/ikwguEZwh
8SlfShh3RF4w9ko8C7CgYC4eDO9POchF6DDIc41sgIxAPmvW9LfLzt2AbRcb
b12s+Jix68RhmhP6AdvEuVaW/Q6A0yZ/Mbj80yPG/rH/pv7qiGPGETsuF3gf
CPX4hX3DMy0bV3JHeI7kqgBj8kvF/qHggNE1EYePeHzFoH96MdR/EGjsgXU2
wZhtHPicgo3ewjvPfgHbUN72OHxO0W3id0IeMWJazQ/19Nk37vNiswPfCI4R
Xw3yjhEDCBsY+1j2s2s13jFV28ugyQcK3g/sCr7b2JKG5m3LWxTqL9D/U2ut
64CXemx85Oy4RedMqb+r88b+gQFczHwTM9YTGya2TPB++HqD8QPrRyw7eIjX
TWwH2oJbXhzuLfd0YN6+49sGDOqzQS5grZse1jt0yTPC+kg9NFjrPYLdv0HF
vuhg+wep7iqwoLXWqZLvAzt7bcW+CXxL2GTJD8K685vqD4+7nu+LPCOchxg5
T4R5AHw18QXw1SBnNFikBWHuejFnf+eV6G+xHau+W9k4WvC06KPwJwKj3lll
/bx1iegUyRVIDI73y9ZtY7viXcBvGnzXGzn7SnJvsREzFy4I9xn/JfyYiIn3
QmiLzauc8BigfxPP4Frrf8CJgpPEzwJfF3xe+K6xY2HPGly2zzm+541K9gXD
xoqtdYiOrRH/W0n7auOz/Q561KT9vPD3Isc69BcZ8xDrjdisxEUhzh7x9n7I
OI5KvdDPFzH7feN3Dn/XQOOLviLi+NUfxBz36Yta0+gT/s5Yt4YdA39qfBWw
R2DrAf+/IGJbx+ux/4+5B40N5JiybSD4+xNb6I2YYwkQp/b9mPE25C5HniVP
OvGfqSfG7Lpg9yGvH77ktCUGEXlhwYeAE7mt6nvF/SQ3EzFEFmmc/fT/J6JP
Y35LeM+LbREsG/XgdLdLmP8N9GIZ537dP2O7BfYLYuwcEnDmfDvEX2WdJf48
vtWrRZ+uck7J+ew+qzimMzjzZQnPvZODXJFL2r52UME+VR/HjH0k3jj0KWX7
3uCDQw5EckcSH5ack4eljOfB/4s4KKvDmOtljP8kb+bVAUtJrmGe24fh2ZFD
80SVLzOvJ5xPAZ8v8LXo7dHf9wp6S/SX5MU7L+G8bw3C8+WZEnuB5z5L59s6
4ViKPEdsbtjGsIvhq/x6xHFarsu5roH6GVtwTMgXM/a1wvaG/ezX0BbfK2L/
gZHrlnLObuIFtUzb35k22New1/0T+G8u2896Ytm54cE+4EeJL/zmMJ6auNty
ruvLXqPvLTqmAf5fH0ScixxfOfIvkK+LdXYbbBphTafdFaEtdd8nHLeK+FX4
xH8Xsx/ZetVPrrHPb8OE4yd8jE425TU9mgr5u1V/Wdnn3xjGgD8VY+ZaaLcp
5tgLj+SMoyaeBDEtyHGL/a4m6bh+rQHAJp2fgjwVfOd87xsztrNib8WO1rNs
2xk2NHKgvRNzvDOe7arw/daknE+cvOLkxaOe539T2rzgjZkz3gvzzDDxfSX6
Rfykdb/WiT5Xdceqn7E19jkdr/9/jxkHjk2VWMzYVblG6rHRfoHcCc4s4+v+
NdQ/UHJsqiVF58QlNy6+jeSsx78VP1fyuIM7w1+Vdn+Ge869xecff3/y2sNP
nvfDwhiI5/+3zntQ3DHB9kffDc6yat9MYiwUU5YFiG2EnECeNXyjBlf9gyY2
D98V39cx6PwSzuFYZ+cWTxfRPavO93djxLGVLgp+B9gz6vJqIWeUjRlFn0c+
LnK3sUYQ4/zRsuP3LSk7rsXhCccCIk8WGH6w/Bdn7FOwqmxMJzqk1WXnzIIH
Oa13GA85JfcB45KwLgMs52EJ260fLztu3hNlxzg6NOFcWuDsoImXSr4t+Ik7
BEYOnRQ2NOK23Bvx9ZLjsmvCvsDkYjohnAvsKzT5hYn7RfwvbCTk7Aa/0lLv
cDzYNMlfSk65XgnHhCI3Hjnyzq46jhPxI4gdQawJeMhVNzrImcQqJm8dcVzI
h1AbdODEHTk79EPebGI1k5v4zYTlBDD5YPz7hmshJs1lQR/4Ot990vGUyNlN
LCPycN5X8nvD+0POKXSp6FR3Szk3M7YbsDzk4HuNPbvqbw++deTi25JyfvN5
CecjJ/Yw+ZbP1P9nJTyv8cxPCe/VQ2X7sc8t21Z+csIxfu8oWwb7WH1+ii0h
7pxxJ4RYKOQVRb4AKwau9F2dYx37/KoxDqcmHHtqTtm+1Q+U/Z6eFN5V9pDs
d77M+R0/OYxnRtn+17PKzr9D7l1y9KzV/3vFjV25u2w/7XvKzt3JWkkOWPJq
9k+EmAIJx7pFnibnJjgf8D7kEiWW6sMJ5x7FToS9aKr6SoJLVzmp6ntFbDdy
gOLXiX8n+68N+oZHqdyiMSXEM7HqHKDI2MQP/oA9qvr5kO8sbT8OdL/kfcNX
hz3RdnnHuIdnY8J6r884nncM+o9Ff1R2/GhocuLig06MZPwy8A9B5hzKnjph
jBrvADQx3u/Sb7joO6ue88Gg4HPNPvFH0aNF/4C+NGG8OPvNDaGeXJXklLwr
53wTrOPER9yQs1/EIvHcof/PQRavel3+K+acHfjpnptwXlXwleTWBSPEO8q7
Sly1Duqzd43j4j6m326q3yrj+Y55jzxB45OOQV3OGX8ADgG/xftLjjP4YMlx
CcGLkSOCXOngCsgHMSnguleChw24F/IM18VMjhmLQc5Xxnhz1bk5yKFMLmVy
ymCrG1tyXGbiCRBr68ag+8JP6JZg3/k87VjGxMgiVtaPScsqj+Wci4Tzcv6x
acchIWfRb1nHdt6o8pq04wWRB+no4C9M/lZymFwUvhH8MYlZTRy2OQHHhY3l
KPF1StiHK501XvnDkvdWW+Le/6DzQZ91bsQ6V3Sp6FGHi/5DdLuIc0kQK+1l
tZ0W9g7Er1pXMfbs34Tz0WC7x4a/b9AvEXsyW3IejREl5xBEJ4ZurKz/K6pf
rmt/T32eoj6bFBzzkJyC5FjpHff4vwj6LvSD6Abbhndjz4L1jn/HrRMkhgWx
LMjLiQ8qvqjX5KxTpC26MmJvwo/ekvg7xOHhOyXvKvM6sf3Ix0EcRdYj8oPg
34ov7cJgZ8GuMiXYg8jJXsk6hxr544jRT6x+sMpd0tbzo+8/P+UYKcRKmZax
DYQc6z31axJzHhDivIARwT+OeCvEXfms5JgtD4v+TvXXZ4yv3jnvuL7Ewd8V
237VOSPIHUHO2GMTjn/0QpDdiWXYN+McmsRWBYc/SufdNeucy3xfi1jbio71
StwPctJh78f3cZeqc6GSF5X8zCPCGkpcCeJLkHP80Jz9E8mJQ7wL9grkgUSe
Rq4mHie58ciLd676nJ237oOYjbvn7LuAv/ADea/5xCG8P+BVPip4j8ReqRUY
g5x97vC9m5P0urlfzj7s4BmIVflSwMaMKDh2HrF6yKV1YPBxIBciObGIHUqM
lONSHic5E4mFgn9AG/HPCZhz8uTsnnb8cPLSzA0YoU8LjtcKXoX8csSqOEb0
gWnHCaWfqwrOOY7fAv6vszLeW7HHIscbsvT+4ExS1mWB2905fANNKtbroju+
JayFrImsfcirPcNc90jZfoULQ4mfIVjlOWE+ZF4kbif1+B7CX447hgzzNnX4
KWLXpv6riO9lMfSDHzI+rfhCYu/rE7N+EpsmNuJ5JduTmEfI7XhCyvGCsI9g
p8FGw/yD7ZKYNdgxHw/6wCdL9sel/n+5zusFGlkU3mLG9jzsesRWQmaEpy7O
jsr6oU/62DrQT5Ydg5q2PfK2LRFrCB04fnHEC8IWMC5mXDS2A+ha9hRq1zNu
jCA6NHzD0GH1yVqXNhf8bNCzkU92Oz2no+PWU2FHGB/6wQZEXl5syvgd0Ce+
scRCRVcD5uSvYIPAFvFR1rEyiJnxaLCxLi05XupY8d8Q3g3aElcVzA2YGbAz
x4exHVn1/H8c70PWOQKJM7C55LiPxH9E90j81T5x5/jjGDzYXtFBHRO37ovc
UtzPHVPO21gQPT/IHsTpxD8UfxX8VpD/15RN35WxDIM/68cF79PYr6E/x18d
uQW5E1srNlf83k4P+g1yXiPnwLem4P0sbc8vWwZCFtqn6py3+8Rt7yBu2vMR
66/qBSwf+fI6B70cMSTQtxOfuXHZ+jt0aN3Lfn8ZAzZfZEhsW9i4WrH2xx23
HP0OeptBouNZx9c6WMc75O23ju87cY/gZ3/IvgaMYcOq5T387C7PWLeOjp24
RrchZ8QtR00K9K1lx0SMxh0XkXhTyNXE/cOGy9r8Ssk8xJpEDsOHNR93jCns
ztiaV5Qcs4h6fGz/ZwdCH45+Aj0FceHohziMX0S89kZDn18GH9X5QZaGpo5v
im+NXGPE3Kmib8hZ54Z+5tiy9+/EJOlTdo5Pcn02SHm/wLWwV0CWBnuzQ9X7
C/rHL5a9AH7TO1VtEybmAvEWsKHwThKLZpuKsXPk9MBegG8Mfv0HqP5U0QdW
vO53DDIDtkNsgvh2jU47duj+weaCDw+64lvz9qmj7b4VxxJtFfTA3cMYWlcc
e7RNxT5wHeKODcGcQFwO4nOAhSMWNzG5f9PvgLjta3+Vvdaz5v8h+sC4sfrE
e0InfYiu96CK40m1Vflj2bZpbAfE5eEbJ+YE+HnmIXTqbfX+t4mb75eyY1n0
yTtGBj6yxLWgn9bspdX/nXn7SdI/97Z7+MbxOWEeYz7DTw/fJXyY8L07ONxb
7menQM8N8wzzDWtT5yBDYifGXgyuHD8q4g3hVwXdOaxf2OGwx4Hdwv6CrhM9
J/rOQ8J9/jHrOLF7iveSlGMLHKJryVV8r4iVhT2CZ4e+vhwwhCXGnrQdhrzc
HSqWMZA18DNBp9K+4veH5wVWZI+Kz0Vs2j+yjh+7T3g3Dg/9w4NNhhxorVS3
X9x+fxt4h+OOK3JdkOHJNcy7RIxh8qK0K9ouj32e9wq/sb0q1u8REwpf+N+D
zE9el1FB5iev6X4Vxz0j/lkq+IvtDZ5Tz3Jg3NdC3Bto4vOgK0Vnih8DuBnw
M6dk7feB3RjbMvYl7Ex3h/tMThZys/BuEH+XPD9R9dk+bt8E8gewVwCHAM7h
crX/omQfRM6Fbpb3dmbEMZnpg3eYvShYCPiRY8FscN+Oyvs7RddNjpt/VN82
HqlLhEKMFb6n7coeA/MwvoPYdbDvgElIVPzd4QfK/Qd7AwaHbwpb7o5Z/6CP
y3quJsbHurJlAPzPyUffJOvz/id6c9l6uU1lv2OHITOEdw8abA/2UGKSjiw7
1wA+LOQSwo8FeqesMay8h4dmPVfw7HiGTQL+gbwBXC8Y6cOqfm/Bz4CjOTHv
mDPEtuFd553nfT4uXAv9k/sP+RA5sWXAihN7ZFXwV3oy7dhBHROWAcCVQGOT
w87VIeG+eGcPStjnlvyYxE8gjgJxCohXcGXJ96x1wn5y03Wsc63j63avui3z
1TdJ59F4MO21kDWxk8obco7jSjxXrpPr3RR0JuQ3J885OdPrYsvoOpqL3iPh
PGWLwn7/KnRgaeMqwVe2q9p/54yUc6YS/2TrkmMAcd/+LXtOIOYadrTj854P
mRebhXPtVnV7+iF+zk0aZwfxvKF3/ric88QRp5R88cRKqlb9g8amg08gvoHk
ZjkqZ3/tIwu2EWGfSAbbBfYq7BevBRqb1TMptx2o/t5OWQ+APuDwvO8xcX1K
VddznPjF2LJYT8l7go/35LTzpyPHEvOmTxgz8VHJqX6Afg/pHF9VnLeC/BXk
cNwdvRnrRc7+68T3Yn0mdtjsiPXB8LC/KlS9d34l6fxxzVX/sX5PZR2jibw2
u6q+ScSxU8BhkuuUuCofVpy3FPwn8cXWRhzTkjyk2IywHV0QfAF+K1q3hI6p
TjcX5F7iIK2puJ6cnp9n7XvTreC8oviwkI9lGjrxhOMYoGsiLyr5UcHMfhM3
/vbGgHdlbwIOEfwimEdwZGAKwRMSOy6fsO2b2Awbghx4d7BJEZf1ev261Nh3
Jlo0FhPd+Oca3/q4bXDk7mRsxOn8pej4S38UvfeCB1+UH1kL9H+/knHP4J9v
Sjk+OHHCyQl+UNUxDIllGE2apu7JcP+JlQUes2XQubMXbxb247uH58V7jq69
RdCBt6kat0beeOwO6OKJkUj8or0SlqWxh0Azp+AjxT3Bj5qcW+wV8Esi7hO5
t8jBRa44/NgPKhubAEYBXMOW4H+EHxLy894Jx3oi9jUxSaYknTeB+m7q9+a8
4+QTL594vOQ+myqefrrX/UWfljFWgv7BP3QNegbiIRHnHLvmyojjRmLnqbNp
lh1PBrsbMU5f1vF4yrZobNLYkl6Im35Hx87KOW7GEvYrwXeJONDE28EuRe5U
YmyCgUmmbKeiHhvWspz9DIhVOLPo+DYzis4rvY34dilZ3gYAjz3xXvG9q/L5
tO1v2A6JyYxdEhobIpgbbILY7MhDDYYfLP/ksEdg30As9K/DevRS3HZB7HrE
qSBHFPMC8fGwU2OvJg81MSiInYzPJxjFnhrDqrj3AMj/G4I88F3W+wDq2Qtg
D8MuRvzYvVPOCfKEnsebce8Z3mZt1rGEzvV90XE+f4g4ni4+5+jwyBVIPFLa
0gcxafEbxaf21bhtddjRiOXO/fk76RzWxA+/TWX9krHQ5Icl9jvPcEbQKzdK
GB9GnHH4ydeIPu/H8G5gE4Qm5uj84ONAnnDsD9gh0I0Tjx79M3lXTw/zA5jT
B3PG2L+cdmx9bKPEmtqq6hih2CKJdc65B4X9KzZ+9F9Tg58IuX+JF0y8WGLq
s+dh74NfIPsc9jvsj6aknU8zLf7tq47Hzn6QOObo88h52izoJIm9t2vwca4p
GX8E9gjcEfnIibtI/MWdgg81MSrIsVgUT6bqPTE4EjAk5GHEDjOg6ni4fMfs
i18OfYJvwi4JLgqcEjkf8dskH8iKUA+mpUnQ4xHfb07Q45GvhLjq7E2JnTs7
Z5sve3nisu6QsO0bfxmwTGCaeJexl/M+k38Zf0VyOGBjpR7bd8OC85s/jg26
ajwbuDZy9uFLSn4GcF70z/nIawiGixiSxPpnLiFnYlK/mlrneSQv9m7ib1Q1
lhAaPCJ7ePby6EDQOxE/Dt0U7yx2d95bvnFwA73CtwzN9078Ut5PMAnkCSBf
wO155xVABicXBv7HxPVAlv437Tw1sxOWpZCpiOdNbFNsJ8RS+xB/bNWfVHCc
4TVx+6eD6SLuG3oi/Dnx60THHss7l0pN3jY/bH976niTjOMQ7pFxXmre1bze
pRnYO4Ptg30QmCowcr8Gf9LdkP/Rleu8j1eMXyIeHJilpRXn/dyx5Lj67P2x
G96OziFhLDW+fG9F7JsO5h18PNh48tnzTRF/d2/83WrsZ/qPrvOcqG15+EIw
DzAfgCUFUwp2dKXqv4jbn6u2aqwymGWwlWAswWfWTzkuwbiS955cF3t/bGFJ
0WN0/N+K8zaOydpulwg2MuLGEj+W/GngyZDn8ct/VPRHOu9ilRNL9kUiHviS
UI9PKzm5uHawhYOzjhdK3FDsYDxT7ILEHWjEWo/eLONcb+R8I54vWEhyio0E
sxULucXFc5Lql6FbCHbGzRXnj6ft9hljJLZX/Zyc8/f1Uf10/f9HxZg6sHX4
qHHfwFv8V7E+AJzqJeJrVeMYDuQfJ1fa9zr+JboJ9EXYf9Le2x4T9JT4jeAz
Eg/vW0Lz9KpKXQiTOj+1teJvo+PfpJ3LDT8G9FTkecKvBj3wWxXnqMLPi2+A
b6FZyv40+NXAh/0YOzK2RfSH+HLgw8H4GCcYfuLcwvO2yi26/jM1iGYFx67g
e8EXom/oE1sOeGlOvL+ufRA+P+JvF2Qt5EZ8XgaHc+H3gW/nDayDWfs84/v8
SdL52/DPIp/egOC/2Rt7S8LXPl3PK5m1nE5OOnxr8bEl/sH/ARj0Tos=
         "]], 
        Polygon3DBox[CompressedData["
1:eJxNnQm4jdX3x889594zz0eKBhSJBiolpUwNpEGUBolESGgiaRJKQtGEpJAk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         "]], 
        Polygon3DBox[CompressedData["
1:eJwtmnWAlVXzx5/Ne+/ejbu7dEqvwK50SEsjnT+6u0FSeCVk6RJBGlGXUkrp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         
         "]]}]}, {}, {}, {}, {}}, {
     {GrayLevel[0], Line3DBox[CompressedData["
1:eJwt1GtszmcYx/GLWtENdZosmUl5JaMkvCHIIt0mVOYY1jpFSoIggjh0qERS
E7EM2djEmTjGizm8mESibUhtTj2oUh40YZYskcgWi7Q+d+PF7/n/f9/rd133
/f8/9/PkzV8+ZVm7iBjoY+UHEel+ZIeIYW5W8bn8iJyIafwv2RF7qR+2EFuA
bZTJ55/0iPjHfSm21TUjNxr/1/1O7CVfyD/Q95AOYJ06RhRjZda7yO+RXczv
52/yx/h1/KUPI57xC+RLaCvWjL3GTsn8zOf0jOhmjZz2Eeex03LH8T5YHnaB
v8B/+1FEEeVjNVgl9tR6X/JV+mr4DF/A7/dMldhbuVr8qL4jdJi+Uo9OEa1q
LVTHnsJP0gkap95BPYvq1TZ1j/jb3DNq49WumXsPf4UV8tf5jrIN2DmZiVhn
PofuY0uyPBf+DV4t24j9p3cyf9A+b2APsMsyv9NUvIveh9iP1m6RnY79KdeE
hesM/pDem+67yT6Cr+qtoJlquVh36kGP1e7gd6mGitV74b3pY8qof+o7GOB9
16rPVr9t7hO8vess/pbrXf6PLvbJ/++9vaEKbJqez7Hm9Jz8VHu+Y899sQz2
m9wxvMSMs9gJ/ie+yTl4RK+chW1YeToL9pDhr+hby/9qTjV/RO+itJb1t5sx
RD6firB6Z3KfzEE9E/gqB3+pvh3YPuyFmaPwQWZs0NvED+bn6ptH89N62GfY
XzKT+e/Se+ULzZnEz/GuS9N5leuavgP7aPXcLbTEzN34LtqZ3VaKAeb2pzwq
1P8DvoPEo8GsF2Z9ojZebZ09eg0xzlpfJ6+2Pf0e0jI+CrDv+W3UGXuezhs+
Fl+d1XaUo0DvF3yx2WtSPe1RplXDGLxcb3Y6B+rN6qOwFVltRynG6B3BF6mt
BrYIQnHfZhtprufbhJXRZtIWtebWUT0NT3vG11MppZ/XbbOemVWtPvT9/9M7
KG2d2Q==
       "]]}, {Line3DBox[CompressedData["
1:eJwV0j1IlWEYxvG7JS0/O0Wgi6UERQgFURhYpuBgg1BDVASaBJrgwSIj/Bqy
oQaH1EmEjkioWRFCQ4OnMqkhMMJBKUrUiBAziHDtd4aL//383+d63g/e/VeT
59q2RcQT6dwe8XFHxGJuxGdcksv5EVfkW15EIzZI1c6IZjyD17FFZnVPFEbk
6hzGPDyJ7/lW+5Ky4oyCgojvOL8r4jaXMCe43XLHeoHfo7uXL+KK5ZMzFt1j
Bb/gT9e+4g+szI5Y5W8kItpl0hkH9Dtc/8uX649xR+wdxWXnb/KH+D9cnX6K
n5Na8wcs07+p/9pcwx0zvzW34xvswQr9Xlyy7sM1uSur1vX6ZTkR57EiK+KS
ucW9GrBJhu0bkSxJySOZ4ccxjZM4If2613zDLudcxG5sxof8L/s2JMe+Vs+S
jUe9/z/ugXu1cUnZsj7O9+n287e4Dhl2xrrOU/yNhbIp+fLYOz/jB/UG5KD/
YUj/ZeY5+fv6pdy48/ZhtT2v+Ht8kT3T+iV8jTw31+KA/rRrp8xT3NnMf2R+
gadxBof003jB+h1uZf4rabRO66dwFsfwP4vSYf8=
       "]], Line3DBox[CompressedData["
1:eJwV0UtI1GEUBfCrPaayh2UYuNAem0hIW7TtCUYvBKFVi9CBbILR2ojNSGkt
RMRF0aYCES0oKzRcJO2iBoSwgqBCDIyYIjdRCxnLgX4uDufcc++53/f9/zta
2pvaSiLiOfSsjphdGzFQHjGHb+Fv+Af8XhMxqN+wjlbvVt9XL9G19GO6gD9u
iVjEvRURY7wi/XlDRHJjRAuM886ZSWyK6DRz2r4Z/UY8pB6BepkJc9d4H3Af
3mWmWiYl+4lXQ2+HeX4dPiTznd+pv0+9nz8uV+A16v3FK8siDth/GI7AKnV+
s/uabTUz7b2lvFP4JByF8/zj+ge9c8m+qkTEHzzljF+4Uv0T52GWNwNP3GEU
5ugvkKPPyDfZt+i8ApxwfhGH3gJ/j3P/4RROQ7P5lN2v6Q646R7t6h76Nt1B
XzBTlE8t/zP7Mrw0XeI7j8AwZJczZpLukTXzRn4Ffxo/UD+EO/ZdNVfkDeLE
+oh73pyR6Zcd5mXpLqiQ7cePZJ7x7+oPqJ+a3yv3ijepl8PX1RftT0Mb3FAf
M7/Tjvdmznp/Ny/j3VfgMrzjv7RrzDsyenl7LuFSvTT+qm7FSajkbYUXdk5C
Fb0N3tI5+W56Co+a/Q83Z24o
       "]], 
      Line3DBox[{1668, 3835, 3837, 4515, 4514, 2530, 4527, 4528, 4517, 2074, 
       4895, 4519, 4521, 3303, 3623, 3540, 4247, 1670, 3667, 1671}], 
      Line3DBox[{1674, 2568, 3312, 2571, 3316, 3318, 2578, 2644, 2643, 2584, 
       4825, 4827, 5003, 5019, 5002, 1752, 4267, 4268, 2646, 3693, 1721, 2097,
        4018, 4020, 4147, 4145, 4141, 2592, 3325, 2587, 1679}], 
      Line3DBox[{1676, 3842, 3843, 4534, 4533, 2575, 4538, 3320, 4535, 2078, 
       4896, 4536, 4537, 3547, 3625, 3322, 2581, 4257, 4256, 2585}], 
      Line3DBox[{1678, 2586, 3324, 2591, 4140, 4144, 1720, 4019, 4022, 4265, 
       4266, 4264, 4263, 4831, 4832, 4830, 4829, 4826, 2583, 2645, 4540, 1717,
        2577, 1675, 2077, 3315, 2570, 2574, 1673}], 
      Line3DBox[{1682, 2596, 2602, 2607, 2308, 4025, 4149, 4148, 2653, 4159, 
       2331, 4034, 2335, 1756, 2743, 4908, 2113, 1767, 2746, 2351, 2770, 2352,
        2772, 3725, 3726, 2834, 2379, 4072, 2890, 2895, 1870, 2974, 2980, 
       2989, 2420, 4083, 4195, 4194, 3035, 4205, 2443, 4092, 2447, 1959, 3125,
        4952, 2218, 1970, 3128, 2463, 3152, 2464, 3154, 3789, 3790, 3216, 
       2491, 4130, 3268, 3273, 3281}], 
      Line3DBox[{1687, 3844, 3846, 3333, 4544, 4543, 3336, 4546, 3337, 4899, 
       2611, 2657, 2656}], 
      Line3DBox[{1689, 3673, 2615, 4260, 2616, 4262, 2314, 2658, 3631, 2101, 
       1730, 2660, 4990, 4992, 2107, 1759, 4801, 4802, 2748, 3635, 4835, 2750,
        4296, 2749, 3707, 2779}], 
      Line3DBox[{1727, 4549, 1688, 4259, 4898, 4897, 2606, 3334, 2605, 4258, 
       3845, 4702}], 
      Line3DBox[{1757, 2707, 1729, 2613, 2651, 4547, 1724, 2312, 1686, 2084, 
       3331, 2600, 3327}], 
      Line3DBox[{1760, 4714, 4272, 2710, 4271, 4834, 4833}], 
      Line3DBox[{1768, 3876, 1758, 2106, 4571, 3875, 3369, 2706, 1728, 2612, 
       2648, 2650, 2311, 1685, 2083, 3330, 2599, 3326}], 
      Line3DBox[{1770, 4295, 2751, 2336, 4297, 4160, 4273, 4993, 2661, 4274, 
       2659, 4270, 3339, 3850, 2315, 2663, 4261, 2662}], 
      Line3DBox[{1800, 3709, 2778, 4298, 4300, 4299, 2381, 2849, 4318, 4321, 
       4320, 1842, 4324, 4843, 2393, 3431, 3644, 4368, 4369, 3937, 2913, 3734,
        2999}], 
      Line3DBox[{1838, 2845, 4316, 2844, 4071, 4593, 4591, 3414, 4595, 1869, 
       2900, 2175, 1875, 2979, 2986, 2983, 4640, 3455, 4643, 4646, 3034, 2996,
        2205, 3037}], 
      Line3DBox[{1892, 3737, 2997, 4402, 2998, 4404, 2426, 3040, 3654, 2206, 
       1933, 3042, 4994, 4996, 2212, 1962, 4810, 4811, 3130, 3658, 4876, 3132,
        4438, 3131, 3771, 3161}], 
      Line3DBox[{1930, 4647, 1891, 4401, 4942, 4941, 2904, 2988, 2903, 4633, 
       4631, 3429, 4629, 4940, 2847, 2902, 2846, 4598, 4599, 3936, 1840, 2158,
        3412}], 
      Line3DBox[{1960, 3089, 1932, 2995, 3033, 4645, 1927, 2424, 1890, 2189, 
       2985, 2978, 1874, 2174, 2899, 2894, 1837, 2157, 4067, 4592, 4070, 2843,
        4315, 1798, 2137, 2774}], 
      Line3DBox[{1963, 4748, 4414, 3092, 4413, 4875, 4874}], 
      Line3DBox[{1971, 3968, 1961, 2211, 4669, 3967, 3489, 3088, 1931, 2994, 
       3030, 3032, 2423, 1889, 2188, 2984, 2977, 1873, 2173, 2898, 2893, 1836,
        4783, 4782, 4069, 1835, 4317, 4313, 5011, 4314, 2136, 2775, 3894, 
       3896, 3893, 1769, 2114, 4293}], 
      Line3DBox[{1973, 4437, 3133, 2448, 4439, 4206, 4415, 4997, 3043, 4416, 
       3041, 4412, 3459, 3942, 2427, 3045, 4403, 3044}], 
      Line3DBox[{2003, 3773, 3160, 4440, 4442, 4441, 2493, 3231, 3992, 4460, 
       3994, 4766}], 
      Line3DBox[{2041, 3227, 4458, 3226, 4129, 4691, 4689, 3534, 4693, 2067, 
       3278, 2280, 2070}], 
      Line3DBox[{2044, 2264, 3993, 3230, 3792, 3791, 2002, 2243, 3830, 3663, 
       3158, 2466, 3829, 2465, 3772, 3162}], Line3DBox[CompressedData["
1:eJwV0D1IlWEYh/FbhLLjZ4okiKCSohC6uIiLBSIOgR84uYlBNJwMhzMU5HEU
VFQiaGmpQXRQaHELzCNCpYOIIghGiOUiNpiKB39nuLj+9/3cz8f71g2/7E/m
RcQ8sncj9gsiXpdFpLFVHvEdVXI1VuVK3jM3UhTxHL/kJOfrv+Jj9cK9iIR6
kcf4RC/Fy+oyXuFTvbT5DK+68xu3qpeKI4q4vCSikD+oC/ij9WxhxNvc+RUR
vehHHybMNHtbE36aSTr/s/3r8ntnb/ALvZS979QT6lF5Tk7JX7GGYTPJ3Cz+
e+cVLpDn3EHzQ/ptPGrf09z6/YgBzlhfw2FpxBEW5QMuNnuciPiLB/IZb+r/
42p1u/u21R3c5ZwavR7uVO/qP+ZavXz3Xt/xze695BX723zzNP/hKa7nSd6x
Ps5f+JN/8xCNaEDCzIY3Z9BrJuu8Z/5Tt9wi9/AVL9n7iG9y/1Fuls/lJ9a7
cK4+Uf/GjPfOYhpvzP7Q28EtYZtW1A==
       "]], 
      Line3DBox[{2051, 2269, 4467, 3238, 4461, 2049, 4472, 4474, 3511, 3998, 
       2020, 2247, 2013, 3187, 3512, 4001, 3517, 4483, 4482, 2054, 4488, 4889,
        4888, 3198, 3248, 2057}], 
      Line3DBox[{2055, 2270, 4005, 4485, 4004, 4489, 3196, 4477, 4478, 4002, 
       4767, 3996, 4476, 4475, 4003, 4480, 4481, 4471, 3244}], 
      Line3DBox[{2058, 2271, 3619, 3197, 3522, 4487, 3518, 2476, 3191, 2251, 
       3513, 3188, 2014, 2248, 3508, 3507, 4473, 2050, 4462, 3239, 4885, 4465,
        4468, 2052}], 
      Line3DBox[{2061, 2272, 3257, 2060, 4496, 3524, 4977, 3525, 4978, 4452, 
       4453, 3207, 4454, 2483, 4685, 3527, 4684, 2035, 4686, 4687, 3263, 4015,
        2274, 2063}], 
      Line3DBox[{2066, 2277, 3222, 2037, 2261, 3215, 3787, 3786, 1997, 2238, 
       3661, 3151, 3769, 1995, 2462, 3127, 3126, 3124, 1958, 2446, 4089, 4094,
        4091, 4203, 4202, 1926, 2203, 4086, 4082, 2418, 1888, 2187, 2971, 
       1868, 2172, 2840, 1834, 2156, 2833, 3723, 3722, 1794, 2133, 3638, 2769,
        3705, 1792, 2350, 2745, 2744, 2742, 1755, 2334, 4031, 4036, 4033, 
       4157, 4156, 1723, 2098, 4028, 4024, 2306, 1681, 2082, 2590, 2595}], 
      Line3DBox[{2506, 4228, 4229, 2281, 3286, 3621, 4230, 4231, 3834, 2515, 
       3670, 2617}], Line3DBox[CompressedData["
1:eJwV0E9I03EYx/HHyFqtuRIqKwiiw0LoEpjHLkLCkGSHXUYFYZ4icRjiQcLI
Bp0mgWKBp8asSyKip0FFQTWYgujB6NAthBCneK2Xh4f38/k8f77P73flwVDu
cUtElMTmiYhV8fJ0REciYvxYxL22iDd462TEPu+aWgZ7DrXeqtoj+TccxhFR
l6fVsvIz2KDPYo4+jxdSEZfS3sBnvMv4HB+2R7zAG/QHPDD3hLeu9x1uYKf5
Ova5YZ7XkGd4u2ayvLe8r7yK+b+827ymPX/o9PGIbr0/5F34G3+Jgp6kWj/v
ju8r0jfpu8mIPXqCztNz/sUg1vgDevNqZbXP9Jgoqm3jK9zBppiWP9X7XT6B
s/QkrtElnHLjqHvLGKf04xEs+Y6j+J6+jp/MzfBS3lzBNL4234rLbljmJeQz
vIvuXOIt8v7ZfdX8Od4Cr2bPIL2FVb298grex4L4omdT7SNv3L6fdIj/GcJL
dg==
       "]], 
      Line3DBox[{2559, 4251, 2561, 2282, 3541, 3539, 2075, 3624, 3304, 4522, 
       3302, 2549, 1696, 2541, 1669, 4518, 3298, 4513, 4511, 3292, 4507, 3294,
        4504, 4503, 3289}], 
      Line3DBox[{2567, 4252, 4253, 2565, 3311, 3310, 2572, 3317, 2576, 5025, 
       2579, 1718, 2695, 1750, 2699, 4828, 2700, 2704, 3873, 2703, 4269, 2329,
        3366, 3874, 3555, 3692, 1753, 3694, 2647, 2307, 4021, 2304, 4146, 
       4142, 4143, 2080, 2588, 2593}], 
      Line3DBox[{2573, 2569, 3314, 3313, 4532, 3319, 4539, 3321, 4541, 2582, 
       3848, 3849, 3687, 2303, 3548, 1677, 2079, 3626, 3323, 4255, 4254, 
       4824}], Line3DBox[{2780, 3708, 2353, 3810, 2354, 2776, 3640, 3811, 
       2138, 1799, 3727, 3728, 2848, 4319, 2159, 1841, 4322, 4323, 3430, 3645,
        2176, 1876, 3735, 3736, 3590, 3650, 3814, 2395, 3738, 1893}], 
      Line3DBox[{3038, 3039, 2993, 4943, 3457, 4644, 3456, 4641, 4642, 2987, 
       4632, 4630, 3428, 4627, 4628, 2901, 4597, 4596, 3415, 4594, 3416, 4937,
        4590, 3413, 1839}], 
      Line3DBox[{3156, 2242, 2001, 4457, 3225, 4128, 4690, 4125, 2262, 2040, 
       3272, 3277, 2279, 2069}], Line3DBox[CompressedData["
1:eJwV0j1I1XEUxvHj4vWW1cUlIxuChkScfSmEoCHBwVxcpEDhqkEJ+VaDkkJx
q8VAfAniQnCv0yWiBHWIRLTMG0YELuIkOBQi1ebi5w5fnuc8v3PO7/eH/+Xu
gY4HZRHxCm8rI3LYrYgYT0WsJiN2EhEdZyPa0eVslf6SbdCvaJUtqwtmbvCX
8J4/7+wKH/Z8qIpYlF2UzdmZlH0sZSjnE5iX1+mfk83jnZ0LZmb4p3iODN7I
X9BH5yKmz8jMHZ+OeC2f5L/xT+is+h9/hGn+Nz3AFJ923z3aSTft+oIlZze9
b4V2mc/ynaWd3vBf3x15g3pQ3a6+radSfU1fE/ZORUzQpOwZzWBLdlhur5k1
Potb/KF35/kN35Bzd5vsr+yqnduyvGwBRf47auUF/SOyUezb2WJmiO9BL9L4
Ke+jNWZq7Ks2N2ZuW17Ft/EpWlQP8w+xyd+n/VjnG31bltbSz3Z9QrOzet9z
nf5x711+XM8F/qW+H6X/BI9lJ4KfVBY=
       "]], 
      Line3DBox[{3240, 3243, 4466, 4884, 2502, 4463, 2011, 2245, 4114, 3178, 
       3509, 2249, 2015, 3189, 3514, 2252, 3192, 2477, 3519, 2026, 3832, 2056,
        4445, 3620, 3794, 3793, 3833, 3252}], 
      Line3DBox[{3247, 4486, 3245, 4006, 3246, 4484, 3195, 3516, 4000, 3999, 
       2053, 3995, 3997, 4678, 4677, 3180, 4886, 4887, 4470, 4469, 4479}], 
      Line3DBox[{3259, 3261, 2273, 3258, 3255, 2030, 2258, 4880, 4976, 4882, 
       3205, 4451, 3206, 4764, 4765, 2033, 3990, 3991, 3617, 2482, 3210, 4683,
        3209, 2486, 3528, 3218, 3264, 3223, 3266}], 
      Line3DBox[{3267, 3224, 3265, 3219, 3529, 2487, 3211, 2034, 3785, 1994, 
       3616, 3768, 3767, 3146, 2236, 4449, 4448, 4883, 2029, 4881, 2259, 2031,
        3253, 3538, 3256, 3260}], Line3DBox[CompressedData["
1:eJwVjzFLQmEYRp8GNTUxdTYQNAgvSClo4i8QhxRFxC0lnHITCv0BDULIvbQ4
CJmbZI4J4nSXFsEhaHayP+G5w+HwPe/3Pve7sftu5fFEUhl2Z9IP2BA/lxKw
CksX+NsrbT3S5lRqRyQLHuANbrk/wB34CkgtvMSvQakakiLM+2RTsiZ+x3Uc
Jq/hD3qH9L/gMf2/fqnHeYE/YQYTuGNexiU40P0Pc963x0Xuu5jX2c/ROYI8
mLDySc+44LyVb2edGc6wZ/NvFvMnMoMshZM46eySX+E/txSlf43T9DfI3Zxv
8DUYcAkm8yMXbCq3
       "]], 
      Line3DBox[{3284, 4501, 4502, 3229, 3280, 3228, 4696, 4697, 4017, 2043, 
       2263, 3532}], 
      Line3DBox[{3290, 4505, 2525, 4894, 3295, 4508, 3293, 4512, 3297, 3299, 
       2542, 1697, 2550, 3305, 2553, 1704, 2293, 4818, 4819, 4823, 2563, 4250,
        4249, 2560}], 
      Line3DBox[{4435, 2219, 1972, 3985, 3988, 3986, 3157, 2241, 4456, 5014, 
       4455, 4459, 2038, 4127, 4796, 4797, 2039, 3271, 3276, 2278, 2068}], 
      Line3DBox[{4497, 4494, 4495, 4891, 4890, 3208, 4682, 3526, 4011, 4010, 
       2062, 4012, 4013, 4980, 4979, 3213, 3262, 4014, 4498, 4016, 4769}], 
      Line3DBox[{4698, 3836, 4244, 4243, 2529, 4523, 4524, 4516, 3296, 4520, 
       4526, 4525, 2537, 4248, 2538, 4246, 4245, 4817}], 
      Line3DBox[{4699, 4700, 3838, 3839, 2564, 3668, 2562, 4982, 2076, 5017, 
       5016, 5000, 4820, 2294, 1705, 2554, 3306, 2551, 1698, 2543, 3300, 2539,
        1692, 2287, 1666, 4509, 4506, 4893, 2526, 3291, 1663}], 
      Line3DBox[{4768, 4009, 4493, 4008, 3537, 4680, 2059, 3254, 2032, 4879, 
       4971, 4877, 1992, 2234, 3614, 3121, 4450, 2237, 3147, 3983, 4763, 3987,
        2459, 3123, 2460, 3149, 3148, 3770, 3153, 2484, 3212, 2488, 3530, 
       3531, 3220, 2275, 2064}], 
      Line3DBox[{4816, 4226, 4227, 3285, 3622, 2071, 1656, 3671, 3672, 3549, 
       3627, 3795, 2283, 3674, 1690}], 
      Line3DBox[{4892, 4499, 4500, 3279, 4695, 4694, 3535, 4692, 3536, 4981, 
       4688, 3533, 2042}], Line3DBox[CompressedData["
1:eJwV0TFIFFAcx/H/LZaaZoUopIKRRhItQaTiUHZDEILSoJAkx4HZoMFJQzVE
ok4FVheBDdINEYVUtIhgIuWJ4eAQhiCCODgoGdlQUx+HL9//+713v/furjY1
0NGfiIhx3C2I+FYYsXIoYpl/4HppxCrvHIxoKYo4Y30WddbN1p+PRtSXRZxH
A5rRiHldt+z3Y9Gc4TtYMt/jYzrLSyIqDkdU4r5s5Yg7cVy+6o5qHpKn3ZHB
O/Oa/C3PuOMi/ui7vf8GfW/kJ3nP534jJ3+FvP7X9n7Krnj3hPkLkuY8D+qc
51EuOhDxgB/inK51eZN5k4d5g9vkJ4ojOviC813mm7pvcAovnUtzt/1pbrVO
4rH7pqwXvOmat6fRiT70YkzXlv1tZM2/eA8vzH95SN8j92R8n0H8kzXqasJT
+Y47spzw/43Ismgw78pP81W/7YB7ZvU9sfdc3yn5M652pgof5O+RcK7OXqXs
o3fXmC9h0pzkT/LLnOfv+mZ5Djld3fJ2c4q/cg/PyCd4jnP8H5r/WEM=
       "]], 
      Line3DBox[CompressedData["
1:eJwV0U9Mz3Ecx/F3DqlQEk6MNkxOjXCQZnLwZ9o0ViykMZlW2WQ6tBpGaMzM
hqkDh8YhqzYOHbQxLcN0wPIvawub2rChrSaP3+G95/v1+rzfr8/3T3ZFTXF1
UkR8VE3JEe9TI1pmRwzhF9WWGXGa/yMlohVHeSMzabxDj+N3egLv0X/NvZ4T
cT4r4qY6qzr4k/w3syJ2pUe8xU65XWrUbmRE7LWThGN0Nz85LWLQXLPdIn0X
3pY1V/9Q34zZzhfaWYyDdt6pJfpP7liKV8w88i5d2Isrza7lDzlfg3nyhu1M
yst19odX7Dn/0SOeZ4Pz9aqSlz094qvZbWYKeckzItLo1ZiCq7BERh6m0qW+
xyt3DqiXKom/FTeqQ/I2yykwM+HZDtKF9Lh+nnsO0AX0WOIbJL4Nncn/ZneY
3mlvh74EJ921x+wULnPHb34OVqn5vN32ys1V4jFetdm6BOkGPE43YR19OJHn
vS97vzbVour5Vfwpc9d8t1DL5eaoc/ZKPU+TnQpsplfw83GauTK7z/UN2C7r
qv6UPtk/viGv3s51XGc/X93S/7TXihlmtsvKxSK8ZPY+/5fzDiyXt8lOn7wW
Z4v4Pb5TP53urEodUQO8Ud4Ws4/t1fDOyGyR2Y0XsBPbZXThRbrf++7D/apM
NfJP+q61iX8pr1dOh5l6/gu6hz6h/+yeZ/QD+iidZf4p/YFfK2cB/cReI/bh
XTP/AcA1gM4=
       "]], 
      Line3DBox[{1683, 2597, 2603, 2608, 2309, 4026, 2313, 2654, 1725, 2332, 
       4904, 4903, 4906, 3370, 4910, 4912, 4909, 4918, 4917, 3384, 4923, 1795,
        4921, 2134, 1796, 2773, 2377, 2835, 2380, 4073, 2891, 2896, 1871, 
       2975, 2981, 2990, 2421, 4084, 2425, 3036, 1928, 2444, 4948, 4947, 4950,
        3490, 4954, 4956, 4953, 4962, 4961, 3504, 4967, 1998, 4965, 2239, 
       1999, 3155, 2489, 3217, 2492, 4131, 3269, 3274, 3282}], 
      Line3DBox[CompressedData["
1:eJwV0D1I1XEYxfEnksyXbl0H0QjDRUGSBl8QBx0UlYZAoS0c0gQREiXDwUWk
UByMBHVoaJCLGEVNLS5GiAoZhiK2KIhoBIEvIBK+fBoO33PO73l+v/+9hU+6
W55diYhRukiP+HU9YuBWxBn/PScin5/JiGjNjpjGRkzhpvOnfCft8N2YZrYX
9+RZM1ny8/8d/db14QtK0lf5i7ey+QTds/f+RsQn/Yw+mYi4qnsnT+ovsiLe
4Fv5lbsHsMT3/dCnzE7TAj9ldxG7zPSbmZCH5B5+nO/n52mMf+TdNnNzcit2
4anugA7psVxhr8fsQ7mM/+bNrZsRVea3MyPKcQkrMeF8j/9DefwBLps9xjty
tZlVucFd9VSga8Qm2tCfXPOOt37ya/TRXpnfvKuv1e/zL3Xr8l1+kL+Nq3Ku
uz/jYjKiWd/h/2inJv6+3Qf4Dz+YKcVz8ym+hD/i65wX8cW+5Qhr5L+46+y1
bphGaEVep0uU/FJC
       "]], 
      Line3DBox[{2065, 2276, 3221, 2036, 2260, 3214, 2485, 3788, 1996, 3662, 
       3660, 3150, 2461, 3605, 3604, 4431, 4432, 3122, 4434, 4433, 3487, 3759,
        3488, 4093, 4090, 2442, 4204, 1925, 4087, 4085, 4081, 2417, 1887, 
       2186, 2970, 1867, 2171, 2839, 1833, 2155, 2832, 2373, 3724, 1793, 3639,
        3637, 2768, 2349, 3564, 3563, 4289, 4290, 2740, 4292, 4291, 3367, 
       3695, 3368, 4035, 4032, 2330, 4158, 1722, 4029, 4027, 4023, 2305, 1680,
        2081, 2589, 2594}], 
      Line3DBox[{2655, 2100, 2614, 2652, 4548, 4545, 3335, 4542, 3329, 3332, 
       2601, 3328}], 
      Line3DBox[{2318, 3342, 3851, 3852, 3340, 4555, 2672, 3344, 3854, 3856, 
       3552, 4560, 2680, 3347, 3860, 3861, 2105, 2682, 4563, 4565, 4566, 3799,
        3351, 2686, 3558, 3634, 2728, 3801, 3809, 3808, 3701, 1780, 3884, 
       4719, 3886, 3377, 2723, 4577, 1776, 3882, 2718, 3373, 2717, 4574, 1772,
        3879, 2338, 2716, 2337, 3698, 1771, 3696, 1761, 4276, 2714, 2712, 
       4991, 2711, 4030, 4275, 1732, 2102, 2664, 3691, 2318}], 
      Line3DBox[{3345, 4556, 4557, 4554, 3341, 2103, 4705, 4704, 3853, 3343, 
       4281, 4553, 4280, 4282, 2713, 4278, 4277, 4283, 4279, 2715, 3877, 4715,
        4716, 3878, 1773, 4572, 4913, 4573, 3374, 3883, 4717, 3880, 1777, 
       4575, 4914, 4915, 4284, 3375, 3633, 4718, 2108, 3632, 3556, 3797, 3796,
        3862, 3798, 3348, 4285, 4562, 4561, 4558, 3553, 2104, 4706, 3857, 
       3345}], Line3DBox[{2129, 1789, 4836, 4927, 4838, 1829, 2872, 1858, 
       4582, 3422, 3929, 4617, 3930, 4735, 3931, 4618, 2875, 2954, 2953, 2883,
        3446, 2959, 5030, 2962, 1921, 3077, 1953, 3081, 4869, 3082, 3086, 
       3965, 3085, 4411, 2441, 3486, 3966, 3596, 3756, 1956, 3758, 3029, 2419,
        4079, 2416, 4192, 4188, 4189, 2185, 2969, 1866, 2170, 2838, 3411, 
       3410, 2376, 2830, 2372, 2771, 3706, 2766, 2767, 2348, 2741, 2347, 3895,
        4729, 3891, 2765, 2132, 4308, 2739, 3573, 2129}], 
      Line3DBox[{4307, 4306, 4842, 1826, 4840, 2154, 1828, 2871, 3423, 2874, 
       3425, 2879, 2955, 2882, 3445, 3447, 2961, 3026, 3025, 2966, 4866, 4868,
        5009, 5023, 5008, 1955, 4409, 4410, 3028, 3757, 1924, 2202, 4076, 
       4078, 4193, 4191, 4187, 2973, 3454, 2968, 1865, 2842, 2888, 2837, 3409,
        2375, 2829, 1831, 3721, 1791, 3575, 3704, 3703, 2764, 2131, 4307}], 
      Line3DBox[{3388, 3387, 4335, 1851, 4326, 2853, 4330, 3900, 3903, 4732, 
       3906, 2855, 4853, 2920, 4372, 2918, 4376, 3434, 3436, 2931, 1900, 2939,
        3442, 2942, 1907, 2405, 4857, 4858, 4862, 2949, 3925, 3924, 1857, 
       2166, 3922, 3578, 2815, 3402, 4357, 3398, 2364, 2809, 2146, 3393, 2806,
        1811, 2143, 3388}], 
      Line3DBox[{2796, 3389, 2144, 1812, 2807, 3394, 2147, 2810, 2365, 3399, 
       1823, 3813, 1856, 4303, 3579, 3730, 3729, 4848, 2870, 4849, 4363, 4364,
        2950, 3732, 2948, 4983, 2181, 5021, 5020, 5006, 4859, 2406, 1908, 
       2943, 3443, 2940, 1901, 2932, 3437, 2928, 1895, 2399, 1880, 4373, 4370,
        4852, 2856, 3420, 4606, 3417, 4603, 3419, 3901, 4329, 2390, 4327, 
       1808, 2140, 4056, 2796}], 
      Line3DBox[{3392, 2805, 1810, 2142, 1817, 3910, 3391, 4336, 4334, 1850, 
       4325, 2852, 3902, 2164, 1852, 3904, 3905, 2919, 4371, 2917, 4375, 4377,
        3435, 4383, 1882, 2930, 1899, 2938, 3439, 4387, 3441, 3647, 2180, 
       3580, 3582, 2394, 2866, 3926, 4734, 3923, 2865, 2816, 4846, 4847, 4358,
        1854, 4352, 4353, 3397, 3913, 3392}], 
      Line3DBox[{2153, 1827, 2873, 2878, 2168, 3426, 3424, 3427, 2881, 2958, 
       2182, 1885, 2960, 1920, 4638, 3027, 2965, 4867, 4870, 4871, 4873, 4872,
        4405, 4406, 4408, 4407, 4080, 4077, 1923, 4190, 4186, 2972, 3453, 
       2967, 1864, 2841, 2887, 2836, 3408, 2374, 2827, 4585, 2828, 2370, 3576,
        3899, 3898, 1830, 4731, 4730, 2824, 4309, 2823, 4841, 4932, 4839, 
       2153}], Line3DBox[{3405, 4933, 3404, 4367, 1859, 2877, 2167, 1860, 
       2880, 2957, 2956, 4395, 3448, 4637, 3450, 4639, 2964, 3940, 3941, 3751,
        2415, 3589, 1886, 2184, 3649, 3452, 4625, 4624, 1863, 2169, 4621, 
       2886, 4589, 4588, 1832, 4586, 3407, 4587, 2371, 4312, 2825, 4311, 4310,
        4934, 3405}], 
      Line3DBox[{4612, 4333, 3421, 4379, 4614, 4613, 2859, 4388, 4389, 4381, 
       2927, 4385, 4391, 4390, 2863, 4616, 2864, 3920, 3919, 1855, 2165, 3917,
        4355, 3916, 4615, 2814, 4350, 4351, 3914, 4733, 3908, 4349, 4348, 
       3915, 4611, 4612}], 
      Line3DBox[{4386, 3440, 3646, 3581, 3921, 1883, 3731, 4359, 4356, 2861, 
       3918, 2862, 4354, 2813, 3396, 3912, 3911, 1853, 3907, 3909, 4580, 4579,
        2798, 4844, 4845, 4332, 4331, 4610, 4378, 4380, 4855, 4854, 2860, 
       4634, 4635, 4382, 2179, 4856, 4384, 4386}], 
      Line3DBox[{4636, 3449, 4398, 2183, 4865, 4399, 4400, 3588, 3648, 3451, 
       2889, 4939, 4626, 1862, 4622, 4623, 4620, 2885, 2831, 4935, 4936, 3935,
        3934, 1861, 3932, 3933, 3406, 4584, 2826, 4850, 4851, 4366, 4365, 
       4619, 4396, 4397, 4864, 4863, 2884, 4636}], 
      Line3DBox[{2430, 3462, 3943, 3944, 3460, 4653, 3054, 3464, 3946, 3948, 
       3593, 4658, 3062, 3467, 3952, 3953, 2210, 3064, 4661, 4663, 4664, 3818,
        3471, 3068, 3599, 3657, 3110, 3820, 3828, 3827, 3765, 1983, 3976, 
       4753, 3978, 3497, 3105, 4675, 1979, 3974, 3100, 3493, 3099, 4672, 1975,
        3971, 2450, 3098, 2449, 3762, 1974, 3760, 1964, 4418, 3096, 3094, 
       4995, 3093, 4088, 4417, 1935, 2207, 3046, 3755, 2430}], 
      Line3DBox[{3465, 4654, 4655, 4652, 3461, 2208, 4739, 4738, 3945, 3463, 
       4423, 4651, 4422, 4424, 3095, 4420, 4419, 4425, 4421, 3097, 3969, 4749,
        4750, 3970, 1976, 4670, 4957, 4671, 3494, 3975, 4751, 3972, 1980, 
       4673, 4958, 4959, 4426, 3495, 3656, 4752, 2213, 3655, 3597, 3816, 3815,
        3954, 3817, 3468, 4427, 4660, 4659, 4656, 3594, 2209, 4740, 3949, 
       3465}]}, {}, {}}},
   VertexNormals->CompressedData["
1:eJx0XHlUTd3/RqmQOZlTSYRCRJL7CWkgFYkyF8qcoRBNSkhKKCoapYFKKUVy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    "]],
  Axes->True,
  BoxRatios->{1, 1, 0.4},
  Boxed->False,
  ImageSize->{730.16015625, Automatic},
  Method->{"RotationControl" -> "Globe"},
  PlotRange->
   NCache[{{0, 2 Pi}, {0, 2 Pi}, {-2.123489822470159, 0.9999999999998237}}, {{
     0, 6.283185307179586}, {0, 6.283185307179586}, {-2.123489822470159, 
     0.9999999999998237}}],
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]},
  ViewPoint->{1.4742525519924963`, -2.151382950507824, 2.155952414411751},
  ViewVertical->{0., 0., 1.}]], "Output",
 CellChangeTimes->{
  3.604241100759555*^9, {3.604241212394902*^9, 3.604241252597187*^9}}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.60424116062493*^9},
 NumberMarks->False],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.604241142312602*^9, 3.604241142336701*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.604241140192514*^9},
 NumberMarks->False],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.604241133890382*^9, 3.604241133941711*^9}}],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.604200251021761*^9, {3.604200507407035*^9, 3.604200509908761*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Plot3D", "::", "plln"}], "MessageName"], ":", 
  " ", "\<\"Limiting value \[NoBreak]\\!\\(pi\\)\[NoBreak] in \
\[NoBreak]\\!\\({x, 0, pi}\\)\[NoBreak] is not a machine-sized real number. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/plln\\\", \
ButtonNote -> \\\"Plot3D::plln\\\"]\\)\"\>"}]], "Message", "MSG",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.604200251322871*^9, {3.604200502748795*^9, 3.604200503029801*^9}}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6042004554240713`*^9, 3.6042004570101643`*^9}, {
   3.60420049966354*^9, 3.6042005467803392`*^9}, 3.604240902757703*^9, 
   3.604240940903385*^9, 3.604241046743348*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.604200544012745*^9, 3.604200544058222*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.604200496174241*^9, 3.6042004962210608`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.604200522234085*^9, 3.604200522275598*^9}}]
},
WindowSize->{1280, 752},
WindowMargins->{{15, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, \
2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 987, 28, 63, "Input"],
Cell[1569, 52, 167576, 2770, 301, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169182, 2827, 908, 28, 35, "Input"],
Cell[170093, 2857, 261313, 4299, 613, "Output"]
}, Open  ]],
Cell[431421, 7159, 91, 2, 28, "Input"],
Cell[431515, 7163, 94, 1, 28, InheritFromParent],
Cell[431612, 7166, 145, 2, 28, InheritFromParent],
Cell[431760, 7170, 164, 2, 28, InheritFromParent],
Cell[431927, 7174, 240, 3, 28, "Input"],
Cell[432170, 7179, 26, 0, 28, "Input"],
Cell[432199, 7181, 117, 2, 28, "Input"],
Cell[432319, 7185, 92, 1, 28, InheritFromParent],
Cell[CellGroupData[{
Cell[432436, 7190, 982, 29, 35, "Input"],
Cell[433421, 7221, 283939, 4655, 622, "Output"]
}, Open  ]],
Cell[717375, 11879, 88, 2, 28, "Input"],
Cell[717466, 11883, 92, 1, 28, InheritFromParent],
Cell[717561, 11886, 89, 2, 28, "Input"],
Cell[717653, 11890, 92, 1, 28, InheritFromParent],
Cell[CellGroupData[{
Cell[717770, 11895, 117, 2, 28, "Input"],
Cell[717890, 11899, 591, 12, 24, "Message"]
}, Open  ]],
Cell[718496, 11914, 217, 3, 28, "Input"],
Cell[718716, 11919, 92, 1, 28, "Input"],
Cell[718811, 11922, 94, 1, 28, "Input"],
Cell[718908, 11925, 92, 1, 28, "Input"]
}
]
*)

(* End of internal cache information *)


==> Pictures/terrain_contour_tree2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    184843,       3133]
NotebookOptionsPosition[    184227,       3109]
NotebookOutlinePosition[    184583,       3125]
CellTagsIndexPosition[    184540,       3122]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"lot3D", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Sin", "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"Sin", "[", "y", "]"}], "^", "2"}]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"Cos", "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"Cos", "[", "y", "]"}], "^", "2"}]}], " ", "-", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Sin", "[", "x", "]"}], "^", "2"}], 
     RowBox[{
      RowBox[{"Cos", "[", "y", "]"}], "^", "2"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", 
     RowBox[{"2", "Pi"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", "0", ",", 
     RowBox[{"2", "Pi"}]}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lot3D", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Cos", "[", "x", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "y", "]"}], "2"]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Cos", "[", "y", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "x", "]"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"Sin", "[", "x", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "y", "]"}], "2"]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", 
      RowBox[{"2", " ", "\[Pi]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "0", ",", 
      RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], "\[IndentingNewLine]"}]],\
 "Input",
 CellChangeTimes->{{3.604200576170416*^9, 3.6042005762024107`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.604200741476439*^9, 3.604200741534545*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Sin", "[", "x", "]"}], " ", 
       RowBox[{
        RowBox[{"Sin", "[", "y", "]"}], "^", "2"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"Cos", "[", "x", "]"}], " ", 
       RowBox[{
        RowBox[{"Cos", "[", "y", "]"}], "^", "2"}]}], " ", "-", " ", 
      RowBox[{"3", 
       RowBox[{
        RowBox[{"Sin", "[", "x", "]"}], "^", "2"}], 
       RowBox[{
        RowBox[{"Cos", "[", "y", "]"}], "^", "2"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", 
       RowBox[{"2", "Pi"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0", ",", 
       RowBox[{"2", "Pi"}]}], "}"}], ",", " ", 
     RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.604200580655815*^9, 3.6042005870740757`*^9}, {
  3.604200673633396*^9, 3.604200715638146*^9}, {3.60424075958635*^9, 
  3.604240759791461*^9}, {3.6042409267550907`*^9, 3.6042409357836933`*^9}, {
  3.604240982145051*^9, 3.604240993223021*^9}}],

Cell[BoxData[
 Graphics3DBox[GraphicsComplex3DBox[CompressedData["
1:eJx0nWV4VEmzgBMI7u4QZFlgcfcEX9zdHYK76+KwuMPirsGdCe7BgrslJAQJ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   "], {{
     {EdgeForm[None], GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJxNnXX4FNX3x/ezu7OTaysWBmInFrZYiIndjSgGgmI3KiomYmIi2F8TUSxU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         "]], 
        Polygon3DBox[CompressedData["
1:eJwtnAO0LEcXhXvmzh309MS2/th+sW0bLy+2bePFtm3bzott23byf1/2rHVr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         "]], Polygon3DBox[CompressedData["
1:eJwl1Xt0z3Ucx/GPmW32M4Vch44w53SwdBtri4YjO7mEs2yZsFhRTS055Bx1
qtMfaY4jJ6RyctaOdHKrJLc/VJITji7+6eawDiqZGMasx+f8/nidfd/Pz+v1
fn++39/n+12fWVWTnkkJIVRQG/qvXQjH0kJ4m5ZZmJsIoTAzhE7WpmFVbUNY
y1OCHVLnqWtTQ1iIZfMeSA+hQ0YIq2UXqNtnhVCP/Um/6zFMrjVWrh7At5Xv
I9ks7DjWEVuD5fBdkV/ZKoSn8EtmXeGbhh92vQ47bq1F/SN+2ua32MtYfCc2
kQ7y5WIr7a+K56h+dXpnm/EeHVEnzN0nk6/+2tpmvjra6Lo39pC1FJ5Z+tXa
/2o939dzL8/HtIdvCN8nfJl867D51v9JTz6zd9Q/0GasAZthz9v0OkaPqq/Q
TD0m2ks9NlvdRHOwKVhvPefIfkN58XnrlYa9wvMqvWBGptx4KnD9LM9q3h18
52mr+jH6UL9l+rWT/Unuhj138Vz6y53Ad1kfjNXRH+rufPfos5/ukh+k11e8
U2QvUil/Ed8mmidTGX8j85+L+6AtMp1kJ5sxQfZevkkyVfgY3s95HqTP1Pnq
Es9lo3oY3xS+L/UsxndlJnlcv0+dS8He1mDZrm8yY4wZxWbcRs2tQ/hX9oS+
F9WT9KvQr1o9k/9XuVwaJ9NBtj/WwlfMN51vj+xU7HueBnyH3NPUl79A3Znq
eTZg+22li3qx7O2yJ+XOWetqf4vkm6zPxeZj23lGURnffNkS/ADP0njO1an2
MtCMEfEs0wjsEHba30Z1P2pxbw16DZVtZcZUrBtPkbrc8ylVTzdjt+tR+GjK
5vsLL8OOqI/S3+qXaLjrNP2W2OdS9QR7+da8gvib20sRVoRtw7pi5dhk7CRW
kZ48a/HMnVLPxV+3vghbYu08dqvZ1XKD1MPN78vzM74ovtPmNvA+r+7JN4Zv
Bd8+a0PiecFTvNOz8bPxd+Y5ipW67ofN8BzHu9e98V3H+mAlWCHWFL9D8b70
L7O/a+rNieS3Jge/gF+O72/sZ9798vXYbPWn8XzIfKF+gPdmcy/w7kxL/m7x
9xupV3M8L3zXZb/ju6EeLDvQ+lR7eYR6yS7E+2C/8J2N7xxWi81wXYid0WNO
/L7iu7DdGclzOJanhNbb32K+w/gtPFftpTGeSWyVtSfUPfAi897AtmO5WEEi
+TwelzvHP8+MbvgB8zphZ6h7PFNym2QG+JtD3bKS39T4bX1Xv7coAxuXSD7z
J+XOx/8DPDXxm6VfT2wELVcvj+fXOVjP85tsTiL5jYnfmmaeXvHbE98Zyjfv
YPwf4Fy/qG4ffztza+K98tXIdYj3ph5Jk83PS8QPXgh36pcmn8J3TXYkDcUy
sXSsWd1RdqLcw/SabIVsNa1yvTa+v3yd1RuoFuvBV0YfqIfJ99KvRX2K95L6
jvh/CruKrZVtq38bWhD3QJV6XDa/VH6j+3gZO8bbmacRz5C9pG7Sr0mv1Ph+
8DRmJNeiZ7t7myk7Op4Xvkr1YN6E9ct8qfh1dTq+Hrtb5k0sXa//AS3z/4Q=

         "]]}]}, {}, {}, {}, {}}, {
     {GrayLevel[0], Line3DBox[CompressedData["
1:eJwl0stLlHEUxvGjpuaooxEEFSi6imAiRETwkiZBNRHlIshIQktQ1La2C1oY
tm/+AiVrtJsuojZhWzdOk93sBkFi4KI2QYSflxbO832ec87v5ts0dL1/siQi
nvkbKY9I+NyuiHZQqIqo5w/yr3EjbsJFfAQXUxFT+rrwsZqIQ2pncC/O4Ev4
t568njG8Qmv5G7hNPY1v405ch3P4j545esoaffJlnMUn8St8uNrepRHzzlrg
t+UZ/h4/X+Gcsvu0SI/KH+A3ybr6flRGtMjyetdl/2SbslbZW/65e+3V/w7n
d7tbmXOqLeh/L9un1s4v8nn8QbZAP9IOec78I7UNPkW7ZE/oJ37LPt38Z7xo
5gt9of8A7pU/1fdVlqY9fIf3WOMzdIU20yWaU5ule/i79I63WXWPafxXVvB+
U/glreFHk3vaZ4D+oll6zRrfcSdepxk6aJ1x6zTgOXP95iedpY4fkp/nJ/gR
503LrtJaelY+jI3HFX1Zfsa7+TdFg/5t9z5tv1RS11eVvK2fb2on9E7r9dRx
0WwfPyof1Gcs9ssu44rkm1J7rPGWfi1xQa1b9lB2U8bGT0PH7cXGgKHS5Fuw
14aBtpL/3/cOoaZaIQ==
       "]]}, {Line3DBox[CompressedData["
1:eJwVz7syQ2EUhuGVxkyCa4gEnXNpnCXROB8mrbgAaY3BFVBRkdPejFbFXQgz
LsGhVuQCPIp33rW+7///PbtwVN89zkREFR/ZiE5/RIJWLqI7EPHUF7HOG9hE
W14ejJjjLfs2djDmzrX81jyv++Q7NDAkH9c3zQu6L27hRp7HsPkZi7oi91CQ
z/KSLEHFnnrjHmdo65blHX61d3GOS/zK6s5PmFNnJvnQvmLe0+3jAFPyE/+8
Kv+2J0gx/f8dLsl/+AGnzo3yC8ryEc54s4iKfcadmvmN33GBK6zpHvEHZr0t
rw==
       "]], Line3DBox[CompressedData["
1:eJwNzksuw1EYhvHPRNJiEY37mEEl5lqMOkC1DFqXGXZgJGHiugAS/Qd1q8sO
LIBiD+4SA8Z+gyfP+73fOScnU1kuLLVERBHPqYhse8QdqumISd5si9jCSkfE
KtcwZ3eM29aII7537oALvO5cTj5ByJ3Iy0N2v+gyj5rryMnzfIZt7+7gVM7r
E3lBbvIu9jCAxBtNnNt98Qc+se/OOx/qh/kHI7oL84Nc4wne0E1xEZe6aU64
h0t4QRnfaOjfeAav+EO3+1f6PrkfvVjTLepuMIZB/6zonuyuzY88zrP8D9e1
NWU=
       "]], Line3DBox[CompressedData["
1:eJwVz8suQ2EUxfHNyDUhfQKTvoEQ2hNSpNKcSgwNjerWCh4AA0/g+gKqZhVJ
kUgkDCTGeAXiEuEF/Dr4Z6291v6+75yhxdp8tSMiFvDcHTHeF/GASk/EcG/E
PnL9EQO4lJ2al+gIHZTlccC3ZHW6TEfpVFfEId1G3X2d9rIYM7/hHTs4w4Z8
xbkc/4FP3JobdFO3yif8EY5xZ664f41OmlM6Qe9pgf56r+Tci/+pymZkX0hk
33S6/a6dR90sn5GX8cMX0dA96Urtu/CHXZxjy15Nl/JNexfII8Gebl03p7s2
3+AKJ/IWLetefdM/w5Uzyg==
       "]], Line3DBox[CompressedData["
1:eJwVztkqhGEcx/G/I43lItyEkjQlpWRsF2AZ4owLwFyAe+DQHZAtIktkncW8
Y2dIzYmUC/B5D359f8vzPO/bkV8Ym2+KiHH6ykR8tkTUabSdl0v8SGtEEYd1
dV0i38lDeItr+lpbxBx92P/0s/yNbZC/xkSeoXf7r26aL7h3ZRuQL7GKb/Yf
XLZd6Pr5c3zV53RnfJ/uFF90J9grH6ffsj/r7uUjOYuH6fv6Cv9kK+OBrgf3
cdVW9S95erQ39FP8nq2bzzV7T56kB/u3boJfcm/XmS55B0tYsxdx0batKzu3
hRVcp8S+YtvUdTq3kW70D5bMQ+k=
       "]], Line3DBox[CompressedData["
1:eJwVzksuw2EUhvEjEoliETbAEmoJtEaGEomRxqWqbjU3tgl1Zwu6AnG/J61b
XRvazvz+gyfvOc978uXrH89lpjoiYgyN7ohaKmK0J6IqM30RP1ylN2LNPiRL
SfLf/JG7Vfsj1rm2fhJfurbugc/Ke1nmP/mWvWUedH/Hr2DC/qFr6kr8MneL
Jbzzw9xN8h/9taxzi/IKRRzy827e+APzAneJAtL8Pveq+0vuuAs0uiL27C/8
rzznRuSG+05s+tOzbpdrmge4Mzd57HBPum2Z5+e4U8xii6vpsnzZPMOdYBrH
3knjH+LfQW8=
       "]], 
      Line3DBox[{2558, 3067, 3066, 3457, 2557, 2690, 2796, 1792, 2556, 792, 
       2795, 3456, 943, 1410, 1409, 1522, 1407, 1408, 942, 3379, 2794, 1489, 
       2555, 1788, 2793, 2689, 2554, 3413, 2800, 3178, 1160, 1406, 790, 859, 
       789, 3447, 2553, 1072, 3114, 1787, 2552, 2799, 3378, 3333, 2551, 2798, 
       3377, 3332, 2550, 3322, 3376, 2792, 787, 2549, 1785, 2791, 786, 2548, 
       3412, 785, 1155, 1154, 3137}], 
      Line3DBox[{106, 694, 1666, 107, 624, 1667, 108, 1574, 625, 2450, 1412, 
       109, 1343}], Line3DBox[CompressedData["
1:eJwV0DtOAgEQh/FZkedip4mWdiZgpxcxUZHSV2JMMBGlQK1otbWw4xCoiQfQ
Kwh6BAsfVPj6bfHlP/PN7OxmF7eP1lpJRDRQrUScVyMu8J1GnMkurmYiUrNP
NPl9fQEV/Qe2uDn9Xubtl7lpmUfDLCenUOI78gE3dhewrB5hiKJ5kVvFWF1A
vxTx6kYPLxghz9/Je7yrDz27VPZO9TM3xCZO+V23TmTO7Fi2sWE2y+8gyb7N
7C/NfkDEurzmf+UPErMWX3e/Lp/wiOAncsVuTfayG3bm9Zc44N64WzcG+FL/
A8glK70=
       "]], Line3DBox[CompressedData["
1:eJwVzDsyg2EUBuCjMYJsAI2KNMgGFEaPkPwhbpMGMyJUmDEYJCYaadmJ2was
gYRNuE2KPIpn3nPe8/3/aLma2+uJiIR0f8TDQMQj3+bTwYhCOmLOPGPepcKP
PdHPy6p9nwNKvptORSzo3+xnnDPm7arbhTnn9i4vudUPMWl+ZtFtQnYY18/K
Jd0vJ30RT/5x9U+f19Vky96mxh2vvRF/bl+s2bf8p2A+9PaIY9b1w/ptEreW
rs41G24NWdS35Q1N70bIml9YdpuSKV2GFfum73bMH/KTOveU3Dp0AWyAMHw=

       "]], 
      Line3DBox[{120, 696, 2092, 119, 1670, 118, 634, 2052, 117, 1422, 633, 
       1353, 116, 1420, 2451, 632, 1577, 115, 1669, 631, 114, 1668, 630, 113, 
       1418, 438, 1932, 112, 1417, 436, 1180, 111, 1416, 627, 2050, 1346, 110,
        1414, 626, 2259, 2347}], 
      Line3DBox[{2574, 1079, 1221, 736, 3441, 2951, 802, 2814, 1741, 2813, 
       1531, 3201, 3470, 2652, 2815, 3336, 3370, 2653, 3139, 3325, 3371, 2654,
        2816, 1800, 2818, 737, 2817, 3416, 804, 869, 738, 1579, 1361, 1619, 
       1618, 3488, 3311, 2811, 3142, 1744, 2819, 1534, 3208, 3473, 1225, 1537,
        1226, 3122, 1227, 1473, 1228, 3372, 2820, 1041, 3123, 1805, 2821, 
       2655, 2913, 3434, 1539, 3296, 2656, 3211}], Line3DBox[CompressedData["
1:eJwVzk0yA2EUheFrItHdEWEFFmARUqWYqcpAlaH2L5HEzAKQpLcQPxvAhCEJ
Q0uwDhvwfIO3zrnnnu92r5eDTn8hIvbQzCK2iogf3PBlHjHFbj1ikX7gVn5I
VxsRm7jna/jEnd0R7eg/0DGe3cr0NnCcuuY6JvwMrVrECV1KvbTj57jWH7l3
yj/iKXVQuT2Wn/MH9IxmuMCf9/vercgn6MlyWVtW0K75hea0j1+3GuZL/pUW
dIBlvomK/8KafxzSN9k7trGDkbuV71ylnvkbc0zlM1ratfAPiEMn6A==
       "]], 
      Line3DBox[{505, 484, 2380, 1231, 1541, 486, 2100, 704, 487, 2382, 1235, 
       507, 1542}], 
      Line3DBox[{663, 521, 3420, 2580, 503, 2104, 708, 502, 2490, 1546, 518, 
       1246, 501, 1544, 516, 1242, 2387, 500, 707, 2103, 498, 2579, 3418, 496,
        2578, 495, 2102, 706, 493, 2101, 705, 491, 2489, 1543, 509, 1238, 489,
        1968, 489}], Line3DBox[CompressedData["
1:eJwVzskyg2EQheG2okQiyGhM3AqbWKqyUjYuIKoMC1tb+ZHEfBPcQszFTXl6
certc7q//rp7eLTbn4qIPdqcjVgtRZzRCh2UI7qyv7mIZ9zBJ9yWd/DHzCMu
Y3s6otDf4GvYlp1Si175dfkStsw1ZQ/8gF/DRbyw817d0LvLO2hfVudPqJY3
yW5zj3qMoxl/4zc/yj04xC3vvvIm9YLdN0m+4e/PvImvyqvq47zFfIleZE29
D1nd7Dxe8+/5Ft/w3NyVuqIucJKzWLhlgGX+En/t6tE/mrIizQ==
       "]], 
      Line3DBox[{2605, 3094, 3093, 3460, 2604, 2716, 2850, 1827, 2603, 839, 
       2849, 3459, 1003, 1447, 1446, 1550, 1444, 1445, 1002, 3385, 2848, 1498,
        2602, 1823, 2847, 2715, 2601, 3423, 2854, 3215, 1257, 1443, 837, 883, 
       836, 3450, 2600, 1099, 3124, 1822, 2599, 2853, 3384, 3341, 2598, 2852, 
       3383, 3340, 2597, 3326, 3382, 2846, 834, 2596, 1820, 2845, 833, 2595, 
       3422, 832, 1252, 1251, 3147}], Line3DBox[CompressedData["
1:eJwNzksug2EUBuBj5m6mbm01BqikFG1pd2EiHUkMXWqm6BIkQutSCRuwjM5U
LUKpbfAMnrzfec/3f/kzh2d7taGI2KcyGtEej3gmwRNHIxFl/epYRIPaRMQk
u7oV8xUJ8ykZ93f0abnIpV1KJinpH2WHF3dTlJz7fFG0n9JVWPNdwfw2HPHr
fM2AH7b1H7LHMre+rfrHLX3f/M0FD/oTb93LTbumbFG3m9Yfs2DO283Jec7t
2vpZ5xk27O7kgfeL8pMe6/o/WXa3IF/NOZLmJje6JW91eSfLP3vvKOE=
       "]]}, {
      Line3DBox[CompressedData["
1:eJwNzC1IAwAQhuFTcGpQEBctC2K0rEwwqDg305TJZIJhlgVREBZEEEE2TNrd
ggoGZ1kQxGIzTFgbWGTBalq0+YSXu/e7n1TlePtoJCKKKCciFsYjZicjOvr1
qYg9dX8i4kfNmL2oVRzIftWcbNneKl/DG+7Q8SNvdmaW4lls4B2HGLqtmVXt
5PkmarI/nMhu3TdxztP2RmUJ/sEv0eCLvKsvmV+pF36MyZvo8RvUZdO8jRV7
Bb6FLzzh1Y9ns7S+iB184xpJ+ambT7XEd9Hyc473ce/2AY+yJXvzshk+4G38
A1LBKyQ=
       "]], 
      Line3DBox[{1629, 1050, 2287, 1761, 3361, 2304, 1055, 1852, 3400, 1765, 
       1854, 764, 1871, 3443, 766, 890, 851, 3402, 2082, 853, 858, 778, 3391, 
       1897, 1066, 2292, 1787, 1913, 788, 2046, 3428, 1179, 1526, 1178, 1180, 
       1077, 2295, 1796, 3368, 2315, 1082, 1950, 1800, 1952, 811, 1969, 3448, 
       813, 892, 875, 2101, 877, 882, 825, 3395, 1995, 1093, 2300, 1822, 2011,
        835, 2069, 3436, 1277, 1557, 1556, 2491}], Line3DBox[CompressedData["
1:eJwVzrlKQ1EUBdBjowbxB+wkjVEEUbCLpBIEq2CCiaAiOBDBqEXikBTaOGDj
BI4I1lYmaG8dvyFdvsAPcKVY7H3Ofe++N7xWzu70RESe5d6Iz/6IBhN9EUty
djCiKIfoOE/br+pz9isyY16XG2T1LbnJn77AvOeS5lz3Pcp6xW5Xlsz7co9t
vSKrzqpylEMOqDsbSUSkGDMfc8SV/aTdFPd63a7GOAnzG6f6ojtP5Lv5TJ7T
1C/lBQN8maflt/zhWr+hpd/JW371h+633fco0zzzRNtZwX8UmTG/8sIH/+jr
K1k=
       "]], 
      Line3DBox[{8, 1386, 583, 1309, 3232, 23, 1391, 592, 2867, 1568, 38, 600,
        2880, 53, 2526, 68, 2540, 1029, 83, 1406, 619, 1573, 98, 2565, 956, 
       628, 1575, 113, 1425, 458, 1211, 3205, 128, 1428, 642, 1579, 143, 650, 
       2920, 158, 2578, 173, 2587, 1043, 188, 1443, 669, 1584, 203, 2612, 
       1012, 674, 1381, 218}], 
      Line3DBox[{1632, 1841, 2327, 1714, 3424, 1633, 1842, 1857, 3399, 1719, 
       1645, 1485, 2037, 3390, 922, 1396, 923, 3453, 2084, 935, 1403, 936, 
       3455, 2089, 1727, 1658, 1788, 2309, 1731, 1665, 3381, 1933, 2356, 1735,
        1669, 1934, 2359, 1739, 3431, 1675, 1943, 1955, 1744, 1684, 1494, 
       2060, 3394, 982, 1433, 983, 2103, 995, 1440, 996, 3458, 2108, 1752, 
       1697, 1823, 2320, 1756, 1704, 3387, 2026, 2405, 1760, 1709}], 
      Line3DBox[CompressedData["
1:eJwNzL8rxHEcx/H3lfxmoJTv5HCLbCJmA2W7UMhyUm44N7jpDH6Nt5zBavMX
yILxslCi/AFyRSlkcGVwHsOr5+v9/Ly+33SumN1ORcS6bLRGXLRHTLZF7HZE
TGEZv7kUvnq/xTfM9EQk+qzNp3vIpsR96Xm9wY96X8FT/lxf1Ucwhxms8D/2
BXcDd3xX1G9w39sft+du4ph9U9/kH70f6DPcIU5jC/ckVfe8+xjnsGr/y3fr
ndwdduE4v6Cf6X0yYdOPFeyVJW9X7ku8xkWs4TIO4r0kcmL7gHU88s+0/izD
smY7wBf4D3zh8lwdt/Ad/wHpFDLc
       "]], 
      Line3DBox[{1636, 1847, 2289, 1848, 3362, 1637, 1769, 2291, 3461, 1770, 
       1861, 1062, 2306, 3462, 1063, 2040, 1883, 3407, 2085, 1884, 2308, 1784,
        3392, 1902, 784, 1904, 1792, 1920, 1793, 2048, 3430, 1923, 1924, 1670,
        1945, 2297, 1946, 3369, 1677, 1804, 2299, 1805, 1959, 1089, 2317, 
       3463, 1090, 2063, 1981, 2104, 1982, 2319, 1819, 3396, 2000, 831, 2002, 
       1827, 2018, 1828, 2071, 3438, 2021, 2022, 1710}], 
      Line3DBox[CompressedData["
1:eJwVzy9PQnEUh/HjHIIBN6Mz2Z0vQCvZTbIEEdlE/sxOcbPacW7iBgpFLYDF
Khd8H0DVavJzw7PnnO85v3N398qtYnMtIo5R3YiY5CI+8JON6PJZPuKRd1GQ
/eJ9M6Isf+NXJJjhPkXe4Wu3zu2e6Cv8hwsU9evmVXXbTuLujWzGcxya3emP
OKPvo4d9POMFWQxxaW/AB2nuXo4n3tXkYx5hjm884UHe5Y7vftk/1U9527uE
S/qt9F/UPTsL+a1sySvUzK6wo25wHZ/4B/0DLl0=
       "]], Line3DBox[CompressedData["
1:eJwV0D0vg3EUhvFj0XawWFksjL5ABxYkhARB4yXRRUKiKjWWpDRNpAyGNo3V
0DJ0sIh0kRhILNJYJGY+ht8zXLnPue7/c4ZnLF9YPhyIiE10BiN+8JeO+E1F
bGQi1nEzFHHHfyOn6+uacodvyFv+C2vmd92VrKPF9bHgRodvmD+xpGvbL+Q5
rrkPFN1btE/iDKeoJXf5N5l1J4UM0qhwr8l976ruTXDjqHtf5l8wryvqTuQq
X5Ilvoc5857uQK7o9uUx/4wRdy65WX3B/oRpfZab4fLm3eR7/hFH/JR9FNvY
Qo7v4sGt4eQfoI17/AMljzCv
       "]], Line3DBox[CompressedData["
1:eJwVz61Lw2EUxfErwpxBTEaDZQzUsSQoKAYtBsME00RZW3DDYhKMzuJkGrc0
sUyjRZA50eRLFIvzH1gSLILg5xe+nHPPc+6FZ6pULVSGImITnVTE1mhEETvI
jEQ80Uds49L7BW3jLx0x6X1uLKIlf8e8bEJWp1/o4xPr+lfyD/6c36AF5DEu
P7V74s4bbZobOOaXdBexjCPZq36Df6HPmOWH5Q+0hxkc2mvRJn50fs15t/fp
HTKyb5qT7fI93KOb/MfOgXzNzVtz3bxKV5I3DOyVUdO5oQt60yjyVd0zeYXu
ISu/TnboP98hMIk=
       "]], 
      Line3DBox[{1708, 1759, 2283, 2072, 2219, 2218, 1703, 1755, 2016, 3423, 
       2014, 1696, 1751, 3419, 1987, 1690, 1748, 3418, 1976, 1687, 1746, 3417,
        1973, 1683, 1743, 3488, 2514, 2513, 1953, 1674, 1738, 2125, 1942, 
       2438, 2437, 1668, 1734, 2436, 2051, 2210, 2209, 1664, 1730, 1918, 3413,
        1916, 1657, 1726, 3408, 1889, 1651, 1723, 3405, 1878, 1648, 1721, 
       3403, 1875, 1644, 1718, 3487, 2512, 2511, 1855, 1631, 1713, 3439, 2111,
        2030, 2326, 2325, 2476}], 
      Line3DBox[{331, 1121, 329, 1319, 2865, 590, 1320, 333, 3110, 1025, 370, 
       2891, 607, 2892, 372, 612, 2899, 390, 1163, 1522, 421, 1339, 621, 2904,
        1340, 423, 1354, 633, 1355, 446, 1359, 2911, 640, 1360, 464, 3122, 
       1039, 499, 2927, 657, 501, 662, 2932, 519, 1260, 1550, 550, 1379, 671, 
       2937, 1380, 552, 1291, 573}], Line3DBox[CompressedData["
1:eJwVzrsrxXEcxvHPWXAGpZhdUk6OkEkxyOya3SliMSC3Y3ApBg4WuS78B85h
s3DMVlH8BQwWg1KS1294ej+f5/l8L02Tc2OzqYiYpvfKiFw6Yore+Al8xQM8
r474qIqopX3zA73o/szP2K2/rJDzPbIynsn27NWYR/BadoslHMW0vIDt9oqy
LvMVHronKzvmL+iIyvZ2qcJOH2b0O1jQ9ScdbuOTPkVt/Batyjswj5t46tyj
/te8Yb6nJf5btpj8QZ/3fo7PyMbxRLZu74evx2G8wSFswC9cwxZ7g8mOcwM4
455mWSffm/yD7uyt0Cc/j436ZcyaF7AV67DojhL9A/8ENQ0=
       "]], 
      Line3DBox[CompressedData["
1:eJwVzTFLAmAUheFrg5YQqESNJTQEFlRT0JZ/IIVmQdsEg9KI3BtyKKI12mot
mxr7A02BDTbVUlAENgQh9TQc3nPPPff78tWtciMRERv0moqojkU8YQ37+DYa
UR+PmMBHcw57uCI7T0ZM8auySTzGOyy5vcFb7GIZ03YHlDUvYwZP3Be8k+LT
Okm8xG/7I/ka35EV8RAf5CO0aG6bl3Af72U1/SG/Sz/U+v9HtuePL5rTGWAD
K3YzbkvYxTO9dT7PD3BT50N3Wz7Nv/N1mjW/4K/sGS/0P/lT+Q6/4LaJ83gl
v6Y/OLct/w==
       "]], Line3DBox[CompressedData["
1:eJwVzr0rBHAcx/GvxTHcfsqAf8DgiFUoisENbOoGDDojUmJUni4dkgw6/4HB
Y8lh87SoY/GwkontyuuGd5/v7/39/H79mrPTw7maiBjDTyLiqC6iTc7VR8xg
FtnaiGM+zXcjxS0nIxpkzq5RjvB/GOLPdM+xwV/IUX6Bb3G+ci4hb76Wrfyv
N6Z0LuU8bqp/4CvmO71FLGEfu3y7LCFt3yEf9B+xaX6S697qM/egF5PurOg+
2+3YFdHP5/kBWbAblCd8UqeMFxS4V3nKZ8xv5ndsmT9kir9H2f0DfHJd3myq
ep1VrOEQe/y4vEWn7oT80v/Gtvkfuoc5QA==
       "]]}, {}, {}}},
   VertexNormals->CompressedData["
1:eJxsfHlYTt37fZoMiZCEikiRoWiS6rlRIYWUJImoJJRZiMjUJELKkMrUoJQm
SvVs0qR5nud5TkSF8tvH3s/n93J9/fNe77nOddrnHta91tr7PJL7jhhYcXNx
cQUIcnHx4P9aVjzO9j+TwVIW4GnSk/Bjvd//G//rgxP63I9P5fXA4prCsSu5
Xdj8R5w+WGuVwZiTS09NftYL9yepbFcc/5w9vDV5ds25QpB263HN6+0CU1nb
bUW6CWyv/XYvX6vWwUq75enais1onHF3bddIGrtxzQebsPx2EJ1VbzExpQcV
a3qfql32mh33YFP2TccykLSs1bn6vRutrXf8Mv7WU3Zb54fPccpVIGqXmRC6
Wk/jUtqd4M0SfuzTv8g6V9j8uR+WuQnPnpPhwb5L7z8p/ef5MPaxfkeijB+7
K4A8v/fVn/WA5bf67X7Kb9ljPMh6voX8WT8qvtlnHPA5hO3qQtb/8Oyf90Wt
wwkn8pAru9CQvO+hrX/ig+zVPWWGRx1Y0w6T+MjkNvAFnMlg606RtNP/TzyH
nkxMH5yVhvItk3+4fy0FiWkWmbNNe+CcW+F2n9wuaDZasBp9zUBz+O6wjMRq
oMhhVXTaz3YYnnp2up1DA/ohM6tovU0RjL2wrnddTCWoWi4z2XyxC92JapQd
01cI5ioxm75NyECem7S3+DT3IJNmBd2rh4rg0ZPHc3cFNKE1/iA3cVEbCrxQ
uHSBRjGcc2cVJwy1omhNk8Dy6HpkwLokOOxQAw5L5DeOn50GJyLO+dz4WoqW
LvtYPguvs+beYOLryC5IEFtgus41EwluPbytQr4GshUXnre82Qn+i35knRWo
RHwSRg98bcthjKWzcTkqBdbQkhkyMh2ob8VVFV25engeYPfGQrQFrZivI7Hk
fBOaWdu886J6NWSdtBsUu9+D4sJX8oZaZCBJRb3gA1NLYGZ89SHHGT1o+pad
tVEV8XCuTyqGq6YCti42yJk1Ow19XbtC0QPHsyNvXttMvE7XoaFidkEtWjwm
Y1HN3XJIPj7P4ZVSB4yb3aq8ZX8ZjGx+nhA9rRrxTrmenaTVCbOVH/kILy4F
cVGBR1cOd6Gm73pu6w6Vg6nJFdu6imQ4mitpe/JyL1o/0SA9vzwfOn/Y7AHt
IBS0xU5Fs68X3a3iK0oXz4f+0R6Hr0Kf0KrnC56cfNyD5Cv1BfveF4OGqEKP
gFIKEj2qsjUkswOd5t805tSaRhixNDn2oaAWzrZ1ReN1IrFz8h5heJ3KDQNB
wnfbQSfWZK6bcjESS3+ul17cAAvClXfWbm6Gouu7zC98bEKGm2oOiCbUwOMU
hxXlYzJhYepJ5enlXWjqoc9WBonV0CnutsojtBwVaLENYp07kMlPmXiV0BpQ
zPU8M5ndgfga1btXQyl6axSVxFtcC2E3PnCpXOxEYld8Sp1MUqFYZp+MvGQD
fLgbL5iC47nlzGRWLY7n9pss/1C8zoJDZ/o10lvQtw5xiwmNHyHmrZ1hREcr
qFfoXpx9rRGtP3PJV0EmAx1XTh0xtOiAAf+5Roq3CpFkofSJgECc/905tz4F
twBr8ETwI4/XaHyrUtDLeV1o08o5+q4l9SA0sCRNdtIbaJhfl/3qShdSDQo5
nDGrHqY8kDvqnlIAt7fdlnCQaUdBBpkj5rxNEOUW/W7M4gbwvH4gyBtVo6S0
Gu4r1a1Qf9JsLCu9Bb5YlRwRaPyIluhMlGfWefjCemm+ohYoSbi6b3dLGkp4
zj9eMbIVeHiLZwYV1kO0j9vKxfFVKJ5PodjWtg1CDHjg13A6FPtvsrvv3Iw+
RQnsepXTBrEJtTwSL3OQ7Fkbf5+eRhSmcSnS6U07pLSMmPLGNqLLP7bqbfqQ
h7Tc7cfzxbWDdLzXdi/DVrRgxdzqRPl4kJpzLYUvthWEz68Vx+tE1sE3zk/E
8TxVGzKRWWfm1co4Js6NGtcb8HU0MMd/P3N9deWT0Fk4zobH9n5RlskA1iRr
q204zrEVlXrLcZyjx30VfRrYApXcpz0zcJyDb9Une+M4h2cGPQqd1wVLfHdW
OOM4m5zF/YnjfE1oZWT4lS64M/7tjzQc521Wbp9ccJxPjw+8cV6mHXbcMMra
g+M8Nkj9FReO85inkxofoGro+2z86TKOM3ihXLxOqC3S6BXE67cNVtdk1ml7
QWINE+eQniVd5i1p8OTt5jQFHOeAwK65TJw9VBXfLI2vgv3HT01l4pyrNCbx
J47zMZ1rjQ+cm0HORWt+GI6zziUhPybO0dMbJj3oaYQgR4cbl3Ccp46dmc7E
ucp7+nH9D3mwquiNPS+O88CJabeYOKtnXH+O5OMRePtfYuJc+eR5MxPPbfLf
fkzC8YxXrJzDrDOwelJIEq7zmd2sN0w/ymXeimFwY27m3TBDjBvPcw0VMG5A
l1L0l0SMG+iLQI4Ixg3phdq6GDdA8rdRnzbGjRs2e2c2YNxI+aJohXEDxjSO
d2VwI7WqtG0txg3b4ig1jBuwZWLlYwY39k7fkPcd44b0KdmrGDdAVTEsshfj
huukO31TMG58dvdTx7gBL3YOR5/EuHHO+4j2e4wbUln7VjP9mJ3yOI3Bjdf3
TzQwuKG27qsQxg0w500dw+DGjz2iiQxuiLqHrsS4AXuMBtNmYNw4u0e8lsEN
h/GhazFugEJz6mQGNwIFhGRuYtzg6VnCwrgBMwXXqzG4MfWiWQWDG1Kaotcw
bsBQVm4KD8aNk96twODGzY4rLzFuoNPaUp/kMG48mprfkIzjGb3teiZeJ9qQ
HVrO4EZ9sfvGb3gOFrv8nIPnIDL8MGuaGMbtLEn5MGYOaq/L2p70NQP8u9fu
3YbnYNmYYMt0PAdfzZefZ+vQAM9AJJyZgweKV3ttwHOwINanctPFLjDMnPmW
mYO37XYsG8RzcMo0mRl4DoK57uDka3gOFggfmmKG56DEBn1jgUVtEDd7mSUz
B+3Di/0S8Rxc6dcSWRZdDyUFQu+H8ByMWvE6hx/Pwaiq6ERmXo/vPifJzOs5
MYktzBzsv3+6Vss1E+qPrhRi5uD7uIQqZg4+P6Jy8IxAJWhqthxn5uBJy6J9
FXgOegf9uist0wHf9c+8YOZgt8ZPM0s8BzdEpm9ffL4JZs1svMHMwZtRF8XE
8Rzs7FlzMsQiA7x9snSZOdgYtfsaMwcXji7bHFkRjy7ym+9k5mAFb5G+KJ6D
tvaHTJh5bfe4Uo6Z1zEF39sZXhe1Wm/RgsAniRsPEh4ibUB4ndd3fi3V+TfU
99kQ3hJxjvA6kQ8/rm92CFJfQHndiRjC6/b/fiJ2ewSpi94kvGh6KuF1ZZKR
axZ9yVT3ekF4lJ0s4XV7tqev2zEYpS5JedeLg4TXTbaRHjf7/Qv1U+2Ep7mO
ql0/qZWROG6XsIJ04BN1rj//PnPuh7qN0SovTtxWP03vp8+Hlwa7usNCn6jP
o89fQNYDowVL6h4pJqg70/XYkvWj5b+e7AjeH64uR9dP3xdNfPx6w/GlN9Vl
6PsuIvFBwWEXBT5aX0rcQuMzo9WlA8eTbedfpS7zn3hW0nouJPUMnHrOofWs
ReoZceq5ktZzKKlnxKnng7Se80k9o220nr3+rmfEqedCWs/ipJ4Rp57P0HpW
IvWMimg9h9F6fk3qGf1bz32kntG/9fyU1DPi1PPpv+sZDdJ67qX1vJ7UM5pN
69mD1nMLqWfk9X/XM3DqufjveoajtJ6fUXyeRfAZ5Ck+y1B8fkLwGXHwOeVv
fEbzKD7f/BufETfF509/4zPi4PN+is9SBJ8RB5+9KD73EXxGzyk+2/+Nzyj3
/8ZnxMHnnxSfZxJ8Rnv/b3xG/+IzN8Fn9C8+zyP4jP7FZw+Cz8DB5/t/4zPo
UHz+RPnGF8I3gMM31CjfsCF8A62mfOMp5RtswjdQMeUbrpRvxBC+geZTvrGG
8g13wjeQK+UbmpRvOBK+gfQp3xhD+YYI4Ruo9x++0Uv4BrL7h28kEL6B/Cnf
eEL5hh/hG2gf5RufKN9wIHwDSVO+oU/5BpvwDRRA+YYI5Rs9hG8gFco3vlO+
sYXwDdCgfKOC8g1LwjeAwzeKKH+uIvwZcfizNuXP8wl/BlvKn4UDCH+eRPgz
aFD+fILy598tf/gzmFH+vJLy5zLCn0GH8udllD9fJvwZYih/TqL82Y7wZ3hP
+XMj5c+lhD/DYsqfD1H+nED4M7Apf+am/NmH8Gd4T/lzBOXPKYQ/Qznlz2GU
P88m/BniKH9+T/mzOeHPoEv5sxTlz7yEP6OFlD+LUP6sS/gzOkn580OqB+cR
PYjYVA+mziJ6kG/LHz0IQlQP/lQienA+0YPQTfXg2r/1IOhSPRhL9WAw0YPg
Q/Xge6oH1YkeBCWqB5tmED04i+hBcKB6UMiK6MHjRA/CTKoHV1A9uJHoQZhL
9aAE1YOlRA+CKdWD9/7WgyBK9WA11YNFRA+COdWDy6genED0IKRRPRhE9aAE
0YOogurBQqoH1xM9iAyoHpR5SvyNeuJvIFHqb5yg/sb47X/8DZCj/kYa9Tcm
Tvvjb8AI9TdazxN/Q5P4G3Cd+hurqL9xj/gbsJH6G27U39An/gY8pf7GIepv
pBN/A0yov/GS+htXiL8B0tTfqKD+RjnxN2Aq9TdSqb+RSPwNGE/9jS4L4m9s
IP4GtFJ/w5v6G6uJvwHC1N9Ip/5GOfE3QIb6GyLU31Ag/ga6TP0NJ+pv8Gr+
8TdQM/U39lG/zrHkDePXsf/16xKX7Ru3ktuF9a9ftyAknPHrWP/6dZWzhYyK
dBNY//p1qd6n6rpG0lj/+nWOtd8Zv471r1+3O6SH8etYHL+Op1YsifHrijzX
hWyW8GP969eNM0hj/DrWv35dkD9vZ6KMH+tfv87L+ZCxn/Jb1r9+XaK1246A
zyGsf/26gxFGJ/OQK+tfv87cVGXh8KgDm+PXLaJ+XXBVMePX/S+eom4qBov1
O8B9nHp99n1/OH98p7i6RxNIte24vaqxCynt0nMP9ypBC2O52uXySuHjSNi8
iKxWpNOx7dwd0zw0Y8G5Bi+BFnj2zMeVnVIFBmGrvweMeQdu4ZL9oS+64cXX
aO3WK61g0FmYsWN7I/pVZDjyoLkSjmm2Hin+nI/Gap6VrH/Rg356LrefIlEA
OrdD30vV1CJJxTNmn806ULqgxkylmjIwDrwgG+Gcj17nccv7lDWhR0fWbkqO
aQOvcUdjhJa1o87+Ue0PrvXogPqCxWIfKuCQli5Lem0POlDwza/UNBzpv93h
8+ZZBcx61RRUElqDRhyPjp65GQP8nveueKh3g9WkLfsCr95GDXKX8+N821DE
BlnPNT4tsFfW4FN0/Wv4qCG3S8C9B71c3exvu6ocUpwKZZQUTdBXZfF92bN7
kX+HwpXVr0rg4/cl/OuPRkGuie3eXOcu1B6XJty2oB5UNZcm3tKugjUrDj3c
NK8e7T6VH2A2vh1iRWa2G7q2gJTzmN0v26uQWIGqVo94E2SFazRsjKlHZ1pD
xgnea0KV680OWPI0wd7mneHz69rRkKnqtrW/opCCvMCt66NN0NRvrlyE38v/
ZY/NuZsxiD81df5N/F7nYpLE9uP3EueR3BHv2wYNdo3jmPeS3K62/h1+r+Db
Hpfxe8HvQEvfw/i9FMUtdc2UTNB85b3u+L3Aq8jbF/B7Cde2mKjj92qcaJSF
3wv0igY9W/F7ySpZn/DA73W0FR3ePK8eSsWd4pn34pkQJLMNv9fR1jMD+L2g
bjQ2tRu/l8tVuR0+r8uh6VbOFZ2yNvjcIxMXZ9MAkQKnt+vi9z1QvWU9fl/o
VKt6b4Hft0h25hwp/L6xk5Ii8ftC4kSbMcz7nuXKi/+A6830XVy3/5h3SHHR
LDmm3tZr7Jdpw/Xmdfv2qPH2RtgxTmo5U2+Trm6uE3tfBZ8NI81OWGI8CFi0
tJKnECo2srOkcb1NCbLM6jPrANlNZQ2KuN4kZ7z+HYnr7ZdJxCfvsiZ4Kn5B
iqm38oPy7OfTOiE0Zqqv5lA5bJfLYb2wq4Izch1No4UNEJcyRexpbyvYK9kG
zqiphJXDdrJTcH3eUpif+t61Hmybfr+bjetTpcXFkqnPGyoP7EpMw4E78nBv
LK5PxUrBG0w/juEf8ci4749GhlSK1XA/nhuOq42v7oEhT4fAjzXpkJg/o98+
pAgsU/ef4R7uBOGdx1wNoqrgwfJjm9pPF0NZUIY306dB+8LP3DTNg6Fh1Y9M
n3Ke/53vz/PhF33+pG2fp6rhfv/6uLIzFPe78RW3Tqbfy+lzHpHnIM5zLtP4
m5D4gwKNvw6N/10Sf2RE47/rKW9UCe73B58X9tXhfg9o/OHF9Hvt3/FHi2j8
Zf6OP3pC48+J500ST3SQxnMljed5Ek/EReNZQ/viOekLGE/7ojGa9MUc0heo
nvbFCtoXL0lfoFHaF6vm/NUX6C7ti8Ea0hdNpC+QLu0LKdoXx0hfIE5f8NG+
OEb6AtXSvoim9W9D6h910PovpvUfQ+ofJdD6Z1Ec6yY4hkZvERz7NIXgWCXB
MYihOCbwN47BW4pjt44RHPtCcAxeUhwzHiQ49ongGPRSHNtJcWwlwTEwozgW
RXFMjOAYzKM4ln8ka8Qb93s567Qc0+9mK8N043G/p1J8O0XwDRoovplSfBsm
+AaqFN+O0PliQ+YL8qHzxYfOF3MyX0CgmMyXU+O9WbNxv6dcm5PG9HvnvG4F
pt8X0vmyhMwXyKbzRYbOl7dkvsBjOl/KGx4eZ/pdU3PaTi3c7/GuqyOZfrf7
Nm0v0+/xsl0OTL/XBOx5x/T7TTqPvpB5BHZ0Hh2k8+gKmUdgSueRMJ2/SWT+
okt0/oZO9HnF9Hv7uVf5abjfI8TjFpzB/X4hfWnCGNzvUbkz7xvhfp+3I2sy
0+9JdC6fJXMZROlc/rVO4cpriU5o4y1KD1I4ysrMOqbjcb4RPFjXBE/KtALX
pV9cWUmvAem/ThgebYXzX+TqC9nBKH58Jnv87CyYsPYd65B6H4TT9SCyHhRG
1/OMPd8CzuB5cLFy4S9VzLu5xVsnypSCM12nO1knkqLrjFD5/ebBjRyIdx+9
of+jE837/uxptEgdeNJ8JZF8oS6aL5t8vQRJ/2oYeO01uOVzJtujyDRD2r8b
9sxzmLdcsxXlzYMH7Rua0Fj7Ru3XvBVg27/yxDfzaEC7Yy5eaO9F97QTJIaj
80BlmdPT2Zu60ZtTCwxbh+LYVjcX6l6urYFKz8yyzLNdyMw8vOLS6QKke9db
b2paFdxz3x5nf6kdRSaxfuc/CWAbtbocWX2vGT6+k7hgBe1gvNRuf//FJFRT
snuY7dEMmbf/3A9avsni2/k82WLN5H458fbAhkM9MNHXXNCpNRkZOfNJCG8r
gxpaV0qkrlAkrauF62xmvjDphC5YF7F0qASlBwpeHeqohqCvsinT/UuQYNTI
EZukJrTP92fDCYTnDK3DaFKHiFOHZTqbmLghdbe1vPqf37ENN+36E7c7n58J
tVr1oEG1xcH3RD6hoYg5y62/lMBqyXEG+8M/oPt3DLMsFbqRjZjBPsGeapgm
x23pKNmLjLxLXcfHP2SzBN4f9fQoAadZy3R2nO5FFeqOnv2+Xqgwa4PTyM0i
4BUr0AuL70DXrR8mXuVNhnXT4ta/vdAIbhv+1CHqnxHq8sD1LmtuOqnDljCt
AWcUjC79vGs4Edfb0iFb94O43kzZp381xwUh8PNyPVOSCCKfxJ7zfuyDaUvE
7N9k4efNeXYnK7gNCY0YmUhPKYFbl+ImyORXQtvgAl5HuzZk37QXHi9rgAnu
xnOCbueDQ3GHv3FWD3rTcCEj+kQ+XHfLac7bW4Fk1nh+lorvQm/nqJi42hZB
i9m2gCv5tcitM/H2ieZWtGZhdvdsxXooNivf0uOZjbqCC+Q6VbuRT+zq0gKP
SrgxzafvclcrtIrtiCiMykcvva2z5r1phtCpg1vdud+Bx0vdFZ/smpG8+7Ul
+23aYXhWXqTT8TZoF3i3n2XdgFYsLZ8kvqwSXDKNEy/fyoeqachw1L4L/fAZ
oytjUg1nrXKGqrbWo/EvkxbGZ7ehQUetgYPBVfBYm2fa7ePNaN3C0epfh5rQ
3W1HviSxamFsfpbHXa82ZJbGHhxMxf22fUtpwXAjsMxaP20M6kKGbOEb26qj
kGuL1zr3qjowGpmz0cUjG70W3r15D9a5Yefzz7aFdsPeaQnOfttbkanqFBe2
sCX7UmWxHuMzREhrpcvovYLhX/VwDeuSrZ1nrW7z1MFyx4tWEbFN6KfR95Pr
7gewth/c1sToeuv3j07sOluB5H/qV+a4x7IyIku1Gb18uOTg+EU7HsNg2eR3
Pva9SFkKWY09XwR9Wyc1bJa4yRr71eXNZgk263Aa0SmTuCc/cah2Bo2ZOotV
DXrQdz8+1b3+FeB8IyfZ7GwFlEQ58U9wj2OJdUuMMDq3ZUG57W/TLBB4WtjV
eKQN9Snli4VHNIPRgq/heJ1wSqT8RUptCGvVzLYQZp0DMrNO71JvhXgl9sZH
+tnIy+7HVpeWFmhLt3mE4wAvlA6e/3jlDqv1zHNVJg6LM8l1WYGFundKnFhz
6fViOu+qyLxD2+m8k5Qjf1f98CPn+TLerINi5O8+r3tncqE3BLnevyl/rbsT
VZUXi/SpNMDDV+S9Nqz7sNJoeTCLm3fOn/eyGX17jImP853YlM0S4awvn0l8
/BpJnO/mH9tQveIpyySFxNn6OsmLoGbYjmUFh1lbbUheXOPPmbzPaUbiE3PO
rfF/hlaJ/BjzYkM7PFK9uN8voBXZaB85PkbvGttM48//Q5WEQVO1WzW6LvO7
7lBcDSxkvc8TP98Oac3eVmdzslD+jetflDYnsFKmjVnGzAtXdZUtRrdT0NzI
3LCf+zvg2OOkTz0pjSDEcznvfE4WXL/mN9T8OZG1T8dihOn36O3FuxfjeghQ
c6zC9QAOYZK3+XE98IyKFqyuSYWu08sK2Cc6YfYj29BrCxtA4EzRbZ3JlVA+
5Vi1tkgzXKhVvM6j1gJyb/htV8o3gzD/tuA9RgVgfT6pUkarDfS49tsz+d0X
MuWCr342fH3QpsLkV4NH9oj4nGZQEHwrrxBRCHzWqxMKJ7dBuhxZZ5iu6njN
la9YVXZknQ9u2c6S7SmDq9cWjr4baAAL7v18H560gcdsnz9xaGiX9W/+EsIK
VyJxACfRwIs4v5+vld3A+YUbhlOu9OL8ml3Z1RPpW4UK1CWMfQOroe++hLyG
UAcUC5O+ey/MVSGt4sI2KCd9V+qce3Tr2lZUG/DAVNihEJ1qXq4sItgCHun+
Nhdx/y5MkAw3v1sOJSINCUz/LqoPWZuM8XPP2jDusyWJSPXRtkQGP+u/f5bU
wP2bF/7pAu5fWJmerOSJ+zerY5K4LMbPe328Ny/YtcGpjOhXvhg/j9yxck0q
zIPlTvdqY4/1wNjnGyT1zIrgamKoLOB+THylvx/3IzRat6w0x/3YYbxZYxj3
3YvsScFNR9ogS8g58xXuO943hksvYjx8nS10CuMhvJhqsZDBw8JnoWsnxbeB
bsXOpy/xnOPzn6zg87EOJrFDjiskp8G7vtFRXYdOmM4/23XRhAb4Hvko1grf
d3Dy0PD2p+0QYNtQ7lhVDU9sHNpDfQrR0V9Zs32z2kFYOaQaBhtAO7O7PcEc
49jhwYvynaUQqyf9cV12E9htXu/F4KfPm9NPMH4Ce13aUgY/g/InT9XFOOng
sWsVxklQeTRxixvGyR+L0gZfWLdB1ROdt+p3ikFkzpKX46EJIj8Ov2F41MSD
bz5+SnqNOioFxBgexX+mb+9bPKcaJzp2ZAa3wR7XeQLMnJon8uH+d8xPFr04
cRrzEzC6pnSZ4Scmf+sj4OijMN6WIF/MlxaPjvXa8qMTGkvbtrzBfAlTkycF
eH5trj/ijucXKLfOMWLm16JgW/0VmBdFrtTvb93QBNver14WiXmRINV3w0Tf
wXaq7xK42nmv4Pm1P8rXFs8vcHEV+sDMr+yTq92XHG1AV56I+cu310Dhhsdu
kuvxez4Mtr6u2QkCl5Nu2o4tBCExy12z8upAo/7qVmvMH3TzlCMwf4B43/Zg
hj+wFC95VOP5deJ8TXpcdhuUnH7fyMyv/ik6Y2dgPjNmT3WHdVITfBlht53E
fObZ949S78S70Y0pnVcWNhZA7pSgj+MzykHju+wahrfYqWaeuSPyCexU5okw
vCVQqFuf4SH29sLVvb5ecPFXqyHDQy5MuZf9w6oHXkZ8rl1h9Rb0S61v7vcp
hyNc/S+yMb9ddcfsAf/sLBQ3YHyE6VMHqq/7ib5GSVRfv3IYVXXa0ALbeNCy
bZub4cGrc1sKllfAfqq7BYnuRg+p7j66QKnMhKcMSY3/ki6S2gEGvLd+fJSt
hViax0Ukj6iL5nHYXnzsgdOdqD5y3AXRddUwZ4eVZeTaUlhM8xhO8oiMaR5/
mDzfUt/Yg2ZYPjMvvByq7v8YZLvrSuHTSRMPhpeGWYnm9lxMgj1Tan4wvPTH
HcJjnz5gnZ/s+Ex9DeWlm/YkpzK8NEnP+IVjazLEPpX5PQ3z0kz6nBfkOcic
Podz/xtyP+Lc/04n3pPhq76DyrKLh0rAWWR1AsNXJ0hnrblhUg+fu199VcN9
+Nqsi+tFcTMk0vt9yP3Ild5vnKtUl5/agfoS5o8XnlIGCmtfGH8Sr4UBWicj
u//UCfpG64RTDwdIPSBOPQw6ie9n+KdmppnLZd5kFHO3cR3DP2+7jX/nhHnm
YVOZZVjXIMsigcQ/c4f27wTSv9BO+3cPrZPlpE6AUyeBaTvKGL1TOH3rtR9Y
71xTdT7K6J3XtE62kjpBj2mdTKG+Ux/xnVAF9Z1O0jqZS+oEGdM6WfA3PiAO
PigvrFfLwjolUrra3xHrFMEfhdKMTkkLG5WTQcHAI/ixaSx+r/7dUdOZdUrt
8T+b9rQbzow2F674koAKkis1rmG9WEn9qxDiXyEj6l9NpPnqIvlCUTRf56iv
9Zb4Wojja3Hy1UbyhTj5Wv03DqB3FAc4fWpL+hRx+pSTL3WSL+Dky4nmy5Lk
Czj56qgjc82MzDXgzLVxFG/rCd4iM4q3eXSueZG5hjhzbclkc4VgrAuCz3Cd
YnTBbNUdHYwucP4bV5ESxdXQAFmu61gXrLij0Hcc64IV8scjGV1w8NWEnn6s
C3zSVXgZXSDf8H0rowsS/8ZV5ExxtSeWzMEIMgdRIJ2DzwaCJS5jXeD0+fhX
DawL/DQOJohhXbD8tazJFawLFMavWsrogrys11cZXQAUV08SXEVFFFeP/T3X
EKJzTdxJJYrRBQv3hz9kdMGFK9eSGV3AmXdnyLzDPIHMu7OUVywmvAJxeAVH
F9y0OOKKdQGLowumDBJekU94BVKmvIKjC8JiZ5zGuoD9ry5wjcyowrqAzdEF
cX/zQHSW8sBBqgvUpLzjsC5gc3RBRwLhIUmEh6AGykM4uqAjdOk4rAvYHF1Q
RvlJIOEn6BPlJxxdcF/hURDWBWyOLuDwRivCGxGHN3J0QezkVxewLmD/qwuS
xu7Rw7qAzdEFrtT3bia+N+qlvjdHF7DeirtiXcDm6AJtyhv7CW9E7pQ3cnSB
6HzrVVgXsDm6YC/VBYkfk9OwLmD/qwuaZCJ0sC5g/6sL9D8+3Yl1AZujC5rO
56YzukBsg3cmC+sC7cEnL57/RxdoPms8gXUBi6MLLq3MCazDuqBjaavTAawL
qtuXjpX4jy7QjNw3gHUBm6MLehrXtJtgXWAR+8H2B9YFMZk9C/v+owtyl/n8
wLqAzdEFulQnfiM6EYDqxLFbWP5aWBc8ks6KS8K64Kn47EnOWBf4cKeb6mFd
IG8RMF8L64JHyfJ6vFgXvNlhM8rogoWteWfNsC4IeeubwuiCb1T3BRPdBxzd
B6vMtzK6wJndrLcc6wLfMRoqRf/RBXYFygJYF7A5uuDK0h5NRhcY75G4F491
wWutlYLJ/9EF/ZZ9AVgXsDm64CrVfdeI7oMGqvseLbu3h9EFTXwnSh5gXfCp
3n0S6z+6YKxxYCXWBSyOLrDJEz7E6IIylaEX07AuiEsQs2R0QQ7V9X5E10MQ
1fWn3xNfRYH4KkiY+ip3FxBdP0h0PZhTXW9OfZU+4qvAReqrKDQ6ubzDusBN
yovnDdYFEipLzjO6wJqP6PRVRKcDjz/R6aukiR7nJnocBqge3zeN+CSuxCcB
jk8yyUn6qyDWBayBtY2MLgh7d7yV0QWOjv3rGV0g23XxGaMLtAdrZsliXRCT
JfXDEt9X4qgraIx1gefMWIOLWBesnTUPGF2wY/6szEdYF0zyVT27GvORCs+J
hxhdYCG6bCmjC5qW7LNZj3XBPeqrbCC+CvhRX2Xl3/4J+FD/xNy4TYDRBaGn
k6s1sC6IqfE+NwHrAifqr84i/irKov4qN/Wv7hH/CoSpf7WT+pbviW8JHtS3
3EX3SceTfVIYpvukrtRHTSU+KnBRH9WG+lpLia8FHF9rC/VLm4lfCr9OE79U
gu7zbif7vLCI7vO6U1+rk/haEEp9LQXT+nuLsS7Yxzq7YQXWBZvW9CQwukDP
7e1yRhfMey80wQ7rAs/85xmMLpCnvuIj4iuCFfUVj1BfS4j4WsDxtXyozzmX
+JxgRH1OX9d9LfFYF+jJFikuwrpgtrO/xQSsC25RP3OO+h8/E4apn8nxJ4eJ
PwnF1J8sT1SIYHTB7XE1U5SxLtjjqtjJ6AKOTy6VqJARpHCUzfHJc6gf3kj8
cDSO+uHf3pb8voj5Xo3Bz2wjrAue3fTWyMd87/28P34p9NTPHTF7FsGq4yF+
6aH37qHGmO/92jvcPwPrgg5n0eAPmO9x/O0ll5SGtnzOZHH87Ym8W9dYY11w
6IHT/dlYF/ScuyfB6AKOj13q/I7xsVkcHzuZ+tJXiS8NHF+a42M78z9lfGwW
x8deSn1pWeJLw3bqS3N87DEwT2I7nyeL42PPp770xNV/fGlIpb50RmLjZXfM
G3dO+npRA/eVUOjI6ueYN/Zv+LNOECvZ9sP/cTDrVhBZ5wW1Y6YMbwz76hgi
gnn+iYnvZjC8keNXnzBpYvxqFsev5vjP92efdhsf/5DF8Z95qM/8hPjMSJv6
zEqviJ8cQvxktJj6yRz/OTlujusD17tsjv/MyZckr+UvnC82J198cSS/n0h+
USTNL0+M+Ri9o82g/8hObUpGKzp4JCe+MrwQrtP89pH8orEuJL8vLs1+LnYA
wc+fydxV0ItWCbmWm+8oAv63ageXYt5eel9uvABe528f4RZmnYVyTRYMb9d7
mm6mjHn7PRmP3Qxvf13GzftEpBtc1GtVhqYVovVLLkTOSCn/X5wrmj4M4ziz
OXEupHlZR/KCZtK88Ms+tFo5uxU2L9dfPC2iEeUqJYv2bKyCqzQvbiQvyJ7m
5fxwUfxv4yyUUFmZOWV7J4LD5/e8KasHjzOXnc4960FrTneIhFx5CcEySw5d
bS0DG2frByFiJTB2tE1j1dlKtP544JcrMl0g2XGg+rpwN2pZJteRsjYZIiVt
vBw31UAt5RsrCd8AHco39lFeIbTsD69AFZRXvKP84SjhD+gF5Q9cHSdbqra4
whU16T5HzNtniYUljP9aBzWbCU8IJDwB3aE84QzlCZqEJ6A7lCcEvVbfb6HX
BHqGL5oMvQvRW4GJjZJpbfCa8ofVhD+gl5Q/XLOd6zR1QyvcfX3AR1H1PZrs
/BnsHrVCCG+iQVFVA9w4G7By/O4mdJjNM1VHthHWUF7xiPAK5EN5xSU61+TI
XEMsOtecKK+wJrwCPae8IvvJMtd2qbtovMiI/vyhZjRuw9JTMrLt8ITyh9+E
PyBE+cNqNF25/3ALGlt8d0HfaDBScnvg/eAtxl1fkZn1OG7q0yenX8Tzwm2h
dQ4/jltstKQj816bFn6/qqz6Hl6ofVjCvNeWwKzT3fjvllwJTpMaaoZLw/Pl
pWX/Pz/sHV/zlec/vnHtmkNjvTE/iUwNkHD7mIpEmyWHPxu1wgnByxIelu+Q
juY5beWcXkgr6DCdMDEfnsWcK5HA/eI1Jae8Enqh7htf4F7cL6uFDM/m61ej
Nfrj1M25umDD7d49944WgZnmJa5S31ZknjFLJdO5CU5Jq8VqdZTCaWOXtcG4
Dj8/b1iI6xBmLzi06iquQzmqpxSJnoJ8qqdutFwyGrMjC624KbIL1zmsvNHZ
yNR5vpZbXNuWLhRwc2i/Bs7DpJ6yw5pqZZDfHdV2TLgX8bVM3Nfv/RwGj6fn
j40oAYHA/FVdd3qhq0zlS6T0Y3XzqLVZvs2FsHMFwRmHvRZq89yi1K+NJzjz
wf4P7kGe0Zks/Tt56jdPEtwzMyA4rx++rNtQK0ndNoz0dSnV+xOJ3od/9f4l
oveBo/e/E/8HZDw+HApNu6OuTfGc+kjQZsf/quSmj7of9ZF2k78L60YCxUwr
wtQP0L97jqwTna41rNS/g9QD6Dp3kPdCDneti1y2+qvfoO/VL6HiweCD1G71
ly+uvERp3zetZvDhbdnnVgY/HfqSLIQwfoKcTgeDn0F/5x010Lyzazw1GNw7
pdi8dBDj3qylrnYM7kXH2Y8wOFb9RPjAVIxjP2Zv12Rw7ObfeUScPHLWI07W
A5z1nKR10k/qBHHqZMeLM2OdMV6Zflc2YPAqc3wdP4NXznTfZDnZNwF1um/y
ie6PPCL7I0ia7o/Y0n0QGbIPgg7QfRDhx6Tv1pK+Q2dp33WPkP2Or2S/A02l
+x1D9mS/o4nsdyB7ut8RiZ4O78N4FbZIqGEbxqukktBx8zBeLab7IJJkHwRx
9kHe0r42IX2NOH1d8LzEk8Gr9e08zgxelVftc9qA8YpF90eA7I8gbro/Ikj9
+QTizyNh6s/fp/sjN8j+CNpF90dsKG7UE9xAZyhu7KX7IPVkHwS1032QmLJD
jxm80jduyOnHeFXvelyZwavCdoLz5wjOwyqK89cpDjsSHIYpFIefUJwcnv4H
J0GE4iQHrwas9b/x/EfPqh6YKMDglcDFyvvOGK8Wx5WJ9WO8Mly5qM0N41XN
ia2GDF5NSBlczODVeTrfR8l8h8V0vk9rr36d+wevlmQxeLVAw7nGC+OVgln8
whKMV3Pj+ZZmYbxKHrmdzOCVE52b48nchLV0bjrSfeEasi8M3+m+8G46l1PI
XAYlOpdPBpTuZvDqN0stlYXzYJDUG8LgleL1+mIGr1TDwt5+wXjlaSetOA7j
lRHlISOEh8BPykPyKQ9xIDwEvCkP4cx9WzL30Us699dTXbCG6AKkQ3VB2+LP
Pz/4YX00Qb9+o2cmWht1y7nErRl+3f48NJrQjkTqBhIXGOTDju+Tx6/2aYSj
VE89IHoKBVE9teXoIxG13yFgs2WNWa5KLzr5+bX0/dximPBjhUjIZifYL/jg
3YhdLzr1yXv2kdQi0KO6bxfRfWgs1X1f1PLer+itR8vU+e1Lj75iyZ7etJvp
97uoU0Ghtx7ezYm4szomiiWR4CLCXNfZ3Xfj4KEW0F3v4HdZOYBl3Gf6jeED
c3LJ/bPUAx1lbZ+wVNLI/dd1yPP11fnWj3beYXGfJ8//GWcUvgavn7vnmSNe
P6ydm6Ppg9evZb1a+wFev9WSkRq8fjC1ltK2w+v/px+hgvZjIPUhFYkPCYrU
h8xAPMLJOM4fjk7z1/HMBPSr9BoT500bia4plB8yGPh1PHEl5b1K1E9+S/xk
EKB+8k5yP7qnlp/zocU7UYren0f3gy6R/SDE2Q/i/N335O8izt/NdfaY8xvn
Vywt54sUzu8mh0ncTH5H6D5aOdlHQ9PoPppAPIkPL4kPWkPjM+fv+CATGp+n
dL/vONnvQ9Pofh8nvxd8x57F+WX/m1/99d/u4vyy/82vwug9f5xf9r/5nSlW
ehHnl/1vfk9LbNmA88vm5HfwCKlPa1Kf4Ejrs5bWpyWpT7hI6zOQ8kMXwg/h
BOWHSfT8yT1y/gS06PmTVtpHyaSPgNNHxfT80jlyfgn06Pklr++jrzq6O0FF
Vavgy4GPSM66oaDvfj0opyziZ19pRKt28062vFIAXOFfCg2826E5eUtwu2Yt
zM1o3XjNKwX1fV2S1hfXBaK/tRXDsK4ZMoo5MgnXhX2pusSCL9Ug/va4nOv6
FNi5R+CWiEwDqtszMaDMpRP2R1sXaSfXo3sfG3XPTIlHXjtqjU8Kd0FS90i2
YE4qkmxo269T3oZOFI3s5X/aDHmRLNPpbzzR/D2HuIV58Xw+5s93bbASrvAE
/HjyoQju2Ne8FHjfiqwtlmUYrWwG9PXSzJL79ejq7YyXijXFEKl6Sq5pYwfU
hMlFvK4tg5n8Qmv2HG+A1EMbVqvyt8NtJ1G++oVNUB40QXpgJsbf2Mac1Iw2
2M3v/eVyeS165TnAHtb4BPZSL/f5bO2CLeVai7esiUexPeLb8sekQphTRPKB
A30w8cmTuyG7suFc17Wt91I7Ye3UryIDY+thSMV+6h3zdpCyu5jTY5IANnb3
Qrcex/W/eqjh0KoPiHfryKvgzjpY8xkNXdzfBalVFQV+vt3w4ZLrw+ndd6Ds
uc2T30+rYXKoCXi9bUTVpyS5vZa9QxkCBgfPow5YZMCTxeQxemOjXj/O483k
5YjJo5LYAwEmj1c397fuw3l05/LiMcR5vN3GY9eN8+g4773HVZzHR4f3pvfi
PP7cYPUsHOexF4XzM3lc5FkWIoXzOM8tUe8qzqPqgg0vmTyGf1uWyeRxzb1z
SVo4j8+WSiaew3mUf1f6g8njy4K4z/w4jyqF0/duxHks+VQew4fzuJj/tMLv
WE9krWmyn8lj03pNqys4j46lQhP8cR65shM/TsR53C08osnkUb0nVKAU5zFm
ZPNTOZzHDC6th0weS1KXr4vGefTTEhuzC+fRbDRlcBXOY5rYi09MHse+XuPQ
h/N4fdPROWk4j7+qD7gzefy6zS70K85jzyG/CiaPnVJnSvbhPJ70T/bOw3lM
SzdxZ/LIlqy/+wzn8XrxXBsmjzK/jR8wedR5x2VxG+dxcF6EXx/O4/xBwRMG
OI8OTX3LrHEeI5Z/uRKC86hmHtfB5NE6YODzttgauDjv/LZZo+lw5tD7kfvR
XZAwcJ4tu7IdxVW9s3GbXo5eNGfk+cxsgO30+WXk+UiYPn9RyKZrZr/a4Dn3
iPiWJY0oL/rV1ucfS2CTm8iLt6ebYNVq70fVtxuQrnHlzjxjjMN0PU/IehBn
PQ6Ol/zsDfLQkjMfeHnV2hC/191IvdvNkD+fxOECiQPKoHG49fLL9yHNNBir
8anhpnczqh44Zbmtqg2mzyPxuUbig+bQ+GiMiDSPlS9F3+cF1D5Kr0XFRySR
YGoH8GuOMTqwIhKNpKaL6bp0oRk7naJvyNaDlumNM3obwiBquWHKmoM9qGD7
nsvrvpbDflWlUj63OGT80zYsQrUHLZYavF9jVAEflqabXlwciMY6bShdrdaF
uC7m8SSievi19t2c9QVpsGzpwOS9EZ3oK0/R3co39eB2/IS7MHwA+TMvR6If
t6In8+33nlRthdG9C9/2jKuCYCep983La9Asuay12zCfVLR7ndemVAsXhOdt
W8SqR+ePHSp4JdQG9yKMr6scK0N8Zce/635qRrXsJza9W1tgPa3/e6T+YSmt
/x3eHdt5cRxcp+1U8UuvhSjzE3lMHD7RvlhB+gLKaV+8jLk0mVsrDTR9lw7g
OIPnm+RsQxzn2rMOH3bjuE14XBON4wZTRz9XuuO43aF9ZEX6CDppH71RUt2v
heM5OdtrztqDPeA3OWBIC8dzts7g0BocH9+rt/JxfGCCU2l+BY6PB+27n1l/
+g720r7Tf17g2ILj8FXT87wsqx7cH+QkM3EQGL95ySQcz1TzzFMxj1thX5eR
MhNPI60vvG1TGlG9Fdc52ehqCDosq5C9uBXeppg9XOdZg/j1oxPLpdqgJxYO
WtnWQ/uuI3yPkzqQ3uq42fW/suDcCdbkFa8a4AbFpUsEl+AxxaVHgRL9cbjO
pbR8uqpuN8DGi2LPcnGd5+p0jnspVAkmDxex8o51gURB/p2VosUgovsrdXJb
A1opwpP0zagdbj355cIWLYE6LoMXF3D9371bl8Cj1gYfT0w8xtT/or/xDTj4
9vnsM3Od3AbEJ+COWr43wuxy+2slTxtBJ/P5VMN5HWjz5GBXTedq2KAQkKvv
UAWfiqZZbMf9PqTju1V0NB3Nemjxhul3F7MpuZdMGsFq5eWzqQtfIw1e1UMH
5ndCu2uN7g+eciSx5teG+UtLQalZRaT2chdMU2cn1qh3IRkHHX0d8/dg89S+
btrGenClzzElzwF1+pwc+ncHyN8Fzt8tmDNr52KMM3dclx90wTiz8OrFIAZn
ftJ5JEnmEdpP59FktQ+rd2OcURUR1d6MceZYfnLXM4wzvjT+80n8kQ6NfzWd
X9xkfiHO/Gqhcb5D4oySaZxV6Nx8S+Ym4szNuL/rH92i9S9M5+lZMk/RGjpP
19P+8iL9haJpf0XQfhEk/YIEab940L6YSvoCedO+MPwwb9kkjDObTu96w+DM
/ebSjmqMM9sdo5d6Y5yZ1jDmN4Mz365ZPkvAOMNN+yiA9BEaR/uI5+++QJy+
SHtQm9OFcSbuDFdBC8aZGd/W2TM4o0n7a4j0F3Kj/bVRcvPClRhnvi2zC9HD
OKPK7XuzB+PMccqXHAhfAg/Klywp3tYSvIUiircTegiPEiU8Cs5SHiVA8ZyP
4Dm0UDw/RvF5kOAzzKX4nBxFeNccwrtgGeVdvhS3wwluQz3FbUVNgsPSBIfh
J8XhF5SnXSc8DWwpT9OneHuU4C1coHjbTnF7EcFteEFx+5Lii9utGGfm5qRv
XYRxpmIdVz+DMztWJIVoY5zJjLr9lsEZ+/1JNQzOuHaa+PlinDGYHK/K4IxY
3r6nDM68pDxWjvBYGKU8diWdp9pknsJ2Ok89jZTUgjHOVOQW+zE4E2J/v4LB
mV9FY0snYZzx3uls+x3jzBpbHlcGZ+bSObuczFmYQOesDeXDJoQPQzXlw3Vr
J+ltwDgzqVfFuRXjzNCASzKDM8VLCkMNMM7U2z3U1sI4Y7f91ZWtGGeMKa+4
R3gFcqC8IqphfuQQxhOd8ZZ9UhhPsp+8m8XgCXI84M7giZ38He9NGE92qSv2
MHiypOChhdSMBjh2XXXuT88sNPfMT8sdizqhbU2indfsbtRhLfTLas8H+Dwi
NnGMUQ2g2gZ3gaoYxMNa3Hs1rRmxPAVnta1ohx8dR1/p+hWAr/r0646FjWjs
voEbFjgeKyh/6yT8DX2k/G16/8/MQo9ypMwTaf8qqhbt5LYsery6A869XLs5
H1+3DJ+eER1VC2Pu9Vz2xdfjKd9LJnwP6VK+t2Om6t4n3PXw/U6ylMCRKtRh
tVkrcWo7JFIeuIrwQHSZ8kDWunjVAHx/pYWG1JQjVcDfsMcwAd/vlNagYRFc
A9tlPrrFxhQi9SDDCTMw7/NbVDCFuT4colMbH1MI8RqTjETwde4awieVjP7w
SdRO+WS4xuQxrZCNZE1mvgqqbINd1bc6b85tht35i1M3Z5SAyvXIfhOzVhDX
XJ27XLIZxh1Uy5qB4+k/Z1MFjifkSqMxTDzzt7XH/+7sQP45xhEPJlWD8oJ6
wey+cnAKOLlzi08l+pmzpEcwrwEexDhu+snXBn6D/FuZPIYkH9Ae9swCz40W
nkweF1JdEEt0AXB0wWN6/wtyP+Lcf6hFKG8gsBvtf/b2i+/3IGSRKbXgkHH1
/67vINdhL73O0SPZRI9AOtUjtjERrkz9nLNS9LbE9dPFlV3BhetH+O/3RZz3
nV56rXsDrp/sO+ozL+L6WVAV/5Cpn3dUx70gOg6FUx13mNbJTVInaMiL1Ik8
rauv3H/qCmxoXeVQ3SdHdB+Kp7pvJa2HMZZ/6gH9rif14EH14HeiB9Fyqget
aL3FknqDAVpvnDqZ/vJPnaBYWieXaV1Jk7oCTVpX+6iuLCG6Ep2kuvLaufUX
u3D9TNs5Y1Ugrp8xxzukPXH95LvU+mzF9XMr45zxDlw/KmsuFa7A9cNL+5GP
9COspv3opfVuJlM/nbLFTY9w/azvj1jC1I+3q2ifHq6fosrrXpNw/Vzd3eDI
1M9SigMuBAdAguLAHeoP6BB/ADj+wLhxtblPH3ahJK2aybJKT1i3t0kfq5Sr
Bz26/vlk/WjgGFl/JF2/P1k/WkLX7077RZH0C9pG+2UT7Ze1pF+QCO2XeOUU
b4b/lG9WjP2E+U9Y8l1nhv88y1TO+zC9Gx49DnSQjyhE2QY7aioMy0HoHp+K
+2Az7HqvqOX2ug4FhZ81qVnTCF/HWWmw17XDxpYjFl8lP7KtXh3SVq5oBvn8
M+/OvkLorv3i5dkLWpB7l7s01+s2yPzmpn1cqQ3tErKJer+7Gq349VhyVVU9
hOiKKCeO7UR+aVuth2+9Z6dC470C30b4SPFWkeAtMqV4Wz2d+0uKbD0yDN17
9epJhDQqivR8jLrANOzAhcjEerDih6t7Dscg6cYZsudluuDgaTft2VH1UBqd
vn3Bm3vs/A0u3/31uiAmvjT7kXwH5A5NvnwxOBdpDM1UuCvXCPbmTdwyDz/C
/dkR0578qEA/bx2zqivuhj27xUdGXFPhCs/Pm8KT2Ow310y15dz7YNZJE9EG
rTa03c1h9WPFAnTZVPS0hXIzhIinTBid1YOkZdYp3HD4gMZfk1KZOqcCLvdn
pDI48DwzeukzjANb9j9UYnDANGvmKgYH5Ht7Qx5iHBCuFTJkcCAkYqGUVnUD
NI6fNn1XcyEKFs2Z65vfDiFJwjwC/HXw49Kra20L2tHo7nZVi03VEH5+yfuc
9iiYYldemvWzC5nVRo3dFV4L247fNdp4vQIpLY7QuLW3A5nvCuHpPFkDz44t
8bE4V4buj84G7uBGFPxgo8izFW1QXbSC28wwB9V2aNuJDzeiDskAllRMOwxH
ibK/FfrB/YG199dG9yD/SU6KP9hl0KKxWVX1WQwEB1Tnf9VoQc91vzyZkdUG
5oNBqfZb46GuVil/mlc3UoXhpm8i1TAUaz0lWCcbJDZM4xNz7ECeunWK+VyN
kMm75WyXSS1YrpKfobq7AbUK204LXNYKFZcEV4hjPImcO181NK8GjbNs9dhR
2QwDKcbNpZcaoXFH+KBH/if0ZcWSMnW9Dngs+Xh49ocCKLx/05h1ug39ills
saK2CWSd2DfvGhSBevilKQuiypCkxuPIV2Ld4GGjsz7sZDLSHpG/cluzHUXJ
ansF72gGg+ENRc91ktCJZwcmyLaWo/iTFyWWr+6BWZuHXMxx3DIFx3LzBjeC
2BHPY09x3KKUk97swHGT8BUMmTvcCEv5lKbPw3FbpqltFzKUgLq2fg/pPdEJ
8x/MG+R52QDevonOyjhu5gcONHzXaIFDhbW9wjhu81d+ze/HcX6++FArjjM8
7fGKGsJxzipIdz+K43llauEmYa9u8Bfh2jSA4xl2ofRzO47bQtNbRat2N4Bd
uf69FzhuWyKsO5j4xNStV/DK/wR1orG2THwkxfaaMfE0ezvJJSyvBqxTrXqN
cTxvLz2qxsRnmruprmxUGdy+NSYwDMdnvf62ESaeSueWCMHpNngsuM1lOY7n
14sC617g+HQrDdvLtZaD1ozRATkcn9qhl+Ne4XhOe/Rt1R3Ndhh6KhMehOM5
PSNkscJlPI92syf8ulIK7kXVxr6j7fCsT02w+msZHPRwnf1JoxMqm2dOYcdW
gVmxi+TJqEZ0492QX119CywxeHj/0s+q/52zlSXnbJEjPWfL8cPnED8ccfzw
iocbltRBGbxWY+9NvdMFB06WNAe/KoUp74LPJmPc26EuMLQ4ohCcEnPWVGLc
E6bXN5Pr6DK97jBf8/vyGy+R/UqthLNhPTDZcFXojfgyMLZUmGqzvQp5WpQL
ST7rBDf3q9rT75fCUGTQswsYD+ueGkt8WtACJfwi+dwYD8dFkevl5DqqotdP
vUmZ3T22G931yrX5Mb8QYlPKBHJ+lMPHZCP5MXI9yPHi3sDPnh8hdF/P3P5d
5ZBCrx8n19FLev1bym/l9VffweiHKqsv/YWwViFY6c2+XlDNr1mZivFz4qcy
i/MnEYxNMtzA4KcavT6U8ec64qPXg37vOuf2Mx4GLk6YsWSgHS52HRS7mtIE
WWc9V/pi/Ew5nP7dPjgXLjTtsWHwM4dejyLXEef6Yd7gmfbNDaid/+BhtW3N
ULio/9h3gQYI9VlRnpHQiSKvGPDMuVkOvc8bH12XqwC/LbPuM7g6s91q+gPF
AjDSmZ3G4GoAvS5EriPO9WqhMwE38Jwq5A/muorn1BIt5eO1eE7xZHi5nsBz
5/tl7uh3eO4UWVzqYObOSnauPTMvFF7N3bITz4vsfcoazLzQ95zWxOB/m1+M
wyOM/8WjF/zqMf6/sGxTYvD84qV1Uc4YzwVOF/3Bc3aHDA+Dz79LFV6ZYnz+
uNBQj8FnxSyxuRMxPutJpggz+JyTVniZwWfez+EmuRifV62PCWTwuevcoUgG
n3keNp3Txfj801y6/CbG50Omxy0YfB5LcaaE4AwSpThzj+KMAsEZJEFxZjLF
jSCCG+gRxY1rFGdOEJxBJhRngiieXCV4gu5RPAldXn3wGcbnkRXHtMUxPief
WdCci/HZl+KMAsEZdIjizFyKJ5YET5AlxRMO/tQQ/EHVFH/WUTxZSfAEPaB4
covijyLBH+RK8aeB4okIwRM0QPFkkOKPkPIf/EFqFH8+0rl2lcw1eE3n2rhi
MtcSyFwDrnlkrg2FL3B+jfH5+oeZ3j0Yn7v6da35MD5zschcu07mGrync21B
NJmD98gchAg6B1/TeVdJ5h3o0HnXQueaAZlr0E3nGmd++ZH5BYN0fpXRefeC
zDuYROfdEjq/uMn8giV0fnHmXSaZd8AfS+adHp1fKmR+QQqdX9fpvGOReQcJ
dN75H56ZvwLj89vb0b3DGJ+3eXwTfIzxeXn47U1VGJ+PWSZpMPjcn6qixOCz
dm/3vRMYn00PBn5l8PnSxHZeJ4zPfPT7aEvyfTSKpN9HD9H9aGmyH41M6H60
Ok9dMrNfg+TMAmZ134Eage8VzH5NLOWrQlv+8FUUTvlqOJ/p0RqM5288Z40w
eH7dxCwuCOP5h8IRXTmMz8ZLXCacw/hc89xH1h3j85sTXiLWGJ8b2juyGHzO
jHNRFcb4/DuP8NVEwldhP+WrCwSnntTF+Lkr5sqzrxg/F/ze8S0W42c55Z8f
CP8EDv88lW106tb1LjBpczltMjMU3k53kTdWq4eOpWVSrhg/ZxVI5TP4uUc4
RfUKxs9wyj+Vhv/wT1Cn/JOnb7/xaYyTNq90jqhjnJwD4uMZnFz1/KsNg5Nn
+Hiq5mKczPoi8pzByWmUf94k/BMcKf/cSfmkG+GTiMMnReh5V01y3hV95px3
pecoFMk5CrSMnqNQ2VjySNuiF8nNq9nq6xKHHhRzz/kiWgQO9PxDEzn/gDbR
8w9pixVPs/zeIN7Q+/NTdnUjkyPrXl+YUQP+9FzxanKuGE2h54orqT9TSvwZ
ZEn9Gcu/v/cBzvc+UfQcTgg5hwOJ9BzOp799QuD4hM/pd2Ql5DsyuE6/I5P9
+7skEKffJb2h56bOk3NTwDk3xTkHVUvOQQHnHNQP+l1hGfmuEM2l3xWupefo
gJyjQ5xzdOWGeWFMPOPqvcQe4HhWr24d6Mfx/Of8G+Kcfxta1VEPOJ5CGVsV
mXg27jtixsTzOf1+05V8v4ky6febG//21RHHV3env6vQR35XAfzp7yq8oucw
gZzDhBh6DnPmPrK/85Ds74Ao3d95SH+H5DD5HRKoor9DMuRGfv/Bkfz+A0TT
33/ojybneM3JOV7YT8/x/lxEzseakfOxkEXPx5bpk+8uvQ0PJuw8G8RWpufl
wjdqfP2s1YOCBHj0djz+hE7D/MyJ50qh9WSdzHOxEiSdsqBA9WwlbArkFbuG
5/iug/7PMxTeo6gWgRR2UTEIrnce2POrB+zp+aIqcr4ICdLzRVr0vNBkcl4I
cc4LTSwm/qQb8ScRUH+yZIOQQ31nK6qQOnh7m3IjyrV9vftGZQV8mb7nK65P
FBE8TZ6JZxqvxT6mPtN6WItSc5uQxfa23VvXpcJh70hrTc92EKbfX6iR7y/Q
U/r9RT39bsKafDeBquh3E1ppCfv03rUgkboE1TkT61Hx8JRV+xY2wE3q024j
Pi0Spj7tt/2aZudlW9GqJvXuTIsMNDDiuNV+bSsETUm9zqxzySXHpcx5tvU1
3K7MOofU3+Yat1UhnY8v88YoFKDKrZGC3Oe7QJv6/JuJzw8PqM8/h7fIf7ll
O9J+9/DEz+kp6MMDPikP0WaIpOfK1Mi5Mmii58qqyn7nP8X5emAzJxHnC5nu
/GTB5CtwmunwlY3Z0NX+xt/pWSGqUnReVJfRA9e2GYbuVO0E/RlPc6y+l0Fy
/y59/ZQqGPx7nx04++xP6Pd9l8n3feBPv+9b1gKVOQt64Dxbhss0rBC89We2
KeM65Hy//JR8v4w43y+n0fMD0eT8ACql5we+jTRt7Md1uCP/WPpWXId2LgPV
TB1W0Pd6SN4LOO91cM2d8GRch3PkRpqYOvx94eo8c1yHDn+fy0Wcc7m76Tnb
3eScLTpJz9nOovtxKmQ/DnH245xFK/gbcB2mWa34bIjrUHq/gRJThy9ofpeR
/AInv1xqyc9TcB3C4AQVQ1yHHclDcUwd/vP7AIjz+wDr6Hf9u8l3/SiGftfP
31pZw9Th5Sx+WaYOK1zLw/biOuTsS24g+5KIsy85ZXJPDVOHJ05ME8nGdXjJ
4UfiaVyHg7RfnpJ+Qcm0X8Idh5tMcB2e9ugQYuqwplju+Rhch30ryb72drKv
DSp0X/smd/g2pg7NK81af+A6DJQVdGHqUJ2ex24v+nMeG1bR89ijFDcWEtxA
OhQ3rt8vQI64DidOmrHhMq7DJlmf3UwdLqh7Noupw2mTvMEa16FWcLjCVlyH
X0bJuZ1Rcm4HztNzO1/o7898Jr8/Ayr092fG1i47w9Rhga7mdjNch9njdL4x
ddhC/y4P+btQT/+u3sRiaa6uRjgRUj6Q7xILfD+6TswM7YBAH6VktcuuaFRB
/MfmzYnAd6hGXzKnDyrpdzc25LsbtIt+d+Pl8iStWKwHfIysLtmwstDnr4Ym
zPdHE+l6osh6UCZdj++5CRJ9nR1wsTtU2EKuHoW3/nyYNKYIzOn3aK7kezQk
Sr9Hc2sXY/wxpLrab49heg5bvGnnH39MeiCNZ+GCUkjWkFgk8b0JRe90fy1l
2wpnz7vOeDWnE7kXC0z9qZmPZo9TtrK7Xw82h//4deh71CRRbt8AtoAe8es6
7liJ2Au3o3O8CWFKzxB6K7/czyy6+X+860frH96FOLyLa93uQJ8j7SCxSvpX
v044Ovzbuoj/bjMkqC14lNnUDU7JJi4NY7NRXMS8gz0RZZD5NvtO571OKBH1
uSrUVY6uO+b+VjqJ9R393q2YfO+GXOj3boKsP/4nMn327deslCg2q5L4n6lK
xrnp+pVo1Y8Wn9NxZSgq0JTXMLATfK/lmUkkNyKN33ePG9U/Yq39uaqnrbsD
Inh6nG/zdqKt8vvUm85Gwfr641dOnm8EhdZg5S+KWfC7atA8qysR+gtez5Cc
3Ae3aV84kb6AJtoX1S/UntuyCtHhY3OuevvEwyed+hM6Tr0w33WZuOOhVoh6
5767e2oBMmbJiRktbQF1yudtCZ9HvZTPZ3gueB/xMwKs/h9dXx5WU/SFnUSl
MpWxEiIyVxKqu1LIUAgZi8hQGVIkKlIJITKUoRARISUaqV2pkDTP8zwPFCKq
bx973d/3y/f9/ON59nOf3TnrvO9a717rPfd+DmvwftBMOrbpjzZYXgx5Kz1u
vpycSR4u3bUlQqmJ5J7ZZGBnWQz6qP8Nmf4ndqj/H3e1Dgqi/EoNDXjK+Wy/
KC776Ez5Rc+a309crCThDp8915TkgcW2VUttZ9eBQ+zQnRb7akizM3klde4c
71z0b2kuD/ilDz4V/qqKvOyWiL4+MBEcv/y23xNQD0fnxt/1csyCsW5ao9JW
NpJ37fC9JqMUFOTnitT4lJPnJs/Nuruzoc64+tLBRQ1gXf3nzvLh2eTGtCuP
twVG8NYEpBly/RCLQJtPG5xCiPJG941GTdWg99R86bux9TDiu4PlFrqe4BXD
29xUTQaM0G1KpOu3jcL/KDi8hUmutWHXB8TwPpyUX8Lx7lJr4zuexWeIejHX
/6hENWhfXdamlF0Hr8vPvtOm6wel4o8dlqgm17Xz9ebS9RkWf5QFpsfCn9dJ
RlrSTfBH0UN3iGs5qD81l185PBsOKwnp6Y94xpt56dQI7jplti9szJwWBa1i
j7piFQqhuajbsGhAC4zKKO/IoutCN84bv1EoJJN3dHkW0/WxvgaDLxqXwNlz
nTG5VVWwLHjc4jUG1bDmT8RDOYe3ZN7z+4e+3XvO+7L/8Hbu+kPvw632bdnE
asdC+fVfsuB+nOf22/7N4DJi1EFuffNht6urv2QRrWFeyt50XRfn7O1szg6a
OGdvs24aaUFx+HSt6/MbNyKJ0db2Tg6HVn3rIOHXQVuRwxe6KM4VLF9+T256
S2xmODwcT3E+FudZn9g8C+RxnnUmfem8fjQfvmjb+jrtXCiZGzgkeDTNh21t
JGn69Saw9d1VYFkQCBurT502kCsHuamxUzn829w5d47iH7QWHRfm8D9+oudo
GFgFGt5yozSEs2HFwKE+b1/VQTr6PbyY3wP4fo+rERlX79yqJn5r4gbnyeTB
a6FNl1O9auB7X30OFajPe2/16eeAOfZzXPvWa+DX6yGa0YI5ND8nPO7XuYfm
5w5/o/pZ3PeCYl+rjPW1YBr2taTuBq581lwNjTBvZNy3GpDKOvQic282aAmZ
uKWn1oNcles9g7Ry+BYrPl/xcC4I3D9q+ku3DOZ1z/F/L1JPdemX+Na9xTAb
dZEt00XkBuqieSt2ZXH5P3WGcesOmv81IpY94fJ/73vWTxN0+dtPg0zspxla
Wl7Wan5FbPety8kMaAJLY6PXOz+UgYfQ/emnJSpJtv7pz6mXa+FBT2TTwFNF
MKPrRPjxfjXkRZnCjE1Pa6BbdKvpiZVUV6fMS2suqSeTlrlk3jxcDgcEk75e
1MiDDtRde5nuAkvUXc9F8j9VP6snKX7HnfYtqYA9O/3Gv32QA343Xp2Y1tZC
yp8P393RHqSxZlj/o8vv5ULbQ43VXB2ZPXbTgZl+BFINTl7i6sgI9AvJML8Q
MUO/0Ff8vAz7PPmMnzeslM/m6ojBPVOxUuEU6PLQNuLqyCrsH35j/UPIwP7h
tR8XJy63qIZtkyTUx6ZWgo5UT6FhQRmIthybKjG0DnZZKixVnl4MndNvfL0s
XwHHPcuCjgjGgvyIFWtGfauGuP1lT+YU1v3n7y5jf5fw/271HOjl6te2hKyX
g2n9evr2Wf95tH75Yd/SjfUtQRz7lvuL4t1/p1aT9jDl1lrxMmi78yVePrQS
bEbcEIif3kxacgfdNRTLgHTvuh+j6Of582gHNo8m/Hn0XPTHnmH+WHIe/bF8
PloxPpINyEdBF/s/2yfVg86lNEexdU+g337HHaXt1RCK+r+B6X/g63835Psz
xndQRr6PQPzXMfwTPv5LsM//gvX5yT7s8+sgL2QYL8gP5MUA5IUK4wVJRl4c
wu/jmsO+j4vwv4/rZN/+P5HE/v9W7P9fYv1/cgH7/0bICxvGC2KLvLiGvEhn
vCCPkBeKWaoOnC4S+x7Q9ZPqIuekpuWcLmpCn9tY5nMjKuhza8Q+/2/W5yf8
Pr8n4s2I4Y0sQbw9x35+O+vnEyfs5w9CHBozHJKfiEMHxKEcwyFJRBz+8/1g
hP/9YAewz1/D+vwk658+fyDr8xN+n/8A4rCZ4ZB8RRweRRw2MBySDMShU996
Afx60YHn1hXs3Ar8c2td33oE/Hr0T10gi7AuPOw7hyL8OZT373z5YKqL7iw3
/quLRJq/jeJ0kfbnD3tDqC5a0I8HnC5q6fk2l9NF2/rOrQh/bpWsNvR1INVF
s7f5eXK66GKR+DDu/aMHE+Y1c7poVPE0SU4XhY49Z/nfushi2b5Qqoti+Lpo
RaPwgAiqi95es1G7THWRYqCkMaeLkl9Uid6gumhDu9oCThfJvr6oyemiRqdh
CrVUF2lt8HvVRXWR84iSnf+ti1bbQQDVRTF8XaSO+uc+0z8wEfXPWtRLukwv
kYWol/i6aLpwewTVRTF8XVSO+keP6R8IQv1zBPVSGtNLRBn1kpTmAIn+VBft
mbjNFKgu6pyq8Hrof+miizbF+lQXxfB10UTUP++9/uofUEb9MxL1kqT4X71E
qlEvbb26reQC1UWNM4VEOF3kOqJexOC/dNGYzOvWVBfF8HURX/9MZfoHVqD+
CUO9dInpJXIb9dJl9Dn35P71OUMd+pyH+zN9bsT0OYlHfR6Gfapg1qcig7BP
9bqG6f+BxX/1P+lE/T+xkfnErjOfGPB9YvPxnHiWnROJJJ4TdWb+PM/l4SxL
y1hrqouy3pjWcHmYfy4IYucC2ITnguYJgYs5XbRvJelWp7poyBiRk5wueo1+
+zTmt4fH6Lf3f3m1zIfqojv7133Jp7ro6ooTkZwuCsI+cH/WB6Z5kPWBtdCH
oMF8CLAVfQjJ2E+rZv00yMB+mqTj33MTTLkhERva7hGzSVD977nJasGYp74t
DaC4VfNKpuRloqw35pszqQRv9LEUMB8LfEQfS/d15mMJZj4WuIk+lu/vdyx7
SuvIlQnDp8dTHfUgx2IWV0e0JVUuptF6kThu0OJ1VEepmz54NpXWi6/DnCt+
0HpRI+DW/yPVUWavLtY103oRif6WQOZvganob9mgN3U5j+b/tptVwVlUFxlO
jk3dTvN/xIIhpc40/69aMG91OtVF4So1uwfQ/M/31eyUruR8NTy+r2YgnqNb
2DkaPPEcvUUv6OUxqqPmrlFetpnqqCTBffUOVEdJ3zxxvEm4mXg7x2b1yGeC
zaGAoJSufBCMk+itonrphYF90H6ql5bO2yvI6SW+D6fj4WvOh8Pj+3Bq8Nzd
xM7dEIHn7i3ot3nK/DYwGf02/HP3eXbuhgN47o7Ac3cgO3dDJJ67LdBvU838
NtCMfhuJOUMOLqP1y3GP7SJpqpfWDu7H4+qXfYzQKXFapx4fWaOsSvWST0eh
L1enPsupvD9M69QZ1+9Jo6le8rRyNJ9N69QT9OHsYj4c4Ptw6gyOp3XRuuPd
o9LdQPWP6LWXBlzdyTQ/FxRH647k46+vNlL90x2s9ZOrO3z/z8/9Ly5LDY7h
8f0/YXjed2bnfXiM5/1a9H92Mf8n6UD/pxq+F7aMvRdGugPZe2EjS5qHaLi6
kSC3TRPXrnpLPsmMkePyD98v9Jv5hYgB+oUCsW9wlfUNCL9v0O8Dw/Nphmfy
GPH8DudlwWxeRq7jvGwV4vwlwznRRpwPH85wns1wThwR55U4X1vP5mvkC87X
UnC+VsDmayQH52vWiP8qhn9yDPH/AfGvzvBPkhH/XgKaOtCWAIW5LgOm6reQ
GRXhWkcc88D93a9EE/tPUD5gg8veIa1kXeiSqm7pDCjaWz9jWdxNEvrpl5x8
TisZON8pX3FIBiSgj3c+8/ESvo/3mzib661icz2iiHO9nUf/4h/mTZ9j1ekV
HLPRiOF/BOLwMMMh2YI47MK53nA21yMWONdzRnw6M3wSX8RnAeLzMMMneYj4
FMd5nzGb9xF5nPdp4bxvF5v3kRSc931F3B5huCWDEbd5iNuf/n9xS/i4VZkq
McN4VgbpFGor1BSvJ1XfT6c1LquCn+5ks0tbIvE80vOk3aOJBKU5z7t7sxQa
MP/vZ/mfDMP8vxj1xk+mN8g01BvqAwd0Kmm6gpDuWqEfN1rIbuv0dtGN+fBm
qlie1e5b5Haq3qj955tI6JqWsgNLy+G7BqvvVqy+k3qs79uwLnewukwcsS6b
ZpXYPJlQAhPEgkn4oHLST8VpjPrFOuj8eGnKhIQQUFUUipEQaiDFd+eeHZNR
BVFWO+u6BMPglZD7RddBNcTtzNnEqI46uHtxkKn74RziXrlA3qClnOgLPDUp
aq+HwkX+hdr0+s8GO6+n1w8SbfLmIvT6dcfY2Y2n+weu22szWKgByucufjCa
7j/Q+UXpCoq3u2nXhlC8waE3k1dOo3gTHOrgsZPiU2J3whaKT8iJ1V7WQ/Hp
5jG4S4vieVtHz+Mp+i1QZGL90obime8bEcj76xsBvm9EBX0j+sw3AnzfiGBf
3wg0oG9kfKnOrdP0OfqUJh6gzxH+tDzN5J5jesRytW30uWf4Txanzx1Cdxd5
NtHn/m2Ub6lgYwsMn5hye4XPe7gqlPBCcn8WfMd1IbZOPHC9Yg2rR8v0Jpsv
25+kIV3L6tFt+d3G02g9MnA8LSBN69GCTNKkQOvRfVxfwdYJD9cLXVl9ibp5
c7uC+TuNFbsYv+ahD4fHfDjA9+EMkUpz5Pq6wgbOh9aOeQY5/R2ncX3dB9uk
g7j60s/VeHYjrS8ld5yzufoyFD//Y83fzxP+5+Obgt14P5vh5rJU1fzWOGh0
ixzRGFAACbh+ka2TBlzvcGV53itqcrufT5yGXjTL83NPdVR8oHle5pboSiua
57V+QCuX59VwfShbJ9q4fgGfuzF77qQEn7twX5yQXMTJ0L64InxcZeJzTGfP
kYTjc5yIz92bPXfCf+5yfftahN/X8sU+ajbroxJ+H3WqNsO/G8M/EUb835t8
aOheyt/hX8R/cvx9XJK6dz/l7xjsW/YL/du3JB3Yt5TGfuN51m8kS7Df+DFp
9B6Ov7ofPUdHUv4Oy9qnspDyVwf5Fcz4RYqQX+nTVlT+ovw94PCx31nKXw/x
vU6RlL+38xyTOf4G7TJyWUv5axLhvLWQ8tdpAMs//Vj+ARvMPz2YH2ax/ADV
mB+eYr0IY/UCetRYvTiA9aWK1RfQx/rijPWojNUjkMF69BR9uY3Mlwv+6Mv1
RF+uoNNfXy50oS/3AfpyJZkvF9aiL7cc8/BNlofhAebhKZi3BQb8zdtQhHn7
fe7whjcubqBwTv3SmlVv4UXmbzVOJ/B18v59TwjVyTy+ThYtl50y8H0DiCm9
M/VWzCc+T3Zor19YAnKvrLfLny4nub2wQ3RoJandd0d79Z3q//jSDS4e5Xzp
MXxf+jD8u+/O/v27hP931zy9pPGotxK6ktS7JudkE+FI+3nn6PO9++zJwzVb
mki4bHxp3vIPRGxWqO+VxlLYeVls+cuIZmKzcPP+ioVuvN+3f50YOr8YTIqZ
/tFj+gf4+odstEw89icNbE+0i7YdLiC3xmXvltdqBrdrRQruvCy4scpr5tlH
jeSJyKl9+XElkKod/2f5g0qSYbl7358BtWTjsfBxn18WwTP0d11h/i5SjP6u
4PjVKx99ewKaC3VnNYc1kVcXmzZZ5ZVBzItZP31eVMJpw1sXFk3KI6fco3La
tOtgjKC/ddK0THgd9evhFPsqcu3M7mbyug5sIwdKvhWJJROehohvWVpNXqiI
nV12sB5c8X2r6ex9K5KB71v5oc8qlfmsiB76rM5rLRn1gF7P2un2wi1hTXBD
NP7gQXo9SejH+878eJCMfryjG9rF79DrXHLXIl5nUh6MbZScz12nQrr6fO46
g2aNGqloXwUgoP0hhl7nvhy769x1djWdcdq6tBp+xqzT06XX+Wy75Ljo8YWw
eILVKe7/P3//b4RbffsewO97JFs762wc9BlEu4cY6+U1wc1Ni7JH9S+GRX37
IcDvhzz1DdhoeKCY7DEKSx5CeTvbwnUmT6cYvnV8vHeyrhx6Uw329H6th7pT
cY6lbjmwb5mI39SDLdByVXd2cmO4xvNov7dZ4wtg9qZTi8cap5N66YYU7ry9
K3V3qNhGeo5geZt8W6KWM/NwhoYB5u2j6Kd1Y35a8hr9tFXzIubV0Lz84rRk
yS35cI2q7Bbb5tACkPA1XRF6u4Uc2vtT2HvWEw399eq3fq/Mh0gbNpd88DS0
VMvWT2PPSjaXlDmlO3+kNtWtdTv1V5+rBSs12T8wqxJKWb2Dqc0PF22yeqWh
g/VujI7szprLdeTmxuDUSwPLwWvdGaUf40ogndVZ0rZ+zg69nlCNWVhn307P
niZM+TtQNrvVk/J37ABBJUPK3497G7InUf7eqkuaNpDyd2nA4Po1lL8jDks+
f0F5apA2fMtyytMxt1au5XiUuPJEOsfTK2s3TZpAeVo7sCGd46neuStfOJ4u
Vbj3JoPytHHjow8cT7MO75Y+Snl3f7D/9VbKu0H7XII53g0/sOQbx7sBV3ZW
naG827Tx0BeOd7JRwndXUN7tPLKl+Dfl3bofL1Q43vVqM9/7V+Z7p9fDfO9H
EOebGM6JC+Kcj2dDhmcy4h88RzI8EzXEsyXieUDzXzyTL4jnjfg+dR17n5o8
xPepR6H/PIT5z8kZ9J9nYB5QYXkAsjAPKIax9xSGsvcU4C6+p/AW84MFyw9w
FvODNOaHhyw/gC/mByvMD5IsP8BbzA+5l3/sjqF84y0p4XG8i1nJ/d8I73AO
u4fNYYE/hy19mbBhA+XdqUE7zDneSac8Kud49wnns4/ZfBbycD7rUCSht57y
Lqv3gNBQyrvBRQ0HOd4FX/qbh0HdXZJ3Kfwwb44vy8NbbjJfwfa5f30FpD/6
CrJVHa6foDwdptBvuQDdxyox7nkJ5alR/b3K0ZSP5xI1lnB9Mb3ZgdsGUT7y
/QBr+q8xWff+M4/vB+DP98cXWHHzfR5/vj9U4m/dgbsTwsWtrl3kXVrH6s7E
JtNaKcqvjbuGqKyh/BrVLbON4xf/vKarco07r/H457UXMSfjqim/ljrU5l+m
/Lrpa9T2nfKLP6/XDNjdPTYhhMef1/Pn8tp7Fx42LPeO4c/ld2NfZSrrq5BP
2Fd5ZhPXP9ylhbROkBQrLksmdgurxnyKz4aLGOfPLM5EDONsgd8bXMa+NxjC
8HuDr6BfZTfzq8B99KvYaC/sXX2ojqyubdmSKvIYlqfobe8XXQOafd+nBv77
1BL4vrk6e98crPF9cyfv7sl+HUVw4cj0Hdf3NkGl6vA2Kd8MGNyXv7AB+Tt/
wPopR9MrYMPhcxqBwrVwsDkyR4auz8I53TM2pyP8OV2nocpsLg6WC0USCmgc
TH6eLkumcXjeN88Tfp7n/65KOftdFeD/rgrfP6bL/GPA949Ja4TvXEPj8HBj
zu00GocvN1+3C9A42M9g318xgH1/BQjj91fI4Pd7vGLf7wF5+P0eYQtDL92n
cdjg0JjBxWHR1nfhXBzsUD/cYfoB7qF+SKva5mRD4yB/zKOJi0N0XIoRFwf5
JzNrp8k8A6cq5dKSk9mQEHnlxKHFrXDv1dqdt0gasTpxvS0zpoUYO51YmGCT
Ab0e11ZJ7KwgTrkqZpVTU0DJxi/dp6UB2jo7ozPofZO6+rRVayrIXcGA+VLv
ykEQfVnzmC+L1KEvazTGwYPFgXzFOHw2PxquTa+n0Vn0Kr0eslJ6gg13PVXR
Rx8VUp24Y72vw1e3GnAwSDnmbVkEqjjPzWDzXODPc7v67gP8ferf3Anwpve1
I/5RFHdfk+MG3ebuS1rj9QVxel8Pv62eUk3vK7S1be4del/rp2wYnEnvS2Xc
vELuvlKih3+UpPeVgr5HA+Z7JOboe7RGnPMYzok+4vy6P4vzORZnkoRxfj7t
tDJ3X2798hO5+0ooHJLL3dc19Cm5M58SBKJPiYd+cjvmJyeF6Cfn5z3Jwjua
NO/F8PPeYewnv9nyt58Ms7GfvBT75y9Z/5ykYf88asQyL26OOSbyfbrEuicw
2dcrm5tjBuJ77lnsPXfij++58/PbgYviXH6L4ee3ELwvF3ZfJIZ/X9Eu3lf3
VELCxRMDF3zNIiUKk2YPUa2Htr75n8hh/n/Y3L0hLpDqXRdoqg2kuE867Rf0
uQqmSehs1QxqII0zjba9NEmH9m1aTwM0K2Bm6crR99ZWklEBn2aNnJNGQq9X
7A0Vp7rybkHig8Bqcn9M+TVNIS9e1quBQnX76kEzgs1HpI4tlRs7O5o3bwmb
j8BFNpfRMJ/dr0r0DU/Kks1lGs+wedCv/ZEZDXoveIeesHkQ/zzIY+dBGInn
wSsDuv/Ooc6Unhm92Mif9+odm0PdxHOfPzv3gRme+wRwjryMzZGJIM6R2z1/
zKpwySE84fBeuNwI6nVfow84FMOcnA1P4qzekraBWirvrZrB6qDd6PdWxSCD
usWU6RYwRN0SgbprONNdMAZ1VxLqLl+mu0AHdde3OYqKu82aiKJD0B1f93zo
/dqr4TAmF6pwLm/C5vIQgHP5d6jHfJgeA74eW4l6bD3TY9CEeuwH6uQeppNJ
Perk9L7f30L439+ihDq5julksgd18njUq9eZXiWHUa/+kzcIP2+MRb3qyfQq
4etV3R8qRzh8xqxqK59P8Tl7QPx6Dp8pfc8FhH8ucJSLPsDhc6X5w8F1FJ+R
qz84cvgckfzCncOneIf8JA6fz+7+2M/hU+rFtO13KT6/SzrIjKP4fJy9xeC/
8TlKyMST4jPmX3yO26YzgeIz5l986tYO7E/xGfMvPkuTP2ZRfMbw8bkT+42S
rN8IYthv5OPz63vxsRSfMXx83sK+oiPrK8Im7CuGYn5QZfmBKGJ+WCOYPr+c
4tNmYOZCLYrP5bMOeHP4dJyl2y+W4nNmutt8Dp+dmgmyHD7f4Xm2mJ1ngX+e
/VPGzvWG7FwPV/FcL4bnekEBLe5cDxl4rp8mb57XVFJPChvv2d4+XA6GMl8O
cL4avt9e4cgPzm/P4/vtn6Lfvp/4X7898P32quvfnd9FcX60ScTBj+K8qqZ6
HIdz/nvWbauWb5wc5snjv2edgL7KRuarBL6vchn2DTTe/+0bQG8E6xt4Y99A
bNzfvgGI/tM3sM5t4/oGMfy+QRnq0oFMlxI71KX7UZe6MF1KtqIuDX084dnb
/RFwoaD2wtuXreRV3ZBLYSIZMAd15iqmM4kc6sww1JPqTE8Sb9ST8ajbtZhu
J/Go20txzm7M5uzkNM7Za7GfJsb6afAS+2m52O/ayfpdcBP7XQ+HyKrE0OsU
P3HUll4n/PLU6uGuM7/vuQxE8Vx2ake9lbtdKxyDmvECJoEaG3YNDPV2zAIV
PA/uYOdB4J8H+X3UttN/+6iE30fFczEcezxxLNHx1yjHc/HjvtdDuvB6Avr2
DQi/byCHPsy3zIdJ+D5MZUU2F/BgcwFIwrlAAvbtH7C+PdzAvv1tfF7u7HnB
M3xebdgXcmR9IbiOfaGp99/UHc+vgxnN+RbbuirBpNrWXul0FgSYC/WzWVUP
0TLj1S9IVsKP42Tl2gfZoPy7U3znpnrYtuxQ9IH7pXDx4rlr4RLFsOKO8wit
kjrYe6t7pUVUCXzd9unsE49SmBfkLsztnzXc4/p2ur9z/UhNbn/lzCWSR+j+
etahXhfp/umqfxoM6P5m0vL2O+j+V0YfjLOk+z/VNNrC7d85wMIW6P43H9QE
76f7/1ppMYHbX3q4j+e95I9EusCyYpxME4l4rnTzwtEyUEsMLmlf3kiUd1/Z
bp32DKZul9H3UqyEgM4vM8Sn1ZPcFwZfQpzSwdHxQqzR8irY17MnxpfuY10S
P0CO7vN29czS83Sf4RsnKnfQfZKedB7g9qkxS8n0pPt4r3u+jdvnKdk/9RXd
57y0+lFunx2Yr6xYviL6mK9CJ3ZO0k6tJoZKl6fsXV9NVtn81rz1rBDsYwo+
afpUkGTd27NnV9USS7vyFNWrRfCtb10mC7Eu6xude8XtU+9+5vkeus+1Wt7P
m3Sfz6PdjXh0Hx/BK1mz6D4Frz9e5Pbx3n9CK0S+CLLzHBWj7RtgtFlgZc+t
ItjlYDYmb9hLWC/kUHLEvhl2uSe1lBYVg23rwYjPYUnwUt76SmJpEzyvyY46
ta4E1J+krntJ93G+MfIgt8/nkNGp3D6DErZF5tJ9vr9Xauf2sZa/co/bx2H/
ovwUus8P3YVR3D57Feat5PZ5d16o+b53KrmcK3+sa0cTqdANM7HaVgJNT3JW
+NH12lPj7bj1N6E13Yfo+hr8/Q5p9vsd5Dz+foedxVDfd9fqIUR4yow7ezLI
oiqfZw3ulSDd7FM4/EEt/N6cphS7PIPsWbrv7eu6ajh6fdLqffoF5ILD0FuF
qQ0ks+CA2dmJxSCBvxsoyn43kIjj7wb2zHn5idt/kHlkrw/dP3O5pgO3f03t
5SZu/y/RBZO4/S+7kefc/hdkC9bvp/t/F/U05vZ/eWTtRm5/85dDfwrMbiHj
Hd0ivnu8A4u7tYrc++ZLzkfLyG9vIVMbuwben5kEMz1DJ5oU5sL3HtPdG8Ly
QFHj1viBMo2QWt3d+Xsv54+SOWVI1wuWzjbj1re/nRPMraeN0D4wM7MRpkc5
r/1RFUs6THzND7SVg6qTYdlba3oOWKWkftbNNyal3vSManAWxCrX+VtvaoTf
83beSogqISfyLcyXlWfD8HrV2A/JleCwaJ/Rn3H15P2h9niJskyYYecR7pHV
Qkbvfu/0sOlZjKj78C6D2XlwfXTAlbFrmsnI64EHimvvx0RpmORMyiqBLaN3
vwn83AhV18XdvZ4lE12fRb2xU8vBq13lrvO1FhDo/8Foy+bbMafHP/zWfjAf
wLf6o/zOJph8Xsp/o0wu2VInJ93snw/yLeV+rhFVUGsvLBPgU03Wnv0d9qG3
GBbNzM8/+qSFvGvYttbpom+MjH6RmItIPmxz/Xu/xLskKSHqoWOMTgO733Vq
4ddEIlvIo3kiY2/uiCE6MZcXaRzNhXmLWj2TVrQQm/oo++f3XXgj7winjk8o
gCkfIjJdAjJAxHVHb7p6NlGdvEI5WqwFBkvdujvtfj6EbHDLMr/aQD5lRrk0
XiqBq+4R0bvvpMCDn0HnJ5AW8rI7U00gPhPkkm2Dr895CtmuUbfaSloJzA/b
M+dyOtiMNx57SzGKnF5svS/yQivRPz6guqIxA8SCfv46LVkPUBm4r9smi1iN
74n9GlIJ1WueDFs+vhYiRRSCZihXkCQ/3Z7a2lLwuKXkFja2AK52/FIb6dNA
PHaXBzQNKAHILI3qUqoiiW5FuZK/Y8kSs01Pk6EBxDasMsv6WgPJ2U+GZKon
krvPi4O3BNbC4jazDgWdWuJyyjvSWegNrBu2xCzmbS2UWgoKc/v8XjVp3sjf
sXBk0qUxn+g+lX4V9tw+xSLVVtnqiXBPVNWO20fppovDORo3qDx4icYNamLs
PN7SuIW5kaUzadwE5x47ROMGleIZfg00btNPvd5nRuPmLOd0kMYNtm77Xd0b
lwkfDPbredG48Ty87tG4AXmYN4eLW34PvPGhcbv/xcmMxg06XVb4cXGzmjVW
0ZXG7ZCELRc36FQ3Ps3FzcFhjgUXt6UTnp2ncYPeD00GXNymd4TMCqdxC0op
nEXjBqaNDQu5uF0T0QlXsWwggmIpIDf5I/E+Mmn9he2VEKEhlMrxS9c0tOdb
VSzEmF2p2U/5JTG/TO0w5ZHhyUNp8bQebV2aNIbjUVDv9YcfKY+ezJ3r83sc
1bXTBokPpjzK3m5TwfHicVb8OM9nyXB+f10NxwvlreX5x743wv6bI9xPd+SC
0bCGfnpvCiDl1Lqh98VbwHGiSsSdHGeNdVnF7Sl5hXCiS/KdiHcr6HYfKtgi
7Kdh4L+w+V1QJgh272ifNbAZ6s5O261Vc0Xjc5SgnF1NKdw785e/sCzT4ZPS
4TsaCzwYf0eeYXz56rX+Tut5Zw3TWsYX/v0uZvdLovF+B+P9rmH3S7bg/Qbj
/T5m90v+vd9H7H4J/35jDMVHTKJ839yPd3AD5fufrVXVTZTvL8+4a5yhfLfI
XW3+hPJdbcAnyY+U72OOn3jB8fdFUPsYL8rfyMETy9Qpf+cj3jQY3ggfb1GI
t34Mb6QK8TajL96IEeItGfGmyfBGYhFvZX3xRv4H3si/eFvC8EYEPv5/8Ub4
eCtEfg1a/Zdf5Og//Gpm/CJ3kV+OikvGTaE8TQtc89GV8vTRsLjZHE91ke/P
Gd9BC/k+CPkezPgOvsj3ivcsvw1l+Q14mN9qJFl+i2D5DXIxv1lgfvNj+Q3C
ML+J9M1voI35TbNvfgMDzG8imN+0WH6Do5jfSjG/vWH5DdIxv53B/HaF5Tfw
wvymHRl6huOpiUWBGsdTUW+RmxxPP2IdXMrqIPRgHQzFeier9rfegTPWOwGs
dxdYvYM4rHcbsX71sPoFy7B+5ehFuXE8HZfb89GV8nR4Rpsyx1Mzrb91BMz1
1v0qaz/FU7vP6gi//roOvM7VXx6//tbK/K1fIHC0/YXv2xBePLD65SP7t55C
c2/GmIuq7rwz6qye8uumlP5uY1o3efy6ya937vEuibTe8fj17qfp3svTE5pg
SMPxkRJaseRK1A0p/fhS+G6zy3fxD3p+GJKSW1WfR9Yt9br8qikLVKPVs74a
NsEJ8S8Kr3qSyPy3S+va55fBjVvr9yQuaob4/AmmlY0ZZMEZcZ090vmgUaVa
bDmpCPIEZ0uF7M0iq3LKpPxXNUHAXU8jae0KGJdWE7bKqY50DJU8oLq1EAYF
88aLbM8DIY1rBrkWzeSm1Vqbx+UZ0OVytn6jZz0cU8noEkvPJBVHj51JUK6E
xjkvat5Z1YHyXSe9AD16Ltfa9G1bdTG0Zvmv8n9WQcxmPy7jmcSTTQHt96J0
G0GlvEY6rLUGHGO/nglc9IG06xuqBDrWguj8KqsP16rIVYnx5WWq8aAYfHn/
ttp6mPTOaaXQgFrIPzf3rNmCONBzESWiGbROyC/pmpMaB1rX+k/RHpsNZ8rG
r7eRaAWXQ9rfL40Pg0fv9zVk57VA3p2vT3kHcuG3s+333sH1cOpa/8iQ2Ewo
eLf3Y3JtJfhkKnauHlIDWR+eKi3/WQ6rdFXHGo6tAE8Fhx9QlQO9QwrbTbrq
4f3HXZvmx5TDjtsRC/YsbgRX1bMNZ6zegZ3NiHP6dytg4Hft6tePqU7rbjzo
ZpEC2u6jVZrVyiFVeLO+/rpGOCVy67zU6QKIy85OMPlSANN8drvq8FpgiECW
sflXZ5jt+XWs4G963p0eMDlwZyt8f7R2tOqvcDjpEWo6emoWrEy2Otu7rBkm
C5qe2CrvDQ5/Du2PrSiBQ6uaT6c/b4GTrmbH0zpCwHPnhKy043kQOH10Loer
RP+0eDGKqwmT5mrrUVz9KB8nvoTi6vSPC6KVFFeHCzYacbjSHn/4B4erY8+X
+b+kuBIfkBjC4Sp3k6Mfhyv7sbskaV4gwxZ/luVwZTV7j+ARiqsFLe99XlJc
7bkwaeIjiquF1o9MZSiuBF0eTuVwteeqa/hciqtp2ZVeohRXxYLThTlcKX31
38Xh6pX0ZulNFFeXVaRKOFxBltNyDlfO+1N4CRRXkUcPinK4unXE2oLDlZLl
MKNHFFez/xyYtojiav0CC8U3FFd2AyNmc7h63G4dGURxdcRHuus5xZWLyTCR
jxRXN678sC+huNrX33Y4hyuzgcXzOFzF2CQM2UNxdd407guHqyHHFqpNobiS
UtEBDlf2j3yec7hy7YzXcqO4Shm/KJPDVW3VmlNAcTX3t8dHDleyxl/ucLiy
iusV/kRxtWvYvaccrtIPXZXncNWSbHWGw5Wi2JR7HK60lzeHcLiSDV6VzeFq
paFQ9G6Kqy3iKZvPUVype9yeuori6vNoqxgOVzeKDAPPU1y17N25isPV/Nh1
P/UorqbqT/IeQXH1+kzFsB0UV+NdDE9yuIoZmmtuR3GlF/9AjcOVq66sCIer
dAWTFZoUV+MFh9tzuNoVbujM4SprZmuXOcXVjlhfaw5X1mKu1hyuGk5WPcmh
uMqtWlbO4ep2Cm9TyoF6MvNK9OzOIxXEVddr4rGJuf/P98+n43xqn/Ozbjuz
dDKm/u5a/5AWsjh5o/uoFRlQe4oX0dOdTMxzzIV2ybSSQe1rp29pTweBn6dB
5HcOmbUlWFOloIlsXHpt9rpbuVCnvM1Wo7iKLBqvNbejt4Jsyv91dqh9BdjC
lK5Qbh4a51x2cGcFES/NHbEjowBepTXlv79ZQ0K9jsrf21xFRKfnh40aVgQX
vi9eudG5hWyuU3qZKxJLLM6XzKzZlwenCrWWmBc1kSFGeaeUdySTzISPdt63
6Hnzn++xn4DfY5+FePjM8ECKEQ9K4culdj1xI4fJh26JTa2k8sMw0/WrsmFi
UNCjBae9ISS+dKHYxxZS9vrkz1/r82Dnqxs5Jw6WEfnzIp1eqjVEKWmK5/mR
lSD5zU5S3q2YjH4QsmiBTjVZHx4T9JJXDQn4/fAq+P3wBfj98K976+UCD9yC
3vBy08rVLTCnZ9NZnm8BOLXk60+lf3eoo6oD/bugJriK/KR/13x5wm4Xep25
K69KD97UCoIe4x+vo9dp4Wg37/viHCCSh/y1X9fBrWi/uzdeVELH9NIi7npS
yv+8odcDU+e+bQ2m13PK4Kfgwmtl5OSn3MUW+2tgxs/W8PmJFTB7R6PJKtFa
Uu92QepKUQJ83z3ZdpJPLczH/NCf5QfYi/lBAfNDCcsPwM8PooIWkwdRPNx+
9LlJuaAJ1srdblxL8cDPD1EsPwA/P9RU13040VkCTls6hNZH1kPQwbMeuw4V
QYXdmq0fKB660u0i7m6uAlMP72UcHuxEH9uFUfxUyQ1eRfEDo067fTCh+Dnv
vsuVw4PSheQWpR3JoBP0+cFtiocijdYDHH4y16fH5ojEAm/buifVFD/fMa+6
sbwK/LwajH25UOzLdWJfzkNaauxnyqPiEzDyB+VRm1a9Nsejf79fnT/vttpz
d44D5dGg5lFyHI9M9YancDy6LeddKNCTTKzFFatNKY++/uiZx/FoMMbtFosb
4cct+NEjc03Ko3cbHDa0Ux6RH0M3czyy7xsHIoVxqOobN8KPGz8OqSwORBPj
cAHjNpPFjWhj3MT/+Z52Hfye9st96zXJxXp9py8+CR+fyxDPwxieiTLiecft
x29PUh7ZHDkme4PyyDrldX+OR52I21SGWzIZcSv0P77//JZdlKgn5dEZYyk5
jkfFVwcWAuXRH+RvEOMvNCN/j4QyvlszvkMj8v1M4yNhjkejFw0cz/Gost5l
w03KI1HktRTjNRghr22FrUYtoDyKs3k2iePR3V8bdBdQHoU5FjTpUx4ttyrb
fpny6NPyfYKTKY9uoX6bwvQbdKN+aw9i+m0Q029wG/VbZSfLq8osr8IWzKvV
qN/UmH6DQajfvBZ3VThQHgnfK9HheHS/4GcAx6PnmFffsLwKgzGvWmIeXs3y
MAzDPOyAeXUUy6tQinnVDfPwAZaH4Qjm4TbUvbVM98Im1L0LsP+sg/3nDOw/
n8W65sbqGuHXNac5J+4vuNMEP/Uynijq5JH3rdlzFWxzIQN/7ziU/d4xmYq/
dxyJ65G4Pg7XOxM/19ueKIKgmNcd9vuaSNXeEOVCXibMU7aKnFhSS9Z4as3W
yy4nIL1s9PezJZA9bU3OrUWVRPRuc6OMYR1Jv1Yk0jUnH5zxd5kJ+11m4oW/
y2z9P9bTHEcpRWY3kgE9jt8WV6aTM4L+n91Pl8JhrMuvWF0mOViXAfWAJNMD
5AXqAaHJJUamhQ0wIsrH/1ZoJjEaot8ds70ctmRe3pv7ohzEEia9DqTPTa3o
Wvc17yK4vlF4s/zSFnLKRWqzqn4iad5doWDgngdnR+/+tWFBMwk6F61h9ziT
TFgiePJnSB5UWSzM3+veSj6pDSq3vXOatDjM2GI8IAtGtN91uzCplUBEc6LP
sDdEb949y3O7suF94bejnz9UQ5JfyXHZCTVk1/NRmbMm5MOU06NT7g4qANOj
veU9I5vJwwvHp1oFZYDdP/HxxPgMNtesM5xdTF4/qDzqfLuRlMQa5l97mQN7
EwoNf7kVkWCRIvNX22rJoSf9NjgsrYSZvheDdQqTyab0APGY781kyuQQ1dtB
eZCB+uoU01ekEfVVgvXn6f1lIoiv8JaUwvh6Ijx+ePsZsWoY0u1zz6uoHkb2
qi3rFCglK/0NuhvrC6F5dPeRAuUy+DP58FEdg3oyVK7Hqvh0EdyyePrS42Yl
ma6wSG6tQg1Z2DTEPsK0FDofr95OhJqJWZq62Hj9BHi5OPL3F5US6BoTtGxY
ZyMZ2zvRba/6J3Lkzj6t4U/K4MlIB+M870yyOaNjWeztDPK8I/399HUt4ID6
NpjpW2KJ+rYuPUzo4cvr0HtM7sC1zgaiEb5l8/HgSpiL37dfg9+3n4jft9+z
NGTFhqk5ZIXYB/9XAtlk95EVsVMcm8Ejx0JUcdMd6MwbEnXDtpWoTiK7hR2y
wATXf+D6AlwXEogtXzXuEk9IYGrYqnExvP1JvfRf23+t1/dZf2Zs2/nL9hFs
mCqzS+5EM7ktn/pKYGAJSFo335+wPgfa150n4ctzyOd5ZndGqDfDoD9F68fT
9fX6xrvjlueA783QQVJ0vcCqvrFWKwPmTTbKO5xTQ+aD/8KcmBpQQ30ux/Q5
OYj6PDLRpHphaSVkSp5bfE40l+g5vBcYtoPWXbfW8dz6UfmrOy+I5oL9iSOV
Q+m6OZ4X8th5gZzD80Lb7yirUPlc+KMXrflmXAMpDREM6bQqh/NzhSV+ZOaC
3fJtUZaTP5D+ISc7Q3VbQNfrVnnlgjwiu/aAVaNKAvH+TLxUTVtAX3N8J7cu
vMLgRYdKAkj+CprBrfd0/Cw3NaoiW014e5oEYol9wLtgT8UG2PFeW2YXXfd5
UXOkRSAW5v5QPcitP9mQvW06fS6+6ieL6HOBk88nXBlIn0sBrt/HdXtcH5H7
0Sx7wDuYHhFiVfOxETRMrx/Tyy8H54KT+3u6K2DhCJPOmz0FQITSOqUkaJ3E
c9YNds4CGzxnXYUExwfX88ns67/DPdaUQdeajYZ6gxtALvp20qXNtWTuXrcZ
nfUhYDdtVpjT+1rYFRbexq1P1BNO6qoPIQfjq5y49YjrV36o7aolArknJm+P
iycO0W+rf22vhQmFF2MmuTeQFaYBk3yMP5INAauuN86phNIpb3ZlUV5IjZi7
Nu52BkyNXLVoBuXF5+0Pagso/sfPvZlC8Q9us5ITj1H8mzx3C66jeNO5F/2a
4g1OL9YP7B1QAu7WKf2qKX7Mzn66eySnBqZHqQzk8FN4U2/7EJoH7PVNPtM8
ABPfjw3j8sCuHInzfkdzYIr/3gShu/UwSfZORv6eCtiz+9HxptYSon7S8kGJ
GN1nY4TR2ppKWDb+5IwrlXXENefIvcWdn2DqKSVLF9lqkDU4qXyF5ofX1pqt
Bgr0/Dpu1odwmh8aOrW9uTzwR8ldlOYBOJrrqD2M5gHT6POjNeNroG5w15mK
KymUDz3XwjbXgjrPalsqzav7HibHyEyogQdnE3X+5tWRcTd/0Pyp+OjwUZo/
YYOrqjOXP+f9j/XrffUk8PWk1PcX149bpZGVG/Xt30a1wDG70hunX2dAuFDN
Yx9aN2f0CF9f3dUIZbl1q8No3UzF9Sm43oDrGiK7P2+keXu+n/Afp9uNoCW+
9Q2XtwfUOf26TetmnqRInLRhHdjWjZL6Tevm6LDFApNonQ3y+V6+PJvWrR0R
u3/QOnturuolFaV6mCxn6z7AKAsEjKUKF1+rhHwXl0ntCTVkS41laNaecpjt
I5vb+a4cjNf7vTRwboCaIUojY2MzYOfc3QZzFCsgUfrudqkjtaQub0X914uV
cHWuppmoSyEEbDoyTKm0mdS+PSBwIz0RcqdEXXPdVgAyVwuWbqR1MFFAwOnY
40wIuLLGgquDEffmnePqZo/wWCcl/UR4X5Y0lqubClPu+XB1sOzmvsLbw97A
RePBU7k6eNTXtJirmzE/Lq00u3MaRs0L0OHq5s8pEUn2t5pBU8TNQtU0CH77
r7iTeqj4P32hCtYXIvy+0LQ9L7cupDontuNaxWSqc/ztSs5zOicX4z+ZxZ+0
Y/wJriviei2uS2Ocn7I4EyOMszA+l2z2XIgdPpf+bH5BFgVFTO00eKTxEecX
/H6RI+sXwX/6RdinsmR9KuKFfapTH/MzOX1iH3bfyYvqE5eCH1MJ1SeRGM8f
LJ4kCeMpi/GPZ/En/Pjv0Be8cJzqtPb3Fa6cTive/GENp9MW9sU54eN82v9Y
32hl7MnpLmUT2U/aVHf57pt+j9Nd89NEliS+aoIgo1FSL069JZ6zpkl8US+D
NOzvnWD9PRKL/b3sAr0vnL5aq+q1ktNXJdLdo65TfcV/7l7suRP+c5+COClk
OCHuiBMN5LUF4zW5h7zudNql70v1kug6o/OcXhIiG2dyekn5n/syxPvSQt7N
Y7wjPORd++1Leb+pXqqWyMkMoXpp2So5WU4vdfntf6pL9ZL8ycv10VQvDY1M
TLxF9RK/z9nF+pyE3+dsxzxpx/Ik4efJysDfXZxe0l37/PAPqpeurH55k9NL
rr2n9hZSvXTD7dkUTi/dEHO24fSSHObDVywfEn4+9G6wdeD00lznpsVyVC9J
7F7xgtNLjZgnu1ieJLaYJ7OxLoxidYFMw7owEPvMD1ifmczAPvNKE1YvJrJ6
Qc5ivXiLvy/ji78vE4S/LzNPVkrIkOollVu7br2leinWssNCgeqlkr51lhzH
OhvYty4TB1z/v7roZwTVRTH/r16a32d9Dtavxax+EResXwKoi3yZLiLXUBeN
Qx3lyXQUFKOOcsV6Z87qHeHXO36f3In1yQm/Tz4XddF5povIMdRFcaijQpiO
Ar6O4vftm1jfnqzEvv2jOL0sTi+VJx605fTSoydiCzi9JL1YtPQ71UtNEt7K
9lQvVe5eY87pJb4u0me6iAxFXbQEdVS8wV8dBb6oo0xRFwUwXUSUURf9Rh21
hOkoOIk6ahHq2O9Mx4IO6lirvvoWANf9lR5F51G9VCa8zbya6qUNN2PL9ale
Wvamc2Mv1UudZ1U7Pale2vPt2ugRVC8p47zDjM074BvOO5IahIU4veTlflnq
EtVLV0ZGLtWnemk36iIe00WwH3XRONRRg5mOIidQRy22CUnm9NLgCStijKle
Mg62ke+ieilj4z03Ti8FjI6r9aZ6adENseq/egnPEXrsHAGP8BwhmcrOC7/Z
eQG08bzwfBvT52uZPofHqM/7WTO9PYPpbVBHvS2B56b77NwEYnhu0plxAzi9
dHJo9H5OLy3dcmNXAdVLy+I7vRupXlo+eb4xp5d2/bjdbx3VS25wIMSD6qXa
bweVOb20Jslb9DTVS1fwPDWTnadgCZ6nvuO5aTw7N4ELnpuCfwSJaFC99M1N
V7uK6qUlbzWOh1O9FIHn0Cx2DoUDeA7djufNWHbehEt43jz4P9bfYR97H+tj
gyj2sY2KU9VsqV7KeSj6gtNLIsWPV3N66Rr2GRJZnwH+fGd9hqe4Hofrwth/
aDVj59y37JwL5XjOTcQ+wyjWZ4AE7DNMxr6EJetLwCzsS/grmxlxemnK4iNP
OL20RK9ecgnVS6sUOlZ9pXpJrWPoo2yql5TudAv8pHpJYcNKZ04vPc2zd+b0
0t2N7+w5vbR5rHW5JNVL0n/W7WynekktwzGO00vODiKVc6hekr16vojTS7sH
HdM4Q/XSaewbJLC+Achj3+AK9hlesT4DtGCfQRL7BqasbwBrsG/A7zPMn/+3
zwCt2GdYrWDjz+mly5qToxZQvTR0l7B4GtVLR9P13ky4VwzTTqn+XP0lmXch
a+sHhXvNYOohc2PDwiaidtjskZVsNO/l4bXLS9LK4RrOTwvY/BQ0cH7K9y/t
fBXH+Zd4fP8Sfy4c5+PMzYVj+HPhiFPSD2XMCHT9jhcsglaycKhbvsmmLAi/
mDGb0w9u73/7v6T6YZyV1iROP4SG/L0eGPXGvCT0x/OY3rPseu7MSvpTl9NM
Av+cals17BUEfLnwZcWGIrBLHH5ugHwT+ThYv9KL9wFSWpPmrAgsg9z6IzVF
q93ARV2h7WRkExkr8/yNaEcZOGG+amL5iizFfMXDfDXq3N98RXZhvioYFGsT
9rkKuvePGiEfW06mOM/e+zG6EpYif50Zfwkgf1Mwj4WwPEbOYh5b2tSUKjSn
mqTXysk2yL4j/RqyNy8xrofPPiPHlNPr1Bwx5L1jZBNcmLr380B6nW9WLUub
sraW2OtUXhyTHE0OetyVlfWthXe5Hhe7PqSQRYpRhkH9W+GaeppsanU6RL62
yxlH43x92Of8QmiF8u8D/HfQOF+Rk42sNMsn2w52j3NsbILaN5fCwq5kgXhS
VtKBWTXk9babWyzMauD160XBJn450LvphK2iQCPp9JL+8rm9CMTixS7cD8uH
kBOBLYuaW4iErZ/XlHvREBq6a5XtoRz4bKv/F1efDI99WnM1TePCEaO/uPoV
w3D18Yuo8f0hcRoj3dlz5OvGcKYb4Trqxnolhqs34n8uj9jtp1Gvx/AzuXmU
WD197hlxa87pDXtFqsPbU7nnHt33fkkl3i//85/Y54H/+fgXcSEcTjY+MNLm
cHJj5Ljo5RQntRh/bRZ/chzjL4B9AGXWByAq2AdwwD6APusDkBjsAwQIyoRy
ONF7b7eTw8m3zcPKPlCc7MZzsSI7FxP+ufgG9ge0WX+AdGB/IKjwnOYAihOe
jKN4E8XJhoNVNYspTp4gnu0YnmEh4tm0QOERh5PoCjPlkRQn8wblb+JwMiJs
67afFCcPUsCBw8m6idm/PlOceCAfuxkfYTrysTMraVwFxYneys3XOJx8CLAc
x+Fk++qWiv0UJ1WXF2nvozjZIkW8OZyM0CwW43BS2xBpkkZx0s9DNojDyZll
TtkcTkaeX3hKkeKkbrN/MIeTMOR7BOM7TEC++yCvPzFeEz6vt2MenszyMJmF
eVil4qOUh3Iz0Q5o7nbvioMsk+Nr3auLIR7rWgGra0QN69r3gHlql7OCYNbC
WKW4iBYSpHY+7PCOPLD+p483D/WMwU7fnwoHVoPe3GmZO5VayS/FsyMKVXJg
PdZlPVaXiTHW5TsXJv48v6mS+ClZBhWIP+bBgjNRwvMbYXVDreGFTZXg2NNl
IhoUxHPJbzjGrY82vHp9wOMaSBC2X/Khw4cXNKHFpuZyHeh/Z5+3FpxxqN8F
H96OMvb5JV5s/wO+O3cucj/DW63O9n9weYT3bXpfHev/bKD3BV2b57yxpvcV
9U9fi6+rt2mtsZ6+bzW8HzS0i94X/JkvoFJA7+tJX9zCd8RtC56Datg5CJbj
OWhqqvertQ6NZF2CR7b0xAyY8/j3BY0rZZDF/H7EwefSi9DKs2/V0O9XgP2H
jaz/QPj9h+n7dJW45zh0WYQA9xzT/jwcxD3HvdjPqWD9HCKM/ZzovvdLfuL9
kn/OF3Z4vzEafe6X/Mb7NevbjyLTsB/Ff446E/u9pM8x5t/neNhe3pQ+x5h/
n6NZ1WFd+hxj/n2OIm9krelzjPn3OY4tbzKlzzGG/xyNEZ8zGT7hDeLT4B8d
ztfbjScYPlcyfEL/aQyfeVinfrE6BbOwTmli/z+K9f/hMPb/72q9Wsk9x+5v
LkLj6HPsUPkUwT3HI9NbZl3NbILGOwm/joXHknhBj4nfTpRCxrQ5bpufV0GJ
7733m53TyP0xr84pddWByQ+l48mW+WS4xYP+A8+nkclVp3+udmqG8GY2T5zA
5onkMM4T3+O6HK7b4HqsPZszurE5I0nFOePWCxWP4rPDyLSWFW2T9zWRrK+e
+8ZrlUMcnkMd2TkUQvAcSnD97D/rH3/lC3gmJZDtnsMm+4RkwMKHFqNsV9P4
9Z3DwmKcw0r+s66N6z9LwioOitaDifERgfPXPsFQL9/WF51VIHKjZ6LroBaQ
tpwsoaj4HJxt5hQ8eVQIuqVGy7h4xuWpr7el8QxPc+ztoPHU6jZs2ELjqWb9
SX4TjWfFb975OTSetatGzHpP4/lstckUERrPmFrDs2toPB+iz0GN+RxIDvoc
QnFdFdfzcF1EoOG//Q9kGvofdk08O/MNjaenksprBRpPrXzD5XI0njycgwSx
OQh8xDmIBq6H/7OudebIvrs0nsP0GnneNJ4RsjEZR2k8wyYwf8gZ5g8BRfSH
JE7o4xuBKbj+qT14JBfPDcuV71+g8XzeIEGCaDw1tk60zAqsI95jNac8yS8m
ey4b9+z/Vgb779WaVrU3ENsRdnPzC7PJ6aCm1cHSZbAe/ULA/EJkDvqFCnB/
dbY/uYP7T0d/jt8//px2w8bTd7I+kizv4srmK/WkLfnuhXU2VcALPzpzsU0e
+Sx2JjREt440jqlbt/ZyJdxDf9Rw5o8ituiPeuvK4iPD4kPeYnxk0D9zGv0z
chiHw6fsl6aNioYNMxclDh3ZTMb4drd5fyoBJVn/h24DzpFh5QeGllyoJ093
Pp34/kw1rPSS+iy3PgmmpCj8vCFRR4ae1u2ttauBjpEj/RoUymGFwMFvFo9K
ieMZn+lKf2rhRFHlYrUVuWCnBhKZCtXkQde6bsX5tVC3unmbZXgBGaNslu0X
VEHiIl6ETjCuAzX0lY1nvjIwQF/ZV8SnH8MnvEV85iAOldCHU4g4dEe8eTC8
wVLEW6cGb/tHer8PkxSODBvZDC+2xEfcovc7aYb22Xp6/WleryMPPKLnWMWH
A7nrn+h488xcev2XrlsKZSlUQ3HQks/c9RuWmkm10vgECT0EGh/Q8iuuTKLx
yWmYeXoMjY+N3/prN6k+6yA6cVx8Nr+r35QRXkF0vp48vIvqGcdR5x5Me1sG
+9C/p878e7AX/XsayNOFjKdQhTzVFlpyyY/ipPdk/1CKE8hYZbCEw0mPg0Tl
UoqTkoNT1ClOIKH04nAOJ9aqJ1peOlWTilBrncS2CrBbp/dJ9mM5/DqStMIs
oJyUVBgPceithq/KyrUr7SpACe4F2ig1k9CX81fIHwyGtUIZ5ZE9JTDF1i4l
3bqJDDlpGfLk7UdY3GZZL6RbClt60iZmU76kas9S8qd8me7fL4jjy6TyJVUc
X56q1kjlUr5MU9wsyfFlJ/o2nZlvkxxD3+ZvzG/GLL8RccxvQ9GHo4Y+HCv0
4azsGwfCj4PgiT5xIO8wDoboU+Uxnyrh+1QjMD/vYPmZ8POzzD8+GX4ezkH8
BDD8EF/ET11fPBA+Hj4gHo4yPJB2xIMs4q2M4Y18Q7yNRrxdZXgjRYi3OU4l
Xzm+PFTrl/KQ8qUqPCNjPOXLL/T3rmL+XliL/t7zWB9/mP+tjzAO66MU+m1G
ot/GDuvgC6x38qzeQTnWu1eYH1ax/ABzMD8IjGJ8n8H4Dk7I93vI94OM7/AQ
+W40iuWTwSyfQBDmk4eYT8axfAJSmE/0IlUL0ylfFDwOunN8CY90tJ1O+dJT
yXzU5cxHDUboo36DOuEX0wnwEnWCF+bVPJZXoQPzqiTm1VyWV6EV8+rQXzt6
gilfJMQOTEqifHk8qV8vx5cUK5iyl/Jl9fkXCRxfNBbpTtSjfPEbP9iT48uH
FQ3qMyhf3AqSWzm+ZC4JdeL44n9prWQg5cvB79tFB1C+bPQzUlW5Sz8/47LU
HIMYkP6jkX3qThHoqsPIotZmMsCpMkNCIgK+PGl5XPWsEJSxDragTyAB6yDf
J2zHfMLA9wnz634iq/vAr/tn19IEubiFFNu5h0zouUHSv00bLphbABlP/O7f
m9ZCSJhFXNqiALJz8X7RdPlCOIeff88+D2n/fP41+zzswM/PTT+7mrsvuwsz
a2fS+xrkKHmJu6/UoPCp3H29Kmi4JEbv6+xh82PcfUWiXnryz+/Fz0VfvSfz
1YMG+uoPoz7sZfoQElEf8t+n07EafbC49j6P/z7dJLXJ8yWsW+BKuOrVF7Xx
xGz5dZXMuXlwBPtR/QUiOld/SY7h96P4far24Ot91ltyHoivdmkkwSL2Fc5z
PxPPNRq6PUbl/+lfLfCPemglGx3D7189QjwcYngg5xAPuYiHfQwPZD/i4Zp/
qXNhvyYY+eGVm8H3GBKlqX+hJqIcjj2d7NP2qoUMqO48Z3zuJTloPlLMfG8e
pFSWDuOeyxtVEavp9LnssRsgzT2XKUeKvbjn4j+uzjObPhcZyWIF7rkMqhdb
+KurEt78+e2xz6eGfD1rqdYpXgyP/vk97gD83dJ+b7z83ih/JEtUHhzRN68l
O1MvT7n/rQbOoY9OlvnoSCH66Hhea5UCurJB90HGsw/51eTHaTJLoqYGJnyf
LR2RnAOusntNCkVKyeLTGXfthzeCDP7O7Md/fs9aC+c4LTf/znEgGec4O+fL
DAqn19P0yO/uavNaODTn9NJ79HpMf08H9+VxpDo3YuD5rw2gsKRfz4aFlSCL
84trbH4BtTi/uLd8dWY4vZ6RTVdMSkVKYd2FUWft6PWo5g8YzV3/cdf5ER/z
q0EySEtVnF7/AZsdv+WOFoKCU7/2pbYNoJbw7Y/fmmJ4OvWUWNnNKvL97ogu
+cBqGOjln35doQSkJvPEFhc1kIvui8ftOJFMZnR+nl7gX/GfeZkqm5eRwTgv
m9b3HEpS8Rz6HvtL17Cfxu8vTcX58kc2X4ZHOF/umbnzLIdzOdfLfx7VxsOj
VTUmHM57cV2crRP++ubnE++MyS0iMfkWhxSyGyEj2sBg3sAcOInzX2c2/wVn
nP/ef+D9isPn05T5L3S+x8DIDXP9OHw+wPVzbJ2MwPWDpvk2QsJNJP9KsP0b
Xj6IOJW0Ws3LhxTs1wkKcP98317Eft302E+BHL9aui0XHaX8Sl/36CnHr7A/
I4I4/P92cAowpPg/MXm1KIf/t50DMzg889bq/bSgeJYcvd6Gw7PoP79fPAZx
tRTx84vhh+xC/JijvzqW+auJF/qr5yIeHBkeiATigY+f2Qw/ZCXiJ/Gf3/99
iTwS1WU+rm+D/vq4wBp9XMrIr1mMX2CL/PpZOWHdFYrn5tyOknMUz/fFXfZs
oni+iP4lUeZfAlH0L8kjvzYxfsEa5BcgH9UZH6GfK+Ojy8Rvmhyez++ZKKFL
8SyoZKr3kOLZ+JeLaynFc3ZJm/Ykimflt1oWnhTPmg/NM3U4PNt+O8Dh2Wj/
NVsOz9/RL3eM+eVIJPrl5mB/bD3rj5FC7I+VfbOX4M6nP1fedZlJz6dVJqMn
BdDz6V3sB/7BfuBM7AceGD4tahTFp7htvtQUis8yaXs3VYpPqT27996QbYbk
5362okmvYeg+i0GK40qhexLzVfKYrxK2oq/yCubVByyvAj+vntpXNYzD57Kk
dyOjKT4PrL84zJriU/1T7I/7ak0ktXJpcFJnPslp/jJ03dVcGJ3N+pM6rD9J
srE/abRuwaLD1q1kZPSJrs2hgWRvprah+8YsGIf9yWTWnyS9l1l/0hXnMkPY
XIZsxbnMt77zfeDP97+hr2AQ8xXAAPQVzPnHL8T3FcjueXDzAb3+tXvU0t7R
6zead1iFu/7rffvwpA778Dpucnrc9Qu87BixgV5/1u2LU7nr5/fhf7A+PBmE
ffin6MMpZz4ckoU+nC/3mJ9zK/Nzwgz0cw5BH6k585GCH/pIzf6Z37nj/G4B
9o19Wd+YGGLf+BD2gTNYH5hsxT7wqDn9Lw3TbyDGS1tGae4pJbXbZC47RubD
ZZxXNrJ5JVmO88rNg6JDE+vryANhTTODrR9I4PMszVSTagjEvvdc1veGzdj3
Lke/xArml4Cr6Jc49z5185GLLdDwapBWvn8q/EjVeSqj8n/9QsrML0T4fiH+
+2U1vZnc+2XkP++XYd9mCOvbECfs23zoO2ch/DnL4L5zExKKc5PRKwsFhtM4
WGfNTFCncTCflLCFiwPf53aW+dzIFPS5dVc3HufioHh9wv01NA5XJ1Rd5eKg
jXOiKDYngoE4JxqEPtspzGcLa9FnayCaNJyLg0iZ0+xiGodjm2w+c3EwwDng
RjYHJINwDmiIn88p/ft5YoOfV8bfm4jD320Mwd+b4L8PpcvehyL896H4eeAW
ywNkCOaB7I5G2fIZLeDo/PgM2L8n70bNLB16htZJ9M8LMv888UX//GXMh+dY
PiQ9c1g+3I35MJ3lQ6KI+fB820PLAY9riNrV8fF7JjvxooyKb3B9V6Vi83tT
l+XDPacCgYQLDaTr/xT23/Fc/9//OP6w2nugZJWWSnvLUVGSpKFBSUKkKCFN
pdKShoaGQhKFjBKFm5XsvffeVEo7vre723n0fvL5vS6/P5+356Obcz/jejvn
3M45tz3qGp/bSmHnlSGfPiTnkYvHfha6j3+jdOWkGi+srhXu473PErx3u433
Ph54z3IG7w0n4j1L1MnHSstbEkH6x8Z2Xft6sLtimb8+tAYsrG9vUKXr5Qna
9dvt64nPL7X8DXRdwEpfJzE5D0YfWCTS57mPUtfiJe9C6d8V+SOZkSpdQAxS
+8dXHigAcTlpCxuKj8obn9ty6zPDLZeVHSggWnMWrz9C16djvPmIxZvQgPGm
L/YzxrN+RuD3M/qmPaiTdGoB3u1lR83mBcMD3csPhE+UwHbMD2Sz/ABM75Uf
eMnyA8DPD4ihPlsxfYZ9qM89/YdKRb7/0NpuFeD0sgbKLNPe3thVB0aLrNbo
OGZDvINHntvHRnhZveSmTkgZ1O1YeSHyFD3vse5uGtZDVmHdHd+uK5hdE75d
T0X/pF9nt38CfP/E/J5Kku7SGiJjO3jmKF4tjFMSGiapW/Qvf/KI5U/IBsyf
TMH8iRDLn5CVmD/xLHmmxunt7h/Pbyoe/wAvdNLjOb11l9kbL6VWC55aLyw3
xFaB5dnyeS73SiE64EiTalIDZGzpH282uRAsHt9Uag8u/7fPdrYP4e/zGv2o
QSe7/Sjg+1HbbintE85sIRoDeS/7P04F4+q7loeu5f+L406wOI70juNCWBxH
+HEcX+6/bnXLndxHuQ8U0quvUG6AhBnDl6+VrSKXDFuPfg3MgY8or1ImL8KX
V3JPv5fUoN/7AeXozeRI+HJM6FnXSppQjjvRv41g/i3JQv/2EMpLksmLSKO8
Mq0WDV37oh6eXtWd8WByGZl10sSrNarsH//dGf/JYeR/DPI/ifGfHEL+W6Df
m8/8XtIf/V4+n1UYnwmfz/XYH3ea9ccRfn+cec+4g/DjDt+ecQfhxx18XEp3
WhtLcSmSj0t3dz2bN5Xi0szIyP4cLmVuLXn16T+49LvOsZjiUiQflywRf2zx
nlcV8ScI8UoZ76nPIV49QPxJYPgDUYg/TxGvZjC8IpaIV3xcOtr+vQ/FpUg+
Liki/vRj+APbEX/6I14dZXhFRiBeVWLeeCjLG0My5o2/Yv/+ZNa/D4+wf98s
USyc00/5hvXpBygu3f+QNV2Em9OIef63LM8PZpjnN8Y8/w2W5wcHzPMPQX/j
CPM3oAn9jSPY3yS/rru/CWKxv0kG8w8NLP8Ae/+f/INOj3qYQwePvrtK7WKd
3J2AmxTHFgyY/3k7tYuPgYt/Pab6L+jeELWT4liVcL8JnP67Yp1SHNYpdWH9
Uj3mKxT6d+cr4AbmK5btrbmsQ/U/0asmbjTFq2q1mfkSVP9H4Pnbgu893cLz
NwvPUy92nkI8nqef5vlJc3Yhv2731o0Ul4bLWmfcpXZxK2mmLmcXhyQl7c0p
LvXnqWR/pnbBz2NsZXkM4Ocx+rWek+fsYnRXmt5gij/Zbq/PcHahjfmxBpYf
I7KYH1uF+TFZlh8j7Zgf4+dDJi/ozoeQvZgPmYT5kHqWDyGSmA95qzNHgMOl
d10yNzQoLom8XyXG4ZId8l+J8Z8sRv7H96ojUsQ45TfKpditWy6kDuUSi3IJ
xf41Wawfu4JxjSCLa0gTxjXrUC6vmVxIO8rFE9+DKOz1PlEQ0vMb6VmM9Jzr
b2KjTnFMq078hCvFsabpjxZzOPYL5TWOyYuIorweoLw0mbzIMJSXA8ZHM1l8
RPZhfDQI5VXX2S0vkoXy6kLcOI9+ixjixnfEDUA/5yLiRkCveqEyxPm7Pd8x
+fd+TXbP+m3g12+/wzyAMssDwAjMA3jhuzBa+F7MInwXxg/X1+B7MctwPdky
9gjnT754Qz6K0Lgy8/nKr1OoP8mf8yDI5jwQ/pwH/u892O9JBv7+fq93WMqQ
/le96oX49VEjXBl/ViKuWiN/MpCfxxGHFyA/L6HcOzFelke5X0c9Kev1bogW
9hWOZH2FMB/7CrvqWT4wnuUDoRXzgcmYf/jJ8g/EGfMPKQ4KT3+MyIWbCWc9
5COriK+4g7NMcD1M8t5ymFtf6b542PTIKqgZaXBSmq7LnR+vuyK5FRbY2r9o
UHytGL4bqqq258NfVpcFTnpnctt+BCgOxbosdczjNbM8HpHEPN5E3H8t25+U
4v5pSI89owdCkR5+/V6Jm2jZ62++Svz6vVVYlyvD6nJBB+tyebUsDprF4iBw
wjio95xzK7xvGtKzH/zf/PMLeWExTYXFUH0r0XKIcTOc38iz6MzMpPGXxdbr
WytBIjzyygT1Rvj7Ik2ifG0WCPrGntjVvwamrY0ZvdaiBgZJnPrd6l4CYdhv
1Y/1W8Ex7Lfix62eLG4Fftzaew55Ad4jS+J6YK/55Pc2xE1qpHQeDjYr5+i8
cjJ6C0dnxDn9Y9conb+nLZkhR+mcv21MbRmlU174Z4kepTO+z8Z0js53af19
ODqD40v8FRbnkSEb892zLrWQ1mStn25OWZD0UHfaLLo+oCREhVvftuusuTtd
58/BmM3mYBB1nINRgXmhSJYXIhWYF+LPBQqSbvtR3n46kj8XyBzP8SHsHCd3
8Bznz/8Z8GQCN/8nkj//J/+Z0515zxtJ9PxNOwf+ToKrPofVp1ZVwuvc77f2
STURKweni3WjksHUpkJ26rxKuPEyWdn2exPxHc2zvXYnEbYG2n0X7iyHuXj/
0tirT5PHu97dF9Dny8UefZQmm5mfo3qs7ez8zDAlSynm5wz0Y37XYE0fuTIN
T6X+t5jftfDRqDSOzo9Xl2hxdA4ZLvBnCqXzi8HNVI7OAvdvCzk6T4eWZU+h
dKaTjxYcnbYlku1OlM6w0E2HOTrf4n2KZ6/7FD6dS+Tu9Ohf4NP57XnAeUpn
ZG86m9UHTqJ0RvLp5M8zdB1mbu/Z/EKJP8+QPw/wt/isE77uZyP58wA/4DxV
R5x/+wrnqb7+H/NmQ//H3NcX/2Mu6+HLGedazOtgVcYzUmRfAzt+n3AREcj5
N381Cuc8dOCch9XjW4w1jtRBQsqJ6EkylXDKbKp/87Ay0H8VdLOZ7vNiSmB5
Md1nhPX8xdw+s7HPXRP73NOwz/3zksOxa+k+iZPa4ifTfUxtxFZy+xRrD280
3kPjf6UtR9cpJcPmdW8u1UAVSLyxGnJvfQMx114Y33E7CRwzlc1z31TD8INp
4/fS3+9Vj3jI/V7LR3QB9/vqwVEa3O8Xfi1R+UZ/vyQ3XpT7fdPNBxPOXK8j
l46fuTHuVBXZUfur+e3aInivI+LFrW+QbR3Brd9bZnadW9+qFiO39GQ5aAav
C/y7ugEuhkwqDtIqBsddWVOX0HVefadgJ133Ix2F3PoUrDP3ZHXm5AHWmfOg
eYzz4UaIGVxq5BieSYSCDzhKKFeCHvbxVbM+PrIb+/iSauvVud/71f0ezv3+
5pOQ7dzvC7L09Utnx5DG1iu86f45ME5/v9DtT62Q1WbWsXhIEVm4xbjvLNdC
iou2DVmqTbBQ03736O/VZIHq3yOVNhkg9ke0Y7ZrPQw3LCkb/bcO0p7sOTrZ
M5XcHnIj3u1vDYx0qbyk4VpN3NRF+txfmA6TdrqffDCo4d+7xoI8reBRFy8q
XcJ3jduXpkfNaasgQjw3m7yDfkrTbNbpnZvcDHE1d4yOpibTdbX2+ZrvlOJG
CiiYKX6EIUL26SdSk0GYp/+j5lO4ksGaPX/30fUbpGnu3LYKEODZ3lR+FaQk
9e6iKLePmt5HR/p3qf0temS/wE1p60fdDln6d58s9txMBtbBjFTdD8Jzzik1
1I9UjpldDz+fxUk8UKiD6ZIDYeP9c0pT1b7PMR9WDzJp/P1NTskfcFdaGM/2
T5jJ6BHkVfRbuchPqdic0XNd4m43/XT9UU27j5L/fEb/hTXsewV4Uas6m24q
CZ5g33v2c4WQlUUdqZowPqNLzybya8LiIr3MOni42M74kVsd/f3pL0Ia5yP1
lnX/N0xMjx0bsC6HDP0cFVCfngvXLV28Mze0wCsh8yV/Sh6RY/al48aVNIGR
4fgSQb1KmBYwP9rB+Q4Yh9lUWjxuBffMTXO2yxfAFU9Hv/svH4J39pyWe4U0
DjSZdU+jMw+kZPVnfV/xCvZOPzk/ZE8LpKpZCSqIl8JkSfuKtJnZ0PFS++8F
p1q4t1d1ULZrLVy6QHZQPYEVuWcVqqmeWK/w8+X0ZFOhpKAo1ZMzOmoCUz1T
QWqB3klOTx4slvw8JqgS7H7oTEgSrYLERdGbV96pBsOLXcNuKn6ASdtEOs8q
NMKt26P1pcqrYNASh/0diZnkxWBJeTUa56aoyM3/lloNa76/L596rZaEm0cI
pinnwk7tXOWhMrXwYjaxWkTP69YdEX2zFGOI/Yz9Eh/ia+D3980zOP38QfYJ
P1yYTvbef/WY08/KZ2t+XOyqhJS9d4VkPxeA7QyXwyXa9ZD4+Zm0z9Qy+LP9
k+nlhEbo3DVl24aOPPjrWPPZvH8SyOi7pR+Z2waLvy0Um+uXAX3FEsa6iQQT
77XCqpcr22D14S0n3EUz4IfqOOn5w7KJcU6V9cKcFugT6OfRMDcHzjf+WV8Z
m0NE3W+/iH/VAG/6RFXFnqiEfkPn2h891AhRXr5L3SZkg6O50NEVVRVw/tT9
fhattVAZ/6NlllsVuC1NVqwWLgFJ/bGxhp1NZOMi7Zdd43IgL+Ze0dDyYvAR
2jLVb2EzuXAw86f+2lgyQ+1gsol0BYQ9LfjUMLmILJr4i6w1LyA3f/oFKl1o
glNyo9Z9UG6BJ28npjb7voeYqctebulL9zfi6QouaYJGwxQpN9lyaPZLEnmn
nw0iOxt379Uugxv9ni1IWNMECl53vbzX5IBLhztcM0shySJXJYo0qb4dEkwf
YJILsuHfVjy5W0ukJuxs/zW5FnI1V+oe7cwBwTLn9A1rGsjF+QJH9b1K4arX
bKkYtVJwfrp615hX0dCpKiiu9jMHhM6dUV/S0ArpqcX6+h3NIKj5+4uF2Qfw
6dK61FRQAt+jPnpbKzXD8JzwBytl8mFc/kmBIVsKQM9p2VSrwYWgYPa3zKO6
Hnwulu7UWVgJAYOH2Tfr15GNMi8yzidXgsy+148nRJZAka28YVxiK2n6OM2g
1uA9SPSVqchJygF33RUfBi9rJT7eE/e+eR1CNv5J4D3YXQijlu7O5M2JIeHS
6xUorpLdjvUezhRXEyx9JIsp3lpN2v5dnuLt9gFzV3N4qzpJNXgRxVvhxX4r
ObzdeNVrajbF29rBgQIc3hYfs3Ooona0bPwX0TnUjjajHV1jdkQk0Y5+oj6L
RHXrM5igPvPxzVhTNpHiW2RvfJtnnaVM8S2Sj298/Bn2Zl4WxR8lPv6cSw4q
CqY4I7Hdf0odxRld9f5qHM60z4J1U0sfkSuPLjtLUJxpJScfClGcIcf7tRyh
OCO/0sOFw5nz6muf6lCcyVlsvMeT4sybx/2ecjhj4fmocx3FmV0ZVc+7KM60
n4mIfE1xZuX1I4dnUpxpWKWQmElx5pnppL4czuw3uriDw5nhodfDOZw57Sog
w/GnbGrmZQ5nhuB59JadR3APz6Prj+3eczhTrDHfNZHizKq+g35wODNQrUyS
w5lbczRMOJzZbVQ5SZrijNwJ08qvFGfmq8XdX01xZtKoy50czkTJ3NvL4czi
BWH6qRRnovouqeFw5uaEkQocznw1PaCSyeHMSesjHM6MwXPwLDsHiRyeg2I5
kWYXKM7ok1vfOZx5oqNkWEpxxmDA59HPKM5sEpvbwOHMlWXGaRzOnJHf2OcA
xZksm0kNHM70Czo4kcOZ3Es+4x5RnLG5e28NhzNxSwpOcTgjv8jZZC7FmYIy
8RAOZ84Hfs/kcObKltt3yyjOKO42GPiB4kzrjgnycRRnmgS2q3M48z5twBkO
Zy5YnQ/jcGaT/lI3c4oz/c7+Wjyb4owgiQrhcOaw/KvDHM6YztNR5EnmQJeq
ufcwijMLOm9+9aU4s35rw7rdFGcCBRdJmVKcafWYOKGJ4kzrSpMrHM583qlm
yeGMqcLkvhzOPH96wbOV4syt5oHmWynOZFo8eCdAcQaqrsp5UJwZta9RjsOZ
1bOenzKiOKM+/kwNhzOmKwd8fUZx5vjmtU2OFGdMDYwPcTgTyJMm/SnOVB73
3uxBcaaz4HzHb4ozs6UFJTicEb33UZLDmUuX/hwzoDijv0BsD4czAWe2+0lQ
nDEp0pFbQ3Em399NhMOZ6tV+ihzONJZMPnuI4oyB2I04Dmc8IsgGDmeO7ts6
WpXDmYjRshzOrJ9u9N2S4oz8SMUbTyjOlI1Pyd1OcebHHrOSJoozYtZjwhwo
zpDXP/ZwOFOo2rySwxkjJ/+vdRRnYsL3zc6lOFNtuCGQw5kYVXGBMIozWme+
aXI44zFObJQQxZnO0jMLZ1CcWRcps4vDmaOp/qtb7zXBehXLQptbpeTdKlvj
jzHZEDIr29B9UyW4xow949rVQI55WEXFVmXDidvHHkXGRRL7e+dGPSxrJZt/
So8975ELSw6eiAzdVEP66DrOS95fR46eStSa+SEHvLskEjfqNhDfxR+vXH5a
Rh7/SdvO6yqGA12q92b9eEvalkVN/mmbT+KH33aTudUKg+JWOyXYNsOj5Ts0
nfvlkeCKtK1rNxVA0jwduwkTKuDSW7+5plp15Hdo0rMnGhXQkGaoo3+Z+pnJ
dZYmX6uJ5/yq51rLymH7qVXHNJxaSdFx8XZxj0TyVDvxVnlTDthIKj1JPNNK
Fm6zEamRC4KgQtXsnG0FEGu768q1pwXk3aDgDV8iciD9yfbFz7yaIVYv9Pzn
nCz4dFrvZI5aK3HZq/ewwiMT2utz/3zuew18XCQ/W/1qIx+mJHqaCWVAZ4FZ
Q+7pVGL5+qGZok8rsXvu/27L1yyYZHH5ksSkFjIzceQc98QXYDXGdIr7sjKY
sf/zZM+YamJhLx3W8DsP8pY5B70yrIMVWV4H0xrKIUIzZKjCtGLyVaWqS2cm
xYFfGgLfFOqIY8eINX/1M0AzaHnhpmu14I/3eoU4p1QK7/X8f0jlcvJVCZjz
24rKd01u7CJOvuP+hGz1oPIdcPVh+EMqX+ddP9fFUfl+Hh8wM5rKl1Q+znlA
5ftU5pqyA5Vvwq3nb8OofBu2L1uaROXrIrvsOSffNSvK7TdR+epO/HboIpVv
0IPlMpx89YWEri6g8hV7trfiO5WvQ7/MZE6+JrvmlHDyzZZf9fUGlW9KkuZs
Tr63cr5MkKPy1VL/ZWlC5asU/GSQJ5Vvh+DcYbupfHdHeV7dS+U7sC5uxgYq
X5e5mh6cfMFdr48YlW/o/ZlrOPkeWrM1hJPvOd1wwWoqX6XdEfacfFU2hf5x
ovIdm6i9pZ3Kd73c6oucfH+F3E9up/LNbNmzjpPvh77D7Dj5LtrsefYjle+6
gVrd8n162bpbvsJLt2QXUPk6nlNfwcl3bqLfA06+O2cdeMvJt2uE9UFOvml3
7A65Ufkqf7f4+YTKV+n3r1JOvu0Rk7M4+frV7fNMofIt6iPwciaV79wJQyfo
Uvnubcv71kHl2+E8VraTytcq9u9bTr6r9z32TJgbRV7WDoyLzM6BoasvfN31
pxU0L4s+fWNTDUuU7zwouVFJ1LcW6aRvpbiL8z9n9Jr/efLU6UdHNqaT6bbR
wsJL60m/W86BGjdq/s3tHIBzOzNxvtxbyQ3ym80qyecjccOGvyOwIVKh7oRj
Ezg9mLfmZMkHMits/tudf6qJv0nT6yKVBhhrLLbs63kV0ldM2H6rbwuRGzAu
RHpfCUT7s7l/wTi3sxDn/m3MnxnSZ2AUpM68laU2qZkcufGyrtiqAkKXDd1+
MYr+uzFbR6bPriApP5JrtK7VQ8yhgbV939fCnpuO7Y9/5JMsbY01P6fUgDTO
AxTDOZ8bcR5g7sygIGWXepKZM67qW2cUuShjfKJjdi2EPjfW2kS/a8Dg2X4j
3xFyuN7P5CT9LlW7oNkOEeVEO8K2UVvWHqa9n2gwJ7EZFsW1O1jT7724c+I9
vT/VEL51ty33vQv7kkDTYaGk5tLm2RNS6+Hk97qYBTNqQfBE6a+mMyrk1orx
RZQP8Nx0yiYpyodqx/OC1zq94XK49bKRB1rB4Gzk+j5fC8C52shagPLhus2D
vWsmNYOoecwKjg8TXGa1vvZOAMNpXoO20fM2/3Wn3bi9VWC4VnOQA+WPxc7f
wzJmV0DajJFNHH/CUK/SmF7BHNSrL9+jxvSjfNtk8DTY7Uc+pAr/zvtB+abr
niCbrVcDL0cOLsyuKYFHCiFfZARrwGPfe1dZmWI4cTn3Sd7nWigbMzpd8GMV
+M/UnHPNtpL4JlQuWzGoEhT8fcIFA2vg2MYIRanz9WT520CZaxaRUH1TZq/f
jlqYk1OTeG9BA8mx0Nye8fkqwJ7a2w+basBqSMRnyb2N4J278K+ITx7478+W
fu1Z/s+OfjI7IuloR3vdPIKLqZ+36+uZlqCIBLCesvXtjowiCEA5CjI5gi3K
8Xssk9cNJi8ShvIq2cnkcpfJhbiiXCyR/zcZ/8ko5L8u8tmS8ZlkIJ/5/NRl
/CSJyM/hmanTl1N9++YTdO071TeN7XHNX6m+JaEd1TE7IqvRjgb5jzl5kepb
Ysy8tA1U34bcuf52NtW34Q+ZfUkx+4JXaF+iTsWPbam+HdHfcGA81bf4Tdt0
F1J9M/JkdifA7A6WoN252Xk33qf6puwQ2DaC6luFtotzX6pvj9Du3jO7g1No
d4d3V7i9o/o2y+bT+q1U34Yaeg2QpPpWiPYYwuwRktEed+M55cHOKWjHc4qg
nW5mdgqFaKfTHaqbs6i+1Vw8V5tF9e18wml7Wapv87zDdDl96zMxX4bTt6lq
108JUX2zvxNGnKi+LVqvkLec6lvxuUJLIapvypfbP0hSfXPRr1x8lerbwWFO
7Zy+RT7frsfpW0qDkkEm1bfNqhojXKm+pWo4B3D6tneYp1Efqm9SJ9d6cfo2
Hs/lBexcJmfwXD5rZ2fK6RvZdW7qa6pvQxzlDu6k+iZtl/9t0PR6SG4LDP7d
5gsNnQmPSWctfLGd1H/2zBYQWLNpbMCyXBLQfH/jxUe54N/rncen+M6jHPqT
esyfJDroTx6UnRahLt8Cky589jTwSSDt5YayN2KLIRPp12f0k1FIfzC+C3kO
34Uk+C6kX893gclXfBfYGv3AJuYHwib0A89jHKHO4ghyDuOI/aO6yq4oVkH4
myNXbebVkvY9tnWKY6i8Mb7IYPEF6YvxxWqMI3JYHEHsMY4IwzhiAYsjSAPG
ETajOkvlkvOIzs25iWlDmsmUMRKPza0KoUnWTwX6VIPZWvJ3ad8cMmxMv1Ph
wfWgg/GFIIsvyO9IFl98+h/vXTrhe7tp+N7uIHxvV9v4oPvBPXXkxd3gjtUD
qoj7CP3NLWIlMA3fwWzBdzC/4DuYb/b/6Z9l10KWRNedih0YSAwCWnzzk0pA
HePc2SzOJQYY5xqMfHfh0Zbu/JtD5CjDyDNFORovG+tAH9d5vKhL/12frcDi
4hssLiaVGBfPOWVn9PJ1Nd0nwWqVi5vS1n2bq33nN8Ksf+su3evbcN0k6sHh
HUcL6fqgotQrr5USAvNUJXRbwfDf+tdCbj0R14V5Byv/f82ZLEhn8fVPFl8T
BYyvzzmmxuw8WgiCPJk+A66EKkm1SP0dS/e5+G99Vvf6OFwPx3g8hMXjxATj
ce2JX/wp/fT3+k/jynyUlo6p9+Ho3/Jv/XSP9WQPu5H9xtfB2NDTfW0WJZGV
/ZRXOEytg7oPpg8oP4HH+3Q89uxNpTpbz8UcP+v/rS868d/1aUn89Qz1m7ln
lGT+/6zPRVwaynCJyCAujZ/J6OTxTC5MmHxHyXQco1MW1wV4Mt3rZri+sWLF
+purLoBTgYnK3cFNRN/499jXzlXg6sf4JsAzWaQ921tJQFi6m293cZ3H29y9
LojrArxZlpy8BHjKcZpS/kqfPzF5CfAWHWLraj3WH1YxufN4o9RK5ngobY9j
cnf/t76oe30bru91YHrF453eopC5X2mDKdMrUwe+vp3e/t/15QtGLt9oUkHK
3yddmNgRSCbn2ix6tbv5P/nnYZYC/8k/i8hccI3fFEW8AvfLLPhdC2uSa2IF
a+vAOUk87MGcs/DUIvXjgfQWOLxRqEOcu+/88s7eYOwjCNaxXbV8bBu8D3zh
9t0tFz5PCzNRPPgUzFYPuhNp1grnTDauOtO3EP403h/URysOmn4LP06QawK7
bKmgCxGVIKP0PHhbThnkKeimSKeUgIbgNpcNwxrgenaNCKdXd+dfczyyKAkO
HBg+l9MraYnNPMMJdSC35PvEfd+ToPpAfv/sMXWQskBDYOqKWth6I6rfu8BC
eNhwszx5eg1cT9LftvV5AUwIn7/46vk6eH5vzuk34tWwecmOX5ep3MULH6RQ
uYP86Ss7XlG5x96U3nlOOIyQkv3qyb6NsOqYWeu5/CpYkTLs2BrRCrL+oI5r
X8MquCA3dkqdD/VjR/HxJKFg0sKLkZsKGG7837pbj3U3L9W4e7p1xNzVU6nt
exqJG1oo43Cl9l988ZHFF8Qa4wvRRUYjr1KcPyoqXmM9r5bGA/0ql1Kcd61b
8bvPp1yYfY7Y3nNqgQY9nYUfP2TBQ+mps3d+boAP29/8rfxTBMpybV/ne5XC
+s8rA65Oq4BjI8zv5GfXg9XUH74ujcUQfC1H8hDF27PRtncp3oJCaXVYM8Xb
bXLDlTlcNbIe3J/iKsQmTC3Oo7gq1eJwcjA9ZwckBq392eZL1pYPGc2ds/N6
xmXAj8v+LukRl8EcjMucwtMm1ybWw3irgkMDTmbB6sARNVnrqqFTfXVD3xHV
RLXEdlL2rSKI2+09R4ruH5q/9VrElVYSHeInevl6AiTc3bHiknpu77iS8OPK
NMzTHmF5WsLP0y5NDa3mzvFCqc4WfZ8EKFfxqrtOz3FFXM9n66QC16Xxe0XY
98Ia/N6oR2FmnF9RGfP6iD/1K35PLWm+QP0KYcx7n2V5b8LPe/Pz2zyW3yb8
/LZ1T3+b8P3tIZh/fsvyz8DPP6fg/cUvdn9B/uL9hTjqiS3TE3IK9YR3tce9
BlmE9xp/8f7CiN1fEBG8v7iE9xej2P0FCcH7C/Pw/sMmU3/A5fYMU84faLEZ
q8z5A/z7iwp2f0Ee4/3Fa9Qre6ZXZEYvvdJnekViUK+G4/2XOLv/Ijfw/uuy
ILv/OsXuv8guvP+qlGH3WWbsPovE4H3WaLzP+sPus8gdvM/i48ljhieEjyeP
MJ46w+IpUojx1J7FDB8kGD6QiYgPZfuEVTZRXD287PhYOYqrzm4D3YMprq7f
dGthGsVPu5cT1edT/FygUbVEiOKnp/+pzN0UP5/XBTpz+CkzavKJsRQ/Na10
tfZQ/JxaozKMw0/1P2tTf1D8dPrlpbaa4ucSvynKHH7ukax7ZU/xU+Cn8t2B
FD9rD0e3fKD4Wee+btNFip+/lIe+1qH4Oa/NtVOS4udSwcGnOPxMxXNZmJ3L
oILnsojUmp97KH5e+fLqkQnFT4WUdwocfn6xik+ZQvFT7c8x2bcUP9u3XtVP
ofg5TXPRVA4/S9boeztS/BxvqbgklOLnuUp2bl5g5ybsw3Pz5PqDA85S/Iyd
WR+TRPFzXbSk33mKn3EXdozi8FPt8cPxHH7+2n2+hsPPnLaCQA4Pt4l8zG6h
eCi58+pmDg9FMZ9mx/JpRAvzaVvR701gfi8IGDK/V+niw70iFA/ft+hGcnj4
Nd9mL4eHxZfnVu+geLhR3uVEFcVD/cUfLiygeFj+6JsSh4eTTdvSODy0Fbvb
zuGhJvqfAcz/hOfofwajn7mc+ZlggX7mKIw7OlncQdox7mjsmYcEfh4yA/OQ
1iwPCfaYh/w67nFnDcVDVW2ZexweXhPZPzib4uGhKV9Gcnioc+hjaw7Fw7D9
k3ZzeKi4/tBeDg+viV4a4kjxUPejvROHh1aYR93C8qjkHeZRhbNZncBfVidA
xLBO4ADGNatZXAM/Ma45s6YtRGdTHTwZ+F4mMqGG2AwQnyS+PRt2+KsrP9KO
gUt9N/b7mtJKHITHdl49mAt1mFdPZHl1shPz6rz4qlENR1tgaeLwt4vr04mf
tkrAKKsCWOb16ewD7XrgaSs9X1VZQYYb2b7OrS2GwleuZfINaWTXef2VBxQb
Scp495tG4lVQh/lzT5Y/B3XMn0f9j3ecRb9V3Ynb0Ey0ihZ6lGXHwp+M982y
meWQhvZ7kdkvuKL9/l9cEHDhv/5/3kZm147MrokC2rVsELPrl8yuyQC0ayP0
54V44kX/9eezhvywTF59D2KmmqfkNLSSMgvnz55BeSDCG93t54vw1Hr4+TU/
GQ4AwwGyHnHgAvrzwjy1bn9eEv15nx8MHz4xfCCliA/a/8NvH4j3btfZvRup
wHu3YsQTTYYnZBniyf/58zI9/PZv156O2KRSB21H9088rpVIHlToVfLE/+u3
V/Tw253x/q6K3d8RRby/60D80Wb4Q5oQf8b/89u1uv32fei3D8D7Pld230e0
8b5PAfGqhuEVEUO8eujHj4MO9vDbf39qKtIX8iJJ78bsveLRSD4qXXh7eyz3
9/zRb9fq4bcnIY6tZzhGPiKOPf7nt8/q4bdffr14it3wBmIdNHxb/t5AEq4u
PzzxZw2Y/PPnlbf912+f758TmEr1ZLlL2tDchlaI1v105QnVkzGJ67v5/DJ6
qcMJrUTYevpQAsdnu3lHBuyh9Ne8nv6X0g+6w9zbblH6Q1a3vEpWryNTOv2N
hR9kkKkPIhbq762FlROu+Tym9vsy6WT8l5RWkNhRJnWNm+e2R8zLzqCC/L1T
ek/GoBF+ajWmvhfLhWvTwo7aTG0ghnZLnAzPVsKrCwvhoEQ+jD2Z/W46tdMV
G/o826/YCLlyEYuNqZ1OGqQuGtfaTKpAs/+8yRSPt+g0jPmbB/3lQlZKKrSR
BXOHHL0k4gF5s1vOF9P/76W0774uxZlPNWulIyjOTLK01uNwZlVPOokU0rlZ
fbQahycNn1dfX0jxZHSpqQ2HJ9Mm6os/pHjy1XBegirFkxiJlnoOTySRzuWM
TpKHdPLv/b3ZvT/w7/0Vh99J5nAj4wEoc7hx40u/VRxuLMV4qpHFUyCP8VSO
NIubfFncRFQwbpJKYXGTN4ubiDHGTStRviuZfEkIytcH4yZzFjeRoxg35WDc
9InFTeQoxk0XsD5nDavPIfz6nJEYT1WyeIrw4ym+/oQy/SFbUH/4dTtnWd0O
eY91O6kYT+1k8RRxwXhqN9bzTGP1POQq1vPcwDhrMouziCfGWY6onw1MP8lm
1E9VjKc2sXiKnMF4Kjj/+V3OXhSNZ37l7GXfS5VrCdRe/BE/Ixl+Qjvi53fE
n3yGP8DHnyK061hm1/AL7br2tHMQZxdVh+Y4CVG7yNg/3ZCzi+V4rjmxcw0s
8VxLVbB4coraRdxKAUNZahdL4p3lOLs4+nrsK2tqF4ECSx4aUbs49nvpas4u
QvD8MmPnF0Th+WW9RiU+ltrFuqGNNvOp3ifeyhg3ltrFo8t5czm72HLiT/pl
ahefoj8Wc3ZROn1HkkhzFYl9fHP2SMcicnbuu33a1J/b9fKIuEBKPdyt22m+
0v0DeTRXUrrjWg3cSJufkCfUSG6Lq5dJ90kFueYXtjJ3q2A21iesZ/UJxBnr
E56eYHUdM1hdBzmIdR2AdR3hrK6D6GJdxwyso1jG6iiIBNZRKH/qM5Oj58C3
8wNWuH+AkTrXpTh6XEruPO5D6XcW5R0YTum3NZqpyNHP/70Z+z3h/95u4qQW
jv5tg6THS1H6/ZWeHebor8Y6rg+sjoscwTouZ6x/M2X1b+QO1r+txPq356z+
jczC+rehWG8WwOrNyHusN9NDfgYyfgKfn2WKhndMdjbCBP26iKEjPhCtA0/L
5z2pgjv+Jh7Ls2tJ8Zr+636MyIRTNkG/RZNqoSZmvXfDyjIQTahTP38rjnz6
Mj3+Y2gzNOH6ZFxvw/WxXarzfIXyyQ/tVxZDpJqITZ6i1MT2EpDotX4U14e+
sZx5aXUc7Ng18Jro5EpSsWuQW/7FJpDDdZ1e6y1+7P4iOrr7/oKI4v1F5ZgN
Roc0/IiB3dkB1nOaiO/jQUaj11SBYMKs9g++N6BEvatgp28r+ZuokB3Qlg8j
8N5hGbt3IH3w3kFdrkpcMCID/N2CjkyQrifiU0xm7DhWA0eLIgI5vsm+PKgz
hPKty7Mll+PbhZv73nF8E4xL2PSd8k1p5LGRYpRvS/BeTyO8+16PzMR7vfOe
mj7bKJ1+qiKPODpf83TCRlE6vSwneBZSOu+P7hDTo3RmupVcfUnpbL/L7uP2
s/s4koH3cW/Gu47sCs8AIzkvAzlKZ87SCTG6lM7Dpw3Xv4yLhaywocfEzmXB
2rJpLW1L2uCO9egnBiFVsHxQQLnszigQ3T17+xaKH8uwr+0Ozq8zwb62ve4j
T5T1ryV5O0wLj6gUE8OBMrHS1dX/7n8X4f3vWrz/PY/3vDPwnrcP3vO6Hby4
I0QzixyVbzmdnlRMfOrsb2ppN8PIRJe3cgesiPei/ItBic3k94xZ3s/CyyHX
zkR21CY3CO1zzeRXRyu5rqk4b9uePPg8eeGrEutQcGge4316RgtxSPxU7vu6
FApnGq83GJtL3EZmxSpV1ZHpigsGjwmrhr7r2fy3Yzj/7R3OfztxmKcXROk5
PynfKDOpGNqmHInh6Fn+lMnFm8kFIlAuqeYX9e33W5FZpj+/UDqhM+XMQi9K
5zSU110mLyhGed1sDho7hNK/4rPkU0o/6DzyFNhK6bfRXBGYTenXODlN+syM
Fuioabv5gtKfgHLczeQIeSjH+TjXywHnyJXjXK+RkQePCWvWkLYjV63FGgsh
NmB30tnhtZAjdXVGEJX7epGZ9qLnsojmWumvnNyHtElt2UPl3vXiy2WZnVEk
6LtYjTaVuybWS4xh9RLAr5fI0pU6Ifu6lHh63QqrVi2C4BPpIa6SjVCK+2uw
/YG//zDc/y/bHwJx/5+zMlaWU/1Rmfr0jzXVH4lkcOb0xwT5f4Hxn3xG/jfv
Y3yew/hMviOf9yA/VRg/iRbycxbyU4vxkzQjP8fU3Gjn9EFMd+VKoPqg2BK0
TpzqQwHqoSnTQ/BEPTSTYLixneEGhCBuXMxi+unJ9BMGKzD9/B7P8KSA4QkM
S2J4Mus009tXTG/BHfXWfgrT21NMb+E+6q014owHwxkYhzizY0ZllxCV74aw
Pa9FqXyHtd46fo7Kt9mO2XUbs2uigXZ9C+1amdk1EUO7tu1k9U4CSt31TsCv
d/q+Z3SQNJWvosEGg1oqX3ejGemcfPuM/GIjLZoPmc7vxZ+RLFI5QHzfB+0W
SAr+tr/wcg2kuEUqbdJKJqrROSYDbtTDFuy7zMK5ZNLYd9lXc9Tz2U5NJC1A
fqfp+ETw2hjufyGkAlLKKq8MLH5FhJSmtZ2LryFK1wePrZ/TAF+W8uvMvbvr
6uWxrv4zrtP4rke9/f/Vz+v3qJ93/rdu1b0u+f/U1cv0qKuX/lcnr9VdJ78I
6+Qd/tW9u3TXvQth3buaytiuH2caiFvZwjt70ssguT3UP311MWww6dupYNhA
nkm/My0urQCz+Xnrtw0qgL9y9clSlJ8Ljbct8iJZ8GzM0CCOn4pLTCw5fkaH
PAjYoJUMbdKtpzl+2uL5Mp6dL8A/X37jPgvYPsS71z5RbB/C32cu9uOfw7lq
Q7Af//iu9iROLs6Ph5ftpXLZueb8I04uUkPfrOG+K/dioZcR/a4a3ula7ruG
p/ddzn2XufTkwyX0u05U/jbivuvHCKYnjUxPoAL1JBP1pJrpCSihnhSgvwHM
3wBt9DeS/vVNzOrRN7Ea84fTWf6QLMH8YdW0jlULopzBdxxPImV0G/m0eojs
nfe50P9fn4Vyjz6LmlOsDkGV1SGQNKxDOOuiceG9ti/ccHgvKf6nhQSLyrgc
qS6C2Vgn0MrqBMgprBNYd8F1b9jNKrhim/bBck4lMXopL/LLufpfnwWPt79b
fxag/kwbE75o2tJU0LAMS586pJHsc1G5+vdsFaT/67/I6NF/cRTzisksr0hU
MK/4rup1yI6mZDI1+O/BYa4NRHT71fawRdVwAfs1BHihPfo10rbt0JlF+fM+
68RGyh/qh7/7covy59rhVWEh9HuDeHuP0u+FW8Xma23o904aZHKf+65nlxcs
PzynElJg676f9Lt+5M/U5OjPDh62VX5II9T/EMj5Q+nPL1SO3knpUdib2UHp
AY+jqrM4egLHT3NLmdxIfk7eXR97K50o7JFYeXw89TN61qERfh0a3x/WY/4w
4fvDI/sXr5ncVQD7l6XLejg1g/qIS2+vZeXArOMnqvrppcNV0TMDvaa0grnQ
CN7g2bnwEesGo1jdIHhi3eCWa7sTIhZ4gP/mIRONxdtg+sWhi26658Lqz3nL
XxRlE+8pdwrEzrWAZd9pBy7TfTbWrR/WciEVavPNvupqNMLYsN3WNZOqIFd7
wOqZEn4kQmACqeI1wYDg1BLXa1XwBesDDVh9IPTH+sD9IaZfzi0qJFbjN54U
pX63pEvl+wVqlZAfdnzIwWkNpO+6yFVCgysgjNenhtdVBPvwnvE1u2ck4XjP
6INy/MDkSKJRjo5Yx3WV1XGRbVjHNRfl+4rJlziifHdinVUgq7MiD7DOSg7l
7svkThJR7i0o9wImd1KFcg/Ge8M4dm9IluO9YQPqwyymD8QV9UF5OrNTH2an
IKDG7NTwHrM7R2Z3EId2p4H2Zc/sC8zRvuajHa1kdgTWaEeP0C4mMLsAGbSL
RxObDnB62BT/QieO6mH4dZUTnB7O7FnvSnKx3tUJ48owFleSiRhXDjN7f3ci
1UOr4X39OT08Ebyj1Inq4YIQ2Ut9qB7Wh8Tv4fTQ1CT2x0CqP1ZYn+zA6pMB
sD55dIxufTjVwwEJz3Q5PZyyUX7gDaqHjUJS0T5UD82SbquJUz2cZ5Vy7BLd
x+bxvSdNVA/Hf4h23EH1cFvp5Phqqodv875pzaB6eE5s+JpqqodCFz2lOD2s
wDrkFawOGe5iHXLz+1mhZ6ketkfsUhCjelizWFSV00OfdfPsLageGs1KHy9M
9XC3kUg6p4ftWH/ezOrPyXysP6/C/MBrlh8gapgfcBE8dt8yq5WYiOecVtz9
nkz0UZRdfi8HjmMeYCbLA5A4zANIVaQMLuoKJ/0/JxvoqLeQpPYgs/vCpWCL
9fn6rD6ftGN9ftH0rBcbxzeSfPP7qioXSojhFr+zG44XQzGuZ+P6Hlzf1/P+
Dlrx/o7gPWYNu8eEP3iPmSK5YOWTBXXgtbmgfn97Dcx59UBKZWo2WKpdP5ep
Wg/G7lMHBvSrhAntX/c9eVsM47EPaBzrAyJ52AcUinnFPyyvSH5hXvFy2K63
HH8spr1oXUL5EzVFNlOZ8oefP6xk+UPCzx/W7OuMKab8WXdk/U6OP0d2JRpx
/JHCPikt1idFcrBPaj3WLxmw+iVQwPqlZqwHG8/qwSAU68GqLP/u9KDfG51R
UH+Afm+80di6lfR7B/1Qacug31vsbNTKfa9wtutC7nv3YN3vK6z7HYR1v996
9nEQfh/HBcwXPWT5InIU80UW35qfp96tJsM+2S6NU0uFzKJfZnkLG6AC763W
sHsrshXvreKxb2Ul61shIdi3stWoXEVQr45oSmxSXuWeSWYEuYwxlaqFeuw/
ymb9R0QR+48CMM+2kOXZ4ADm2VZjH5MQ62MiG7CP6TT2kbmxPjISjX1kg3r2
xxF+f9wNzBvvYXlj8hrzxrdMjedw32tts2NSPP3e9+kG3tz3umLdQjyrWyCA
dQtrsR8whvUDku3YD+h1sT2W+16egtgr7ntzzAqPmdDvXYb9rZNZfysZjf2t
5zAPf5Dl4SEO8/AN2Cc7l/XJksnYJ2uB/SznWT8LccB+Fj3nJ516p1vg13CP
/KLxSeTsYvuLx7sKQeNU6q5+xi1QO8n7wJ/OLPLh3aDP367nQSn2v4iy/hcy
HPtfLq4bEmJm3QhnHBdvi8+rINbm4rnDF2bD7Ou2kY/31MMH8Y1qMj7V5FaF
6LH5wtmwDe83o9j9JvmM95s+2Leiw/pWyBjsW+FtJmJPbjaB4QCvZ++OF5Jz
k8+r7fxcAGUrRyhaOzSAt3j0D81d5UR62NJrq28UQT3eh05g96HECu9Dl9Z5
L2iflwydxd/1k5vD4VNmgJjs0I+w3P/GuuIv+XDAMGJZ4rIm8vH9wvmRr+nv
cd2813rt/6h7zF173SVwYhZ5uspQJ3R2M8l32LbhmEUJlOC6Z6/1dW0ttw8H
VZGt+7y+lFfUkuODGoTP/C6G90Uq7cupHIvrdeu5/jueTW1IBpWjZc0f1zUj
cogwb9EzPb9QpY0+6dohBm0QhX61MG9Kt1/9Hv3q+zve/Jl0Ipz6yRdDbolE
KiWcmqAqm/oRRqH/LMRT6/afd6P/rPjcdMLaETk0PnJbu270C6UZTqdHc/sT
9GMFeFE9+4gHjI/7rFEBg/c//TPleTXsvL/RO29VNWj9CfWUPhHO3R8d/PrY
V+nj/sO7uL97+58fm9Htx/qhHyuB8ftwFr/DcozfBxuecEib1AhKLx5NO2h8
gFRIbN52LaEa3j7b5138og5UB0VoTajOgBWz5vUdRnHuO+Yf1Fj+Afj5B2e/
OtVdVM+PR/x6UED13GDWy/JjVM/P7a57zen5vFiHb7+ons/5ZH6c03MJ7FsZ
xPpWgN+3IoN9ptWsz5Tw+0z7edSb7qf63zr64dr3VP+HRl5K5PS/s37FNTeq
/zMllqpJU/03uN5+j9P/eOxzaWR9LsDvc4Hwvwn7SCXxfbotcOL1BnAIVvm6
7FoOuFS4ml/TqiMRAQY5HTtrICiuXHiweC54dNwKu/WingxumO+1aH8VaCo1
pqZo5IEz9rlsYH0usAz7XPj9p0NY/ynh95/uDhh4irMveTm3wW+pfa3zObWQ
s6/SyU6Es6/IJqs166h9fc8UecbZFz/edMD5b/x48xjGm3dYvEl2YLyp2rMv
hmhiX4wD5lFFWB6VLMM8Kl/u65jcoQzlLtYzXiAaGC/M7xkvkIMYLzzqWVdG
+HVl23rGC2QWxgtre8YLxArjhTzMj7mx/Bjh58ecsP/3D+v/Jfz+380YX1Sz
+IJI9Iovwll8QQZifMGvZzvK6tmINdazmWN8cZjFF6R3fCHC4gsSivHFrVSp
AGWKG66xHhNmU9wo8B75g8MNj6JzLpydDtU8eJSz01SpwZvyqZ3mYR7VheVR
YSHmUWcfkpPg+F+aRD7sp3YX6JVZwfH/7Lumu5zd+Xy4sYOzu7HefqKc3W3C
vPFvljcGc8wbP8b+vpesvw8OYn+fPPbxibI+PrDCPr4U2a2pplT/X3/7aT+J
6v8nEWMLTv+HRxk7OlH97ycSlP+N6r/ax/sFg6j+x5g51DlT/X8SJha6mOr/
pF8dcZz+v8Y+vgesjw86sI9PAPNUP1meivhhnioQ+/IyWF8e4fflPcD7kUZ2
P0Js8H7kdK85YEtxDthkjCP2sziCXMU44gDGERUsjiBHMY5IiGbxQh8WL5Bl
GC8MFWbxgj6LF4gqxgv9DVkebyzL45GnmMc7jf2hm1h/KCnB/lAzjC/EWXxB
jDG+UMD44hiLL8hwjC9Gx7M4opLFEaQZ44hQjCO0WBxBdmEcUY/18xZYPz8S
6+f/b54Gr8c8DaVgxYD7mx6D8DEl+XfcO2ytC2KP3skDL9TPUUw/yXvUT5kR
heER46Lg63jT7y8yGonch10CKUer4KS015mndJ8+FuMN6D4gBP0cbek+hQkl
T7nfO8k52/lmNMIB410qyfT3Mfj7vuz35I8S+70znl9D2PlFtuP5VYX73GT7
EBPc504Qo1+A0Q+TkP7RSGcroxNmIJ0XsK9kOesrIRnYV2KM+d5NLN9L+mC+
9yX2PQWxvicyFfuexHvm/wnB/H8V2osHsxfyE+1FTiJy++iLLaRdMHrmqZgs
8rJo54wjonmQi/VpVqw+DcZifdpt7BPvYn3icBL7xGOwz8WisbvPhazDPhcV
xwFGN7/VE9PNr56dqg2DxuWb8q521FA7umu/YUo1nLQLuH7LpgbMsgPWlpSV
wXI8156zc43wzzWxxwn3OTr3n9rScoLSOXDc3482lE53rCs+weqKIQbriv1w
bsZXNjcDTuPcjPnY/3X4YHf/F1HE/i/V3x7hHJ3lrkfP21E6bRJrDnB0bni3
J1uL0nm+z7x9tymduVNKIoopnVswDgrCOGgwxkGrjqu99XxURcCq6EkVSYAn
EYcXGa9uhLvo/+9m/j/h+/8q+Hdj2N8lR/Hv9kE/4RPzE4DvJ/xFP2E28xOA
7yf4Z04U4/5u+nnRQzX07xKfPbe4v2uNcVbLx+44i6RjnKWMclFjciEfUS7H
0T93Zv452KB/LoX+eSnzz+EG+ueA+F/2vhv/wQ3xPwD7jLKwz8gL+4xeYX/Q
2V79QY2ID/sRH4YjPuQOHuBvNL6eLC9/ET5saS6o7P3elWBYDdOxL6YR+2La
sS9m9r8+lIAefShJjwrfe/jVcP0CzsuE7yjlBvcRrjdrgKWhzP8U4jVIjZ0Z
oTRflfmf4Mj8WyFeAa+6/zulURbMv212YH6yIE85s1HDX+mgN/OTb4r87fa3
BXizxFV2eCm9imX+tgH6SwrMXwJN9JdK0F+KZv4S8P2lfjiH5DqbQ0Jm4hyS
hz3nkBAPnEOij/NAprN5IOQFzgMJwnkgWmweCJHGeSDz6xOTOX6uGv7rMcfP
DgHtGo6fPzexuOkUi5uAHzdlYtyUyeImkMW4aR/OMVjG5hgQG5xj8AznGBiw
OQYkDucYGOI8AUk2T4A04DwBEUM2T0CEzRMgMThPoKBXHJSHcZAmxkHaGAcd
wzjoBvZVpfbqq2rDuRDRbC4EOYtzIY7tG+YW69wAQX0nT3c1ziQrqh++aLxa
9f+sK+O6RMvDohEedfB7e/rsqDWZxHiVWfir+hq43KufayD+3V5zbwh/7s0C
fI/mGHuPhizF92iaZ/nXxh6idv3ojIaPRgURVN72Va+m5F/dshurWyYzsG5Z
BvtBFFg/CKnCfpBjjk2HdynUkbDn46qWHq4hvLquknvauWDv4/Z3alcs2RF+
5bX88Tay5OkGl9bQDNDqxU9+XDmlq6H73b1O9u4ezMN39wzwnYtI9s4FPMR3
LhqmlRVz/c6pFX/eLV5ZA/LzwtsClGrgG/azZ7F+duD3s/viHIA1bA4A8OcA
ZJmdWa9P6c/v2tGwhNL/w0Kv/31K/7BrPqHTKP3bPc96cvTP0hp8naP/Jc5D
+MLmIcB9nIewH+dInGRzJIDgHImpU0Mkja+Fg9xwMdH6t22kcIZGrPqODJgy
zmzo/dpW0rHZ2qfoVwyZlmtXei4qB4ruVepEdzmDW7+TD3WGtJFfw5uUtNty
4e6LFZHxdP2j66Jsug7hTh2DN9P1NQXPd5rQ/dcHnRxC9wfF1VcjuP0H9aQf
+PRPueMqz/3d6pBIo8JfMWDml3iZ+7t7cS5BLptLAMk4l0Cj5/6Evz9/n3K2
D+HvE450fmJ0kldI53n8Llf2XTBoBPuuwcifiYw/UIT82Yb6o8f0B/j6MxH5
JqHdzTeYg3wTxrkZMWxuBrzBuRka+I7YUnxnczK+I7b0KusjPsX6iEk09hEX
9GH97A2sn50cx372G/h+kBS+H1SA7wfp9HqPJg3ndfeapw19cJ62Bc7RHYzv
gxTgHN0zOLd2Nb7rYYpza/1wrkUxzqvnz7V40mu++gGc763Xa344nx5P/L0H
zgO3wN8fRDrzcO53X6SzA+dRr8d51C44j/prr/nJfXEer2Ov+cD1+F37/kcd
e8nxK/2qK+qI+t03qQGnqsmT6pnyn7/mwlYL9wjJT61kpMnSfRVvw8mytNoz
2ua5sFtk9hXesgCwC042bqtuI6HTn3/6Ni8D7omkqYQaxJPnfaddH6jRRvpE
Hn+3YG0m3L0zb56iaw3xunAs9HnfGqIpOH1rsWwJJPeqDy/F+sbNvepgJbEO
9sHnYaUcnf7rQlNeUjp178mpcnRq3diTw9H5ZMxiqzJKZ9P2pOkcnV1nW88J
UDpXaokYcXQ61Tu1cXS+CKnSeEvpzNgoeoyjs3hTkx9Hp8f626EcnTqB1/Q4
Oqe+gOwiSufS/1G/+rWT4eQfxElFxMl9iJPhiJOuiJNzc5zu6hrnQN3oqlq9
thb4ajs9UX5hFvztSSdcRTq9etIJfDovrjq8d/qSElDT3hSzVoLGdbtlz+RX
F4OO5OnCn7OaweH7isINxUUQfddXeOGBHHgfarFc+kkznJP8+5FY5cCAoY7i
Uu0FcKNjoLwOpef2utUyuyg9HTsdPnL0bOgpX3iD8rVA+foy+UJflK+VXdat
aZSeQX2HfOToyTdWes3R83GMoS5Hj4ta/dNNlJ7c4nOrOHq0Wpf+lqL0RLf5
L4im9OgHR6/k6NmE+DC2Fz78eXy0Sm9jMCl/9H3Eg4GNJMI3Wcv0fTUs1PBU
/2ZH/cnS7YIzAsqJ2fD7R+dkVoOj5slxy1eHQ9P3kfdi/ZqBOEw/bLO5HMwc
HUGuq44ceamgPO9wAlzeV2tiaFQLslZW8zbQ/XOypSK5/SUyrP1M6P6mdiPs
uP3fm1Z0cPt/bPOumU33z8+Or1Cn+yfpHRzJ7Z/5ziDyCN1fNnN7wgS6f9cu
u5lz6f7u10784fb/hXywZHwgGciH3vV1/Pdh+f7A3F7+AH+OikKvOSqDl9+N
zlXOIucVhT1vCDUQX7+i0L2jqv+9+0z93h7vd999ti19bEgdkBTbAbzYFFJ4
TsXWdWctiOF70Dwer8e73h5VL4OjF9WBy7KEZWWNZ5X0/z596dWnHi4hDsv0
wuHV+E60AC9j93/f+/6WcLmR+7tBOZdvCsSmwGxdi6Xc3/0TeHzjUtM6UjlD
V1C24kTkY0k9heP5dbB8WjO47a8n3yrMzOzs48nsEQb3+wyrhS58v/V2r/q9
wg6nUbvfVoD5HYOOUYGZ0Oo+8fy8tEaQ197rftOzAWz9bogvzs0ChXoJlw/j
quBFz/dHyBTEc120ozPMjkgU2pFBqZlbAeVzjU+9JsfngvrFVhyf+d8Vyb6L
zMLv4vNNVccRKN8i+Xy7g/x/zvgPpcj/v8iHV20lwpQPSnw+aFZq9Of4IDTC
x/wU5YPPfMEGjg8LX03YsYt+b5fklsej6fc2Gp09P59+78qXuge573XRf6bJ
fe9v/Q8p3PdmaPga2uc1g2hF06vqPjkk1XdE2iSjAtiG9Voxvd6RPLbN6Uqp
YxPpa7x11ZOtSfC4WO5O4v0K2IDnWlSvc7a1SLljhWA9eaBpaPfGpBp+rXuk
8iMkF/bjuVaB5y//PQvr0fO8U/q1EYWWT7ujt4WDWMmRgPimHHAX/uLN0Xmm
5cfBKkrn7+073Tg6H+O56dXrHQ3+OyOHsa6pP+aZp1luJhz9I/M6ijwo/VY+
Apoc/Xp4Pg7vde7/XG89lqO/0mXO5VBKv07aIHmO/pPoD+igP3AI/QHVMTNu
cvRvlb+pEUvpT+13QOQDpZ/v5x9HP38x+vkbUV5fmLxIIcqrBPV2P9Nb0ox6
m9hrTlEBzilajviTyfCHRCL+iOLcobE4d2gDzh26gPiWzvANZBDfZmId6SWs
Iy3DOtJdqOe1TM+Br+drEFdbGa6SUMTVVDeGz/kMn+E94nOZMsOlKwyXIABx
if9OvQBv2MvCQc+U+O/U78D3RAR4D3u8c8R/j57HC7UQuPJQSR/foxfEd0AE
eCnC/32fyARxO4LhNrQjbrv1PN9BHs93tftn5H8pNZErQ4wjbp9IJJIPYxRv
T62EeXi+2LDzBQ7j+eKE/owv82dgC/oz/o3+337SfTLXmcjeofu0h7y15/bh
z7Ma0mueVfyL37ZXBtWT5IbCI7vmJZEj+R0PL8yvBeKn9I1bV5yzZKU+Xfe9
KCPCrT/D8/omO6/JFzyvz+L525+dvyQHz1/+ey4CvIBo7p2pd/ieyyeM1xIx
XpuO8RofDxPQv52KeMi3L2u8x+Hb14Ke/gzh+zPaiA8E/d50xIcDiAPl6N8O
QBy43NOfIWfQn/mEfq88+r2+6Peexbz60l559fNo18Lo9zagXU/r1V8Wi/7b
xv/RF+aFfmkE9t18Qb90I/rPV7Ffxgr95w2Iz8MYPsMTxOdHiFfeGBccRLxa
iefaX3auwUw815rQn5+D/vxg9Of589UFede758Afxvnqg/z49qLRYw685d/d
ir9EGmFgkP9Ek9VZZMaXQZZn31bCM6UN5tz64rrylr103WvTgiXc+v8HDbVW
3g==
    "]],
  AutomaticImageSize->True,
  Axes->True,
  BoxRatios->{1, 1, 0.4},
  Boxed->False,
  ImageSize->{390.84304742246746`, 380.8892948681253},
  Method->{"RotationControl" -> "Globe"},
  PlotRange->
   NCache[{{0, 2 Pi}, {0, 2 Pi}, {-3.018374070753946, 0.9999999999997733}}, {{
     0, 6.283185307179586}, {0, 6.283185307179586}, {-3.018374070753946, 
     0.9999999999997733}}],
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]},
  ViewPoint->{0.5755840564957043, -1.6034233316531985`, 2.9236512468860076`},
  ViewVertical->{0., 0., 1.}]], "Output",
 CellChangeTimes->{
  3.6042408907476873`*^9, 3.604240937607772*^9, {3.6042409840724077`*^9, 
   3.604240995677854*^9}}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6042408882659082`*^9, 3.604240888440855*^9}}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.604200590820258*^9, 3.604200603729398*^9}, 
   3.604200648853963*^9, {3.60420073191368*^9, 3.604200738374641*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.604200733728282*^9, 3.604200733791895*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.604200735586584*^9, 3.6042007356422653`*^9}}]
},
WindowSize->{1280, 752},
WindowMargins->{{-7, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, \
2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 683, 22, 28, "Input"],
Cell[1243, 44, 815, 25, 53, "Input"],
Cell[2061, 71, 92, 1, 28, "Input"],
Cell[CellGroupData[{
Cell[2178, 76, 1183, 31, 80, "Input"],
Cell[3364, 109, 180373, 2984, 430, "Output"]
}, Open  ]],
Cell[183752, 3096, 94, 1, 28, InheritFromParent],
Cell[183849, 3099, 182, 2, 46, "Input"],
Cell[184034, 3103, 92, 1, 28, "Input"],
Cell[184129, 3106, 94, 1, 28, "Input"]
}
]
*)

(* End of internal cache information *)

